Master integrals for ${\cal O}(\alpha \alpha_s)$ corrections to $H \to ZZ^*$

We present analytic results for all the Feynman integrals relevant for ${\mathcal O}(\alpha \alpha_s)$ virtual corrections to $H \rightarrow ZZ^*$ decay. We use the method of differential equations to solve the master integrals while keeping the full dependence on the masses of all the particles including internal propagators. Due to the presence of four mass scales we encounter multiple square roots. We argue that all the occurring square roots can not be rationalized at the same time as a simultaneous rationalization brings us to integrals over $CY_3$ manifolds. Hence we rationalize only three square roots simultaneously and construct suitable ans\"atze to obtain dlog-forms containing the square root, after obtaining an epsilon-factorised form for the differential equations. We present the alphabet and the analytic form of all the boundary constants that appear in the solutions of the differential equations. The results for master integrals are expressed in terms of Chen's iterated integrals with dlog one-forms.

==> anc/AH.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((2*I)*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 0, 0, 0, 0, 
  -(\[Epsilon]/(-4 + mH2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((I/2)*mz2*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*(mH2 - mz2 + mZ2)*
    \[Epsilon])/(Sqrt[4 - mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 
  ((-1/2*I)*(mH2^3 - 3*mH2^2*mz2 + 3*mH2*mz2^2 - mz2^3 - 3*mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + mz2^2*mZ2 + 3*mH2*mZ2^2 + mz2*mZ2^2 - 
     mZ2^3)*(-8*mH2^(5/2) + 2*mH2^(7/2) + 2*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)] + 16*mH2^(3/2)*mz2 - 4*mH2^(5/2)*mz2 - 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 8*Sqrt[mH2]*mz2^2 + 
     2*mH2^(3/2)*mz2^2 + 2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     16*mH2^(3/2)*mZ2 - 4*mH2^(5/2)*mZ2 - 4*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 16*Sqrt[mH2]*mz2*mZ2 - 
     12*mH2^(3/2)*mz2*mZ2 + 2*mH2^(5/2)*mz2*mZ2 - 
     4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     8*Sqrt[mH2]*mZ2^2 + 2*mH2^(3/2)*mZ2^2 + 2*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 4*mH2^(7/2)*\[Epsilon] + 
     mH2^(9/2)*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      \[Epsilon] + 8*mH2^(5/2)*mz2*\[Epsilon] - 2*mH2^(7/2)*mz2*\[Epsilon] - 
     8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] - 
     4*mH2^(3/2)*mz2^2*\[Epsilon] + mH2^(5/2)*mz2^2*\[Epsilon] + 
     4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] + 
     8*mH2^(5/2)*mZ2*\[Epsilon] - 2*mH2^(7/2)*mZ2*\[Epsilon] - 
     8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] - 
     8*mH2^(3/2)*mz2*mZ2*\[Epsilon] + 2*mH2^(5/2)*mz2*mZ2*\[Epsilon] - 
     8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] - 
     4*mH2^(3/2)*mZ2^2*\[Epsilon] + mH2^(5/2)*mZ2^2*\[Epsilon] + 
     4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon]))/
   ((-2 + Sqrt[mH2])^2*(2 + Sqrt[mH2])^2*Sqrt[mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)^(3/2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((I/2)*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/(Sqrt[4 - mz2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -((mz2*(-mH2 + mz2 - mZ2)*(mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-2*I)*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(-4 + mH2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((I/2)*mz2*Sqrt[-((-4 + mZ2)*mZ2)]*(mH2 - mz2 + mZ2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 
  ((I/2)*(mH2^3 - 3*mH2^2*mz2 + 3*mH2*mz2^2 - mz2^3 - 3*mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + mz2^2*mZ2 + 3*mH2*mZ2^2 + mz2*mZ2^2 - 
     mZ2^3)*(-8*mH2^(5/2) + 2*mH2^(7/2) + 2*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)] + 16*mH2^(3/2)*mz2 - 4*mH2^(5/2)*mz2 - 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 8*Sqrt[mH2]*mz2^2 + 
     2*mH2^(3/2)*mz2^2 + 2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     16*mH2^(3/2)*mZ2 - 4*mH2^(5/2)*mZ2 - 4*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 16*Sqrt[mH2]*mz2*mZ2 - 
     12*mH2^(3/2)*mz2*mZ2 + 2*mH2^(5/2)*mz2*mZ2 - 
     4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     8*Sqrt[mH2]*mZ2^2 + 2*mH2^(3/2)*mZ2^2 + 2*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 4*mH2^(7/2)*\[Epsilon] + 
     mH2^(9/2)*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      \[Epsilon] + 8*mH2^(5/2)*mz2*\[Epsilon] - 2*mH2^(7/2)*mz2*\[Epsilon] - 
     8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] - 
     4*mH2^(3/2)*mz2^2*\[Epsilon] + mH2^(5/2)*mz2^2*\[Epsilon] + 
     4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] + 
     8*mH2^(5/2)*mZ2*\[Epsilon] - 2*mH2^(7/2)*mZ2*\[Epsilon] - 
     8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] - 
     8*mH2^(3/2)*mz2*mZ2*\[Epsilon] + 2*mH2^(5/2)*mz2*mZ2*\[Epsilon] - 
     8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] - 
     4*mH2^(3/2)*mZ2^2*\[Epsilon] + mH2^(5/2)*mZ2^2*\[Epsilon] + 
     4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon]))/
   ((-2 + Sqrt[mH2])^2*(2 + Sqrt[mH2])^2*Sqrt[mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-1/2*I)*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/(Sqrt[4 - mz2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -((mz2*(-mH2 + mz2 - mZ2)*(mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {((-I)*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*(-1 + mH2)*\[Epsilon])/((-4 + mH2)*mH2), 
  ((-3*I)*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((2*I)*\[Epsilon])/
   Sqrt[-((-4 + mH2)*mH2)], \[Epsilon]/mH2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, ((-4*I)*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*\[Epsilon])/(-4 + mH2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  ((-2*I)*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(-4 + mH2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  ((2*I)*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 
  ((-1/2*I)*mz2*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*(mH2 - mz2 + mZ2)*
    \[Epsilon])/(Sqrt[4 - mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 
  ((I/2)*(mH2^3 - 3*mH2^2*mz2 + 3*mH2*mz2^2 - mz2^3 - 3*mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + mz2^2*mZ2 + 3*mH2*mZ2^2 + mz2*mZ2^2 - 
     mZ2^3)*\[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-1/2*I)*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/(Sqrt[4 - mz2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -(((mH2^4 - 4*mH2^3*mz2 + 6*mH2^2*mz2^2 - 4*mH2*mz2^3 + mz2^4 - 
      4*mH2^3*mZ2 + 8*mH2^2*mz2*mZ2 + 4*mH2*mz2^2*mZ2 - 2*mH2^2*mz2^2*mZ2 - 
      8*mz2^3*mZ2 + 2*mH2*mz2^3*mZ2 + 6*mH2^2*mZ2^2 + 4*mH2*mz2*mZ2^2 - 
      2*mH2^2*mz2*mZ2^2 + 14*mz2^2*mZ2^2 - 4*mH2*mz2^2*mZ2^2 - 4*mH2*mZ2^3 - 
      8*mz2*mZ2^3 + 2*mH2*mz2*mZ2^3 + mZ2^4)*\[Epsilon])/
    ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1/2*I)*mz2*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*(mH2 - mz2 + mZ2)*
    \[Epsilon])/(Sqrt[4 - mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 
  ((I/2)*(mH2^3 - 3*mH2^2*mz2 + 3*mH2*mz2^2 - mz2^3 - 3*mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + mz2^2*mZ2 + 3*mH2*mZ2^2 + mz2*mZ2^2 - 
     mZ2^3)*\[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, ((-1/2*I)*Sqrt[mz2]*(mH2 + mz2 - mZ2)*mZ2*
    (-8*mH2^2*Sqrt[mz2] + 16*mH2*mz2^(3/2) + 2*mH2^2*mz2^(3/2) - 
     8*mz2^(5/2) - 4*mH2*mz2^(5/2) + 2*mz2^(7/2) + 2*mH2^2*Sqrt[4 - mz2]*
      Sqrt[-((-4 + mz2)*mz2)] - 4*mH2*Sqrt[4 - mz2]*mz2*
      Sqrt[-((-4 + mz2)*mz2)] + 2*Sqrt[4 - mz2]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)] + 16*mH2*Sqrt[mz2]*mZ2 + 16*mz2^(3/2)*mZ2 - 
     12*mH2*mz2^(3/2)*mZ2 - 4*mz2^(5/2)*mZ2 + 2*mH2*mz2^(5/2)*mZ2 - 
     4*mH2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     4*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     2*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     8*Sqrt[mz2]*mZ2^2 + 2*mz2^(3/2)*mZ2^2 + 2*Sqrt[4 - mz2]*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 4*mH2^2*mz2^(3/2)*\[Epsilon] + 
     8*mH2*mz2^(5/2)*\[Epsilon] + mH2^2*mz2^(5/2)*\[Epsilon] - 
     4*mz2^(7/2)*\[Epsilon] - 2*mH2*mz2^(7/2)*\[Epsilon] + 
     mz2^(9/2)*\[Epsilon] + 4*mH2^2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] - 8*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] + 4*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     8*mH2*mz2^(3/2)*mZ2*\[Epsilon] + 8*mz2^(5/2)*mZ2*\[Epsilon] + 
     2*mH2*mz2^(5/2)*mZ2*\[Epsilon] - 2*mz2^(7/2)*mZ2*\[Epsilon] - 
     8*mH2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     8*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     4*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     4*mz2^(3/2)*mZ2^2*\[Epsilon] + mz2^(5/2)*mZ2^2*\[Epsilon] + 
     4*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon]))/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[-((-4 + mz2)*mz2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)^(3/2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -((mz2*(-mH2 + mz2 - mZ2)*(mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, (I*mz2*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (mH2 - mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*\[Epsilon])/(Sqrt[4 - mZ2]*
    (mH2 - mz2 - 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*
    (mH2 - mz2 + 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((2*mH2^2 - 4*mz2 - 5*mH2*mz2 + 3*mz2^2 - 4*mH2*mZ2 + mz2*mZ2 + 
     5*mH2*mz2*mZ2 - 3*mz2^2*mZ2 + 2*mZ2^2 + 3*mz2*mZ2^2)*\[Epsilon])/
   (4*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((-1/4*I)*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (mH2 - mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - mZ2^2)*\[Epsilon])/
   (Sqrt[4 - mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, ((-I)*(mH2^3 - 3*mH2^2*mz2 + 3*mH2*mz2^2 - mz2^3 - 
     3*mH2^2*mZ2 - 6*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + mz2^2*mZ2 + 
     3*mH2*mZ2^2 + mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
   (Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  -1/4*((4*mH2^3 - 2*mH2*mz2 - 5*mH2^2*mz2 + 2*mz2^2 + mH2*mz2^2 - 
      10*mH2^2*mZ2 - 2*mz2*mZ2 - 3*mH2*mz2*mZ2 + 7*mH2^2*mz2*mZ2 - 
      2*mz2^2*mZ2 - mH2*mz2^2*mZ2 + 8*mH2*mZ2^2 + 4*mz2*mZ2^2 + 
      mH2*mz2*mZ2^2 - 2*mZ2^3)*\[Epsilon])/
    (mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, -1/2*((2*mH2^5 + 4*mH2^3*mz2 - 7*mH2^4*mz2 - 
      12*mH2^2*mz2^2 + 8*mH2^3*mz2^2 + 12*mH2*mz2^3 - 2*mH2^2*mz2^3 - 
      4*mz2^4 - 2*mH2*mz2^4 + mz2^5 - 10*mH2^4*mZ2 - 12*mH2^2*mz2*mZ2 + 
      20*mH2^3*mz2*mZ2 + mH2^4*mz2*mZ2 + 8*mH2*mz2^2*mZ2 - 
      8*mH2^2*mz2^2*mZ2 - 7*mH2^3*mz2^2*mZ2 + 4*mz2^3*mZ2 - 8*mH2*mz2^3*mZ2 + 
      10*mH2^2*mz2^3*mZ2 + 6*mz2^4*mZ2 - 3*mH2*mz2^4*mZ2 - mz2^5*mZ2 + 
      20*mH2^3*mZ2^2 + 12*mH2*mz2*mZ2^2 - 18*mH2^2*mz2*mZ2^2 - 
      6*mH2^3*mz2*mZ2^2 + 4*mz2^2*mZ2^2 - 12*mH2*mz2^2*mZ2^2 + 
      6*mH2^2*mz2^2*mZ2^2 - mH2^3*mz2^2*mZ2^2 - 18*mz2^3*mZ2^2 + 
      4*mH2*mz2^3*mZ2^2 - 2*mH2^2*mz2^3*mZ2^2 + 3*mH2*mz2^4*mZ2^2 - 
      20*mH2^2*mZ2^3 - 4*mz2*mZ2^3 + 4*mH2*mz2*mZ2^3 + 12*mH2^2*mz2*mZ2^3 + 
      12*mz2^2*mZ2^3 + 9*mH2*mz2^2*mZ2^3 - 2*mH2^2*mz2^2*mZ2^3 + 
      6*mz2^3*mZ2^3 - 6*mH2*mz2^3*mZ2^3 + 10*mH2*mZ2^4 + mz2*mZ2^4 - 
      10*mH2*mz2*mZ2^4 - 8*mz2^2*mZ2^4 + 3*mH2*mz2^2*mZ2^4 - 2*mZ2^5 + 
      3*mz2*mZ2^5)*\[Epsilon])/((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 
  (mz2*(-2*mH2 - mH2^2 + 2*mz2 + 2*mH2*mz2 - mz2^2 + 2*mZ2 - 2*mH2*mZ2 - 
     3*mz2*mZ2 + mz2^2*mZ2 + 3*mZ2^2 - mz2*mZ2^2)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((I/2)*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (mH2^3 - 3*mH2^2*mz2 + 3*mH2*mz2^2 - mz2^3 - 3*mH2^2*mZ2 - mH2^3*mZ2 - 
     mz2^2*mZ2 + mz2^3*mZ2 + 3*mH2*mZ2^2 + 3*mH2^2*mZ2^2 + 3*mz2*mZ2^2 + 
     mH2*mz2*mZ2^2 - mH2^2*mz2*mZ2^2 - mz2^2*mZ2^2 - mH2*mz2^2*mZ2^2 - 
     mZ2^3 - 3*mH2*mZ2^3 - mz2*mZ2^3 + mH2*mz2*mZ2^3 + mZ2^4)*\[Epsilon])/
   (Sqrt[4 - mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, ((2*mH2^2 + 8*mz2 + mH2*mz2 - 3*mz2^2 - 4*mH2*mZ2 - 
     5*mz2*mZ2 - mH2*mz2*mZ2 + 3*mz2^2*mZ2 + 2*mZ2^2 - 3*mz2*mZ2^2)*
    \[Epsilon])/(4*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, ((I/4)*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (mH2 - mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - mZ2^2)*\[Epsilon])/
   (Sqrt[4 - mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 
  ((2*mH2^3 - 4*mH2*mz2 - mH2^2*mz2 + 4*mz2^2 - mH2*mz2^2 - 8*mH2^2*mZ2 - 
     4*mz2*mZ2 - 3*mH2*mz2*mZ2 + 5*mH2^2*mz2*mZ2 - 4*mz2^2*mZ2 + 
     mH2*mz2^2*mZ2 + 10*mH2*mZ2^2 + 8*mz2*mZ2^2 - mH2*mz2*mZ2^2 - 4*mZ2^3)*
    \[Epsilon])/(4*mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 
  -1/2*((2*mH2 - mz2 - 2*mZ2 + mz2*mZ2)*\[Epsilon])/
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  -((mz2*(-2 - mH2 + mz2 - mZ2)*(mH2 - mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - mZ2^2)*
     \[Epsilon])/((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  ((-1/2*I)*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (mH2 - mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - mZ2^2)*\[Epsilon])/
   (Sqrt[4 - mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -((Sqrt[-((-4 + mz2)*mz2)]*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*
     Sqrt[mZ2]*\[Epsilon])/(Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  (((3*I)/4)*Sqrt[-((-4 + mz2)*mz2)]*(-1 + mZ2)*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 0, 
  -1/4*((2*mH2 - mz2 - 2*mZ2 + mz2*mZ2)*\[Epsilon])/
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 0, 
  0, 0, 0, (Sqrt[-((-4 + mz2)*mz2)]*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2)*
    \[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (((-3*I)/4)*Sqrt[-((-4 + mz2)*mz2)]*(-1 + mZ2)*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 0, 0, 
  0, 0, 0, 0, 0, ((-1/2*I)*Sqrt[-((-4 + mz2)*mz2)]*
    (mH2^3 - 3*mH2^2*mz2 + 3*mH2*mz2^2 - mz2^3 - 3*mH2^2*mZ2 - 3*mH2^3*mZ2 - 
     2*mH2*mz2*mZ2 - 3*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 + mz2^3*mZ2 + 
     3*mH2*mZ2^2 + 9*mH2^2*mZ2^2 + 5*mz2*mZ2^2 + 5*mH2*mz2*mZ2^2 - 
     3*mH2^2*mz2*mZ2^2 + mz2^2*mZ2^2 - 3*mH2*mz2^2*mZ2^2 - mZ2^3 - 
     9*mH2*mZ2^3 - 5*mz2*mZ2^3 + 3*mH2*mz2*mZ2^3 + 3*mZ2^4)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-I)*Sqrt[-((-4 + mz2)*mz2)]*(mH2^3 - 3*mH2^2*mz2 + 3*mH2*mz2^2 - mz2^3 - 
     3*mH2^2*mZ2 + mH2*mz2*mZ2 - mH2*mz2^2*mZ2 + mz2^3*mZ2 + 3*mH2*mZ2^2 + 
     2*mz2*mZ2^2 - mH2*mz2*mZ2^2 - 2*mz2^2*mZ2^2 - mZ2^3 + mz2*mZ2^3)*
    \[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  -1/2*((2*mH2^3 + 4*mH2*mz2 - 3*mH2^2*mz2 - 4*mz2^2 + mz2^3 - 6*mH2^2*mZ2 - 
      4*mz2*mZ2 + 6*mH2*mz2*mZ2 + 3*mH2^2*mz2*mZ2 + 6*mz2^2*mZ2 - 
      3*mH2*mz2^2*mZ2 - mz2^3*mZ2 + 6*mH2*mZ2^2 - 3*mz2*mZ2^2 - 
      4*mH2*mz2*mZ2^2 + mH2*mz2^2*mZ2^2 - 2*mZ2^3 + mz2*mZ2^3)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((I/2)*Sqrt[mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(2*mH2^2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     8*mH2^2*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) - 3*mH2*mz2^2*Sqrt[4 - mZ2]*
      mZ2^(3/2) + 4*mH2^2*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     5*mH2*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) + mz2^4*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     mH2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 3*mH2*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     4*mH2^2*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) + 10*mH2*mz2^2*Sqrt[4 - mZ2]*
      mZ2^(5/2) - 2*mH2^2*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     mz2^3*Sqrt[4 - mZ2]*mZ2^(5/2) - 5*mH2*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2) + mz2*Sqrt[4 - mZ2]*mZ2^(9/2) - 
     8*mH2^2*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 8*mH2*mz2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 8*mH2^2*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     16*mH2*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 8*mz2^4*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mH2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 8*mH2*mz2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 18*mH2^2*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     17*mH2*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 14*mH2^2*mz2^2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 24*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     17*mH2*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mz2^4*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + mH2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 5*mH2*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     6*mH2^2*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     24*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 22*mH2*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 4*mH2^2*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     7*mz2^3*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 2*mH2*mz2^3*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 8*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     5*mH2*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     5*mz2^2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 2*mH2*mz2^2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] + mz2*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)])*
    \[Epsilon])/(Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)]*
    (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - 
     mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((2*mH2^2 + 2*mH2*mz2 - 2*mH2^2*mz2 + 3*mH2*mz2^2 - mz2^3 - 2*mH2*mZ2 - 
     2*mH2^2*mZ2 - 4*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + 3*mz2^2*mZ2 - 
     4*mH2*mz2^2*mZ2 + mH2*mZ2^2 - 3*mz2*mZ2^2 + 4*mH2*mz2*mZ2^2 + mZ2^3)*
    \[Epsilon])/(4*mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  ((I/4)*(2*mH2^2 - 2*mH2^2*mz2 - 2*mz2^2 + 3*mH2*mz2^2 - mz2^3 - 
     2*mH2^2*mZ2 + 4*mz2*mZ2 - 6*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + mz2^2*mZ2 - 
     2*mZ2^2 + 3*mH2*mZ2^2 + mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
   (Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 
  ((I/2)*Sqrt[mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(2*mH2^2*Sqrt[4 - mz2]*mz2^(3/2) - 6*mH2*Sqrt[4 - mz2]*
      mz2^(5/2) - mH2^2*Sqrt[4 - mz2]*mz2^(5/2) + 6*Sqrt[4 - mz2]*mz2^(7/2) + 
     3*mH2*Sqrt[4 - mz2]*mz2^(7/2) - 3*Sqrt[4 - mz2]*mz2^(9/2) - 
     2*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)] + 6*mH2*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)] + mH2^2*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
     6*mz2^3*Sqrt[-((-4 + mz2)*mz2)] - 3*mH2*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
     3*mz2^4*Sqrt[-((-4 + mz2)*mz2)] + 12*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 
     8*mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 6*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     3*mH2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 + 4*mH2^2*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2 + 10*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 - 5*mH2*Sqrt[4 - mz2]*mz2^(7/2)*
      mZ2 + Sqrt[4 - mz2]*mz2^(9/2)*mZ2 - 8*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 - 20*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     18*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     6*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 5*mH2*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 6*mH2^2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 - 18*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     5*mH2*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + mz2^4*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 - 6*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 3*mH2*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^2 + 4*mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 
     14*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 + 10*mH2*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2^2 - 2*mH2^2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 - 
     Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2 + 8*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     8*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 6*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^2 + 17*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     14*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     38*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     22*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     4*mH2^2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     5*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     2*mH2*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 10*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^3 - 5*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3 - 
     Sqrt[4 - mz2]*mz2^(5/2)*mZ2^3 - 16*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     34*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
     17*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
     7*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     2*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^4 + 8*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 - 3*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^4)*\[Epsilon])/(Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
    (mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + 
     mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  ((2*mH2^2 - 2*mH2*mz2 - 2*mH2^2*mz2 + mH2*mz2^2 + mz2^3 + 2*mH2*mZ2 - 
     2*mH2^2*mZ2 - 4*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 - 3*mz2^2*mZ2 + 
     4*mH2*mz2^2*mZ2 + 3*mH2*mZ2^2 + 3*mz2*mZ2^2 - 4*mH2*mz2*mZ2^2 - mZ2^3)*
    \[Epsilon])/(4*mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*((2*mH2^5 - 4*mH2^4*mz2 - 2*mH2^5*mz2 + 7*mH2^4*mz2^2 + 
      4*mH2^2*mz2^3 - 8*mH2^3*mz2^3 - 2*mH2*mz2^4 + 2*mH2^2*mz2^4 + 
      2*mH2*mz2^5 - mz2^6 - 4*mH2^4*mZ2 - 2*mH2^5*mZ2 + 2*mH2^5*mz2*mZ2 - 
      4*mH2^2*mz2^2*mZ2 + 8*mH2^3*mz2^2*mZ2 - 2*mH2^4*mz2^2*mZ2 + 
      8*mH2*mz2^3*mZ2 - 6*mH2^2*mz2^3*mZ2 - mH2^3*mz2^3*mZ2 - 
      6*mH2*mz2^4*mZ2 + 6*mz2^5*mZ2 + mH2*mz2^5*mZ2 + 7*mH2^4*mZ2^2 - 
      4*mH2^2*mz2*mZ2^2 + 8*mH2^3*mz2*mZ2^2 - 2*mH2^4*mz2*mZ2^2 - 
      12*mH2*mz2^2*mZ2^2 + 8*mH2^2*mz2^2*mZ2^2 + 2*mH2^3*mz2^2*mZ2^2 - 
      2*mH2^4*mz2^2*mZ2^2 + 4*mH2*mz2^3*mZ2^2 - 15*mz2^4*mZ2^2 - 
      4*mH2*mz2^4*mZ2^2 + 2*mH2^2*mz2^4*mZ2^2 + 4*mH2^2*mZ2^3 - 
      8*mH2^3*mZ2^3 + 8*mH2*mz2*mZ2^3 - 6*mH2^2*mz2*mZ2^3 - mH2^3*mz2*mZ2^3 + 
      4*mH2*mz2^2*mZ2^3 + 20*mz2^3*mZ2^3 + 6*mH2*mz2^3*mZ2^3 - 
      4*mH2^2*mz2^3*mZ2^3 - 2*mH2*mZ2^4 + 2*mH2^2*mZ2^4 - 6*mH2*mz2*mZ2^4 - 
      15*mz2^2*mZ2^4 - 4*mH2*mz2^2*mZ2^4 + 2*mH2^2*mz2^2*mZ2^4 + 
      2*mH2*mZ2^5 + 6*mz2*mZ2^5 + mH2*mz2*mZ2^5 - mZ2^6)*\[Epsilon])/
    (mH2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), ((-mH2^2 + mH2^2*mz2 + mz2^2 - 2*mH2*mz2^2 + mz2^3 + 
     mH2^2*mZ2 - 2*mz2*mZ2 + 4*mH2*mz2*mZ2 - mH2^2*mz2*mZ2 - mz2^2*mZ2 + 
     mZ2^2 - 2*mH2*mZ2^2 - mz2*mZ2^2 + mZ2^3)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-1/2*I)*(-2*mH2^3*mz2 + 6*mH2^2*mz2^2 + mH2^3*mz2^2 - 6*mH2*mz2^3 - 
     3*mH2^2*mz2^3 + 2*mz2^4 + 3*mH2*mz2^4 - mz2^5 - 2*mH2^3*mZ2 - 
     12*mH2^2*mz2*mZ2 + 8*mH2^3*mz2*mZ2 + 6*mH2*mz2^2*mZ2 + 
     3*mH2^2*mz2^2*mZ2 - 4*mH2^3*mz2^2*mZ2 - 8*mz2^3*mZ2 - 10*mH2*mz2^3*mZ2 + 
     5*mH2^2*mz2^3*mZ2 + 3*mz2^4*mZ2 - mH2*mz2^4*mZ2 + 6*mH2^2*mZ2^2 + 
     mH2^3*mZ2^2 + 6*mH2*mz2*mZ2^2 + 3*mH2^2*mz2*mZ2^2 - 4*mH2^3*mz2*mZ2^2 + 
     12*mz2^2*mZ2^2 + 14*mH2*mz2^2*mZ2^2 - 10*mH2^2*mz2^2*mZ2^2 + 
     2*mH2^3*mz2^2*mZ2^2 - 2*mz2^3*mZ2^2 + mH2*mz2^3*mZ2^2 - 6*mH2*mZ2^3 - 
     3*mH2^2*mZ2^3 - 8*mz2*mZ2^3 - 10*mH2*mz2*mZ2^3 + 5*mH2^2*mz2*mZ2^3 - 
     2*mz2^2*mZ2^3 + mH2*mz2^2*mZ2^3 + 2*mZ2^4 + 3*mH2*mZ2^4 + 3*mz2*mZ2^4 - 
     mH2*mz2*mZ2^4 - mZ2^5)*\[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -1/4*((4*mH2^2 + 4*mH2*mz2 - 4*mH2^2*mz2 + 3*mH2*mz2^2 + 
      mz2^3 - 4*mH2*mZ2 - 4*mH2^2*mZ2 - 8*mH2*mz2*mZ2 + 4*mH2^2*mz2*mZ2 - 
      3*mz2^2*mZ2 - 2*mH2*mz2^2*mZ2 + 5*mH2*mZ2^2 + 3*mz2*mZ2^2 + 
      2*mH2*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
    (mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-1/4*I)*(2*mH2^2 - 2*mH2^2*mz2 - 2*mz2^2 + 3*mH2*mz2^2 - mz2^3 - 
     2*mH2^2*mZ2 + 4*mz2*mZ2 - 6*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + mz2^2*mZ2 - 
     2*mZ2^2 + 3*mH2*mZ2^2 + mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
   (Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*((4*mH2^2 - 4*mH2*mz2 - 4*mH2^2*mz2 + 5*mH2*mz2^2 - mz2^3 + 
      4*mH2*mZ2 - 4*mH2^2*mZ2 - 8*mH2*mz2*mZ2 + 4*mH2^2*mz2*mZ2 + 
      3*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 + 3*mH2*mZ2^2 - 3*mz2*mZ2^2 - 
      2*mH2*mz2*mZ2^2 + mZ2^3)*\[Epsilon])/
    (mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, ((mz2 - mZ2)^2*\[Epsilon])/
   (2*mH2*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -(((mH2 + mz2 - mH2*mz2 + mz2^2 - mZ2 - mz2*mZ2)*
     (-mH2 + mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - mZ2^2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  ((-1/2*I)*(2*mH2^2 - 2*mH2^2*mz2 - 2*mz2^2 + 3*mH2*mz2^2 - mz2^3 - 
     2*mH2^2*mZ2 + 4*mz2*mZ2 - 6*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + mz2^2*mZ2 - 
     2*mZ2^2 + 3*mH2*mZ2^2 + mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
   (Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-I)*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 0, 0, 
  -1/2*(Sqrt[4 - mH2]*Sqrt[mZ2]*(-8*mH2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
      4*mH2^2*Sqrt[4 - mZ2]*mZ2^(3/2) + 12*mH2*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
      4*mH2^2*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) - 12*mH2*mz2^2*Sqrt[4 - mZ2]*
       mZ2^(3/2) + 8*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) + 
      12*mH2*Sqrt[4 - mZ2]*mZ2^(5/2) - 12*mH2*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
      16*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) + 4*mH2*mz2^2*Sqrt[4 - mZ2]*
       mZ2^(5/2) + 8*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
      8*mH2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 4*mH2^2*mZ2*
       Sqrt[-((-4 + mZ2)*mZ2)] - 12*mH2*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      4*mH2^2*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 12*mH2*mz2^2*mZ2*
       Sqrt[-((-4 + mZ2)*mZ2)] - 8*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      12*mH2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 12*mH2*mz2*mZ2^2*
       Sqrt[-((-4 + mZ2)*mZ2)] + 16*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      4*mH2*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      8*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 4*mH2^2*Sqrt[4 - mZ2]*mZ2^(3/2)*
       \[Epsilon] + 24*mH2*mz2*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 
      8*mH2^2*mz2*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 
      6*mH2*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 
      6*mH2^2*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 
      3*mH2*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 
      12*mH2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 9*mH2^2*Sqrt[4 - mZ2]*
       mZ2^(5/2)*\[Epsilon] + 6*mH2*mz2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
      6*mH2^2*mz2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
      2*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 6*mH2*mz2^2*Sqrt[4 - mZ2]*
       mZ2^(5/2)*\[Epsilon] + 2*mH2^2*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2)*
       \[Epsilon] - 6*mH2*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] + 
      3*mH2*mz2*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] + 
      Sqrt[4 - mZ2]*mZ2^(9/2)*\[Epsilon] + 16*mH2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] + 16*mH2*mz2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      24*mH2^2*mz2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      8*mH2^2*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      16*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      8*mH2*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      16*mH2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      24*mH2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      60*mH2*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      38*mH2^2*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      48*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      26*mH2*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      4*mH2^2*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      4*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      mH2*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      48*mH2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      5*mH2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      48*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      22*mH2*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      14*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      2*mH2*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      16*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      2*mH2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      12*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      3*mH2*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      3*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon]))/
    ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*Sqrt[4 - mZ2]*
     Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (((3*I)/4)*Sqrt[4 - mH2]*(2*mH2 + 2*mz2 - 2*mH2*mz2 + mz2^2 - 2*mZ2 - 
     2*mH2*mZ2 - 4*mz2*mZ2 + 2*mH2*mz2*mZ2 + 3*mZ2^2)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*(mH2 - mH2*mz2 + mz2^2 - 
     mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -1/4*((mz2 - mZ2)^2*\[Epsilon])/(mH2*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(Sqrt[4 - mH2]*Sqrt[mz2]*(-8*mH2*Sqrt[4 - mz2]*mz2^(3/2) - 
      4*mH2^2*Sqrt[4 - mz2]*mz2^(3/2) + 4*Sqrt[4 - mz2]*mz2^(5/2) + 
      12*mH2*Sqrt[4 - mz2]*mz2^(5/2) - 12*Sqrt[4 - mz2]*mz2^(7/2) + 
      8*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)] + 4*mH2^2*mz2*
       Sqrt[-((-4 + mz2)*mz2)] - 4*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
      12*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 
      12*mz2^3*Sqrt[-((-4 + mz2)*mz2)] - 8*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 + 
      12*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 + 4*mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*
       mZ2 + 12*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 12*mH2*Sqrt[4 - mz2]*mz2^(5/2)*
       mZ2 + 8*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 + 8*mz2*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2 - 12*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
      4*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
      12*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 12*mH2*mz2^2*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 8*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
      12*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 12*mH2*Sqrt[4 - mz2]*mz2^(3/2)*
       mZ2^2 - 16*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 + 4*mH2*Sqrt[4 - mz2]*
       mz2^(5/2)*mZ2^2 - 12*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
      12*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
      16*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
      4*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 8*Sqrt[4 - mz2]*mz2^(3/2)*
       mZ2^3 - 8*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
      4*mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*\[Epsilon] + 8*Sqrt[4 - mz2]*mz2^(5/2)*
       \[Epsilon] - 12*mH2*Sqrt[4 - mz2]*mz2^(5/2)*\[Epsilon] + 
      9*mH2^2*Sqrt[4 - mz2]*mz2^(5/2)*\[Epsilon] - 6*mH2*Sqrt[4 - mz2]*
       mz2^(7/2)*\[Epsilon] + Sqrt[4 - mz2]*mz2^(9/2)*\[Epsilon] + 
      16*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
      16*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
      24*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
      8*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
      48*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
      5*mH2^2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
      16*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
      2*mH2*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
      3*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 16*Sqrt[4 - mz2]*mz2^(3/2)*
       mZ2*\[Epsilon] + 24*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2*\[Epsilon] - 
      8*mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2*\[Epsilon] + 
      6*mH2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2*\[Epsilon] - 
      6*mH2^2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2*\[Epsilon] + 
      3*mH2*Sqrt[4 - mz2]*mz2^(7/2)*mZ2*\[Epsilon] + 
      16*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
      24*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
      16*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
      60*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
      38*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
      48*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
      22*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
      12*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
      3*mH2*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
      6*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2*\[Epsilon] - 
      6*mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2*\[Epsilon] - 
      2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2*\[Epsilon] - 6*mH2*Sqrt[4 - mz2]*
       mz2^(5/2)*mZ2^2*\[Epsilon] + 2*mH2^2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2*
       \[Epsilon] + 8*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
      48*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
      26*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
      4*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
      14*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
      2*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
      3*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3*\[Epsilon] + 
      16*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 
      8*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 
      4*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 
      mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon]))/
    ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*Sqrt[4 - mz2]*
     Sqrt[-((-4 + mz2)*mz2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (((3*I)/4)*Sqrt[4 - mH2]*(2*mH2 - 2*mz2 - 2*mH2*mz2 + 3*mz2^2 + 2*mZ2 - 
     2*mH2*mZ2 - 4*mz2*mZ2 + 2*mH2*mz2*mZ2 + mZ2^2)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*(mH2 - mH2*mz2 + mz2^2 - 
     mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((I/2)*Sqrt[4 - mH2]*(2*mH2^4 - 8*mH2^3*mz2 - 2*mH2^4*mz2 + 
     12*mH2^2*mz2^2 + 9*mH2^3*mz2^2 - 8*mH2*mz2^3 - 15*mH2^2*mz2^3 + 
     2*mz2^4 + 11*mH2*mz2^4 - 3*mz2^5 - 8*mH2^3*mZ2 - 2*mH2^4*mZ2 - 
     24*mH2^2*mz2*mZ2 + 20*mH2^3*mz2*mZ2 + 2*mH2^4*mz2*mZ2 + 
     8*mH2*mz2^2*mZ2 + 15*mH2^2*mz2^2*mZ2 - 14*mH2^3*mz2^2*mZ2 - 
     8*mz2^3*mZ2 - 34*mH2*mz2^3*mZ2 + 15*mH2^2*mz2^3*mZ2 + 9*mz2^4*mZ2 - 
     3*mH2*mz2^4*mZ2 + 12*mH2^2*mZ2^2 + 9*mH2^3*mZ2^2 + 8*mH2*mz2*mZ2^2 + 
     15*mH2^2*mz2*mZ2^2 - 14*mH2^3*mz2*mZ2^2 + 12*mz2^2*mZ2^2 + 
     46*mH2*mz2^2*mZ2^2 - 30*mH2^2*mz2^2*mZ2^2 + 6*mH2^3*mz2^2*mZ2^2 - 
     6*mz2^3*mZ2^2 + 3*mH2*mz2^3*mZ2^2 - 8*mH2*mZ2^3 - 15*mH2^2*mZ2^3 - 
     8*mz2*mZ2^3 - 34*mH2*mz2*mZ2^3 + 15*mH2^2*mz2*mZ2^3 - 6*mz2^2*mZ2^3 + 
     3*mH2*mz2^2*mZ2^3 + 2*mZ2^4 + 11*mH2*mZ2^4 + 9*mz2*mZ2^4 - 
     3*mH2*mz2*mZ2^4 - 3*mZ2^5)*\[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*
    Sqrt[mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-I)*Sqrt[4 - mH2]*(mH2^4 - mH2^3*mz2 - mH2^4*mz2 - 3*mH2^2*mz2^2 + 
     3*mH2^3*mz2^2 + 5*mH2*mz2^3 - 3*mH2^2*mz2^3 - 2*mz2^4 + mH2*mz2^4 - 
     mH2^3*mZ2 - mH2^4*mZ2 + 6*mH2^2*mz2*mZ2 - 2*mH2^3*mz2*mZ2 + 
     mH2^4*mz2*mZ2 - 5*mH2*mz2^2*mZ2 + 3*mH2^2*mz2^2*mZ2 - mH2^3*mz2^2*mZ2 + 
     8*mz2^3*mZ2 - 2*mH2*mz2^3*mZ2 - 3*mH2^2*mZ2^2 + 3*mH2^3*mZ2^2 - 
     5*mH2*mz2*mZ2^2 + 3*mH2^2*mz2*mZ2^2 - mH2^3*mz2*mZ2^2 - 12*mz2^2*mZ2^2 + 
     2*mH2*mz2^2*mZ2^2 + 5*mH2*mZ2^3 - 3*mH2^2*mZ2^3 + 8*mz2*mZ2^3 - 
     2*mH2*mz2*mZ2^3 - 2*mZ2^4 + mH2*mZ2^4)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -1/2*((-8*mH2^3 + 4*mH2^4 + 4*mH2^3*mz2 - 4*mH2^4*mz2 + 8*mH2*mz2^2 - 
      12*mH2^2*mz2^2 + 9*mH2^3*mz2^2 - 6*mH2^2*mz2^3 + 4*mz2^4 + mH2*mz2^4 + 
      4*mH2^3*mZ2 - 4*mH2^4*mZ2 - 16*mH2*mz2*mZ2 + 24*mH2^2*mz2*mZ2 - 
      8*mH2^3*mz2*mZ2 + 4*mH2^4*mz2*mZ2 + 6*mH2^2*mz2^2*mZ2 - 
      6*mH2^3*mz2^2*mZ2 - 16*mz2^3*mZ2 + 3*mH2^2*mz2^3*mZ2 + 8*mH2*mZ2^2 - 
      12*mH2^2*mZ2^2 + 9*mH2^3*mZ2^2 + 6*mH2^2*mz2*mZ2^2 - 
      6*mH2^3*mz2*mZ2^2 + 24*mz2^2*mZ2^2 - 2*mH2*mz2^2*mZ2^2 - 
      6*mH2^2*mz2^2*mZ2^2 + 2*mH2^3*mz2^2*mZ2^2 - 6*mH2^2*mZ2^3 - 
      16*mz2*mZ2^3 + 3*mH2^2*mz2*mZ2^3 + 4*mZ2^4 + mH2*mZ2^4)*\[Epsilon])/
    ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - 
      mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, ((-1/4*I)*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (mH2 - mz2 + mH2*mz2 - mz2^2 - mZ2 + mz2*mZ2)*\[Epsilon])/
   (Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((I/2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (-4*Sqrt[4 - mH2]*mH2^(9/2) + 4*mH2^4*Sqrt[-((-4 + mH2)*mH2)] + 
     2*mH2^5*Sqrt[-((-4 + mH2)*mH2)] + 12*Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 
     4*Sqrt[4 - mH2]*mH2^(9/2)*mz2 - 12*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     14*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 12*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2 - 12*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2 + 
     12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     32*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3 + 12*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3 - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 32*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 - 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2^4 + 
     14*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 - 2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5 + 
     12*Sqrt[4 - mH2]*mH2^(7/2)*mZ2 + Sqrt[4 - mH2]*mH2^(9/2)*mZ2 - 
     10*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 9*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 3*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2 - Sqrt[4 - mH2]*mH2^(9/2)*mz2*
      mZ2 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     7*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     7*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 12*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2 + 
     7*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2 + 18*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 + 21*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     21*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 3*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2 - 7*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3*mZ2 - 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 23*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2 + 17*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^4*mZ2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      mZ2 - 3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 - 
     12*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 - 3*Sqrt[4 - mH2]*mH2^(7/2)*mZ2^2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 15*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 - 
     16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     10*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 7*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^2 + 5*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^2 - 
     Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2^2 + 2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2^2 + 5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     21*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     5*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2^2 + Sqrt[4 - mH2]*mH2^(5/2)*mz2^3*mZ2^2 + 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 + 3*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^3 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3 - 11*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 
     5*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^3 + 2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^3 + mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^3 - Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^3 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 + 3*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2^3 + mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mZ2^4 - 2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 + 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 + Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^4 + 2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 - 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*(mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + 
     mZ2)*(mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -1/4*((4*mH2^3 - 10*mH2^2*mz2 + 8*mH2*mz2^2 - 2*mz2^3 - 
      2*mH2*mZ2 - 5*mH2^2*mZ2 - 2*mz2*mZ2 - 3*mH2*mz2*mZ2 + 7*mH2^2*mz2*mZ2 + 
      4*mz2^2*mZ2 + mH2*mz2^2*mZ2 + 2*mZ2^2 + mH2*mZ2^2 - 2*mz2*mZ2^2 - 
      mH2*mz2*mZ2^2)*\[Epsilon])/(mH2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
      mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  (I*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*(mH2 + mz2 - mZ2)*mZ2*
    \[Epsilon])/(Sqrt[4 - mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  ((2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - 4*mZ2 - 5*mH2*mZ2 + mz2*mZ2 + 
     5*mH2*mz2*mZ2 + 3*mz2^2*mZ2 + 3*mZ2^2 - 3*mz2*mZ2^2)*\[Epsilon])/
   (4*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*((2*mH2^5 - 10*mH2^4*mz2 + 20*mH2^3*mz2^2 - 20*mH2^2*mz2^3 + 
      10*mH2*mz2^4 - 2*mz2^5 + 4*mH2^3*mZ2 - 7*mH2^4*mZ2 - 12*mH2^2*mz2*mZ2 + 
      20*mH2^3*mz2*mZ2 + mH2^4*mz2*mZ2 + 12*mH2*mz2^2*mZ2 - 
      18*mH2^2*mz2^2*mZ2 - 6*mH2^3*mz2^2*mZ2 - 4*mz2^3*mZ2 + 
      4*mH2*mz2^3*mZ2 + 12*mH2^2*mz2^3*mZ2 + mz2^4*mZ2 - 10*mH2*mz2^4*mZ2 + 
      3*mz2^5*mZ2 - 12*mH2^2*mZ2^2 + 8*mH2^3*mZ2^2 + 8*mH2*mz2*mZ2^2 - 
      8*mH2^2*mz2*mZ2^2 - 7*mH2^3*mz2*mZ2^2 + 4*mz2^2*mZ2^2 - 
      12*mH2*mz2^2*mZ2^2 + 6*mH2^2*mz2^2*mZ2^2 - mH2^3*mz2^2*mZ2^2 + 
      12*mz2^3*mZ2^2 + 9*mH2*mz2^3*mZ2^2 - 2*mH2^2*mz2^3*mZ2^2 - 
      8*mz2^4*mZ2^2 + 3*mH2*mz2^4*mZ2^2 + 12*mH2*mZ2^3 - 2*mH2^2*mZ2^3 + 
      4*mz2*mZ2^3 - 8*mH2*mz2*mZ2^3 + 10*mH2^2*mz2*mZ2^3 - 18*mz2^2*mZ2^3 + 
      4*mH2*mz2^2*mZ2^3 - 2*mH2^2*mz2^2*mZ2^3 + 6*mz2^3*mZ2^3 - 
      6*mH2*mz2^3*mZ2^3 - 4*mZ2^4 - 2*mH2*mZ2^4 + 6*mz2*mZ2^4 - 
      3*mH2*mz2*mZ2^4 + 3*mH2*mz2^2*mZ2^4 + mZ2^5 - mz2*mZ2^5)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), (mZ2*(-2*mH2 - mH2^2 + 2*mz2 - 2*mH2*mz2 + 3*mz2^2 + 2*mZ2 + 
     2*mH2*mZ2 - 3*mz2*mZ2 - mz2^2*mZ2 - mZ2^2 + mz2*mZ2^2)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((I/2)*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (mH2^3 - 3*mH2^2*mz2 - mH2^3*mz2 + 3*mH2*mz2^2 + 3*mH2^2*mz2^2 - mz2^3 - 
     3*mH2*mz2^3 + mz2^4 - 3*mH2^2*mZ2 + 3*mz2^2*mZ2 + mH2*mz2^2*mZ2 - 
     mH2^2*mz2^2*mZ2 - mz2^3*mZ2 + mH2*mz2^3*mZ2 + 3*mH2*mZ2^2 - mz2*mZ2^2 - 
     mz2^2*mZ2^2 - mH2*mz2^2*mZ2^2 - mZ2^3 + mz2*mZ2^3)*\[Epsilon])/
   (Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((I/4)*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (mH2 - mz2 + mH2*mz2 - mz2^2 - mZ2 + mz2*mZ2)*\[Epsilon])/
   (Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((2*mH2^3 - 8*mH2^2*mz2 + 10*mH2*mz2^2 - 4*mz2^3 - 4*mH2*mZ2 - mH2^2*mZ2 - 
     4*mz2*mZ2 - 3*mH2*mz2*mZ2 + 5*mH2^2*mz2*mZ2 + 8*mz2^2*mZ2 - 
     mH2*mz2^2*mZ2 + 4*mZ2^2 - mH2*mZ2^2 - 4*mz2*mZ2^2 + mH2*mz2*mZ2^2)*
    \[Epsilon])/(4*mH2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), 0, ((2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 + 8*mZ2 + mH2*mZ2 - 
     5*mz2*mZ2 - mH2*mz2*mZ2 - 3*mz2^2*mZ2 - 3*mZ2^2 + 3*mz2*mZ2^2)*
    \[Epsilon])/(4*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*((2*mH2 - 2*mz2 - mZ2 + mz2*mZ2)*\[Epsilon])/
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 
  ((2 + mH2 + mz2 - mZ2)*mZ2*(mH2 - mz2 + mH2*mz2 - mz2^2 - mZ2 + mz2*mZ2)*
    \[Epsilon])/((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mZ2^2)), ((-1/2*I)*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (mH2 - mz2 + mH2*mz2 - mz2^2 - mZ2 + mz2*mZ2)*\[Epsilon])/
   (Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/4*((2*mH2 - 2*mz2 - mZ2 + mz2*mZ2)*\[Epsilon])/
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(mH2^(3/2)*Sqrt[4 - mZ2]*(-16*mH2^(9/2) + 4*mH2^(11/2) + 
      4*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)] + 64*mH2^(7/2)*mz2 - 
      16*mH2^(9/2)*mz2 - 16*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
      96*mH2^(5/2)*mz2^2 + 24*mH2^(7/2)*mz2^2 + 24*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 64*mH2^(3/2)*mz2^3 - 
      16*mH2^(5/2)*mz2^3 - 16*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^3 - 16*Sqrt[mH2]*mz2^4 + 4*mH2^(3/2)*mz2^4 + 
      4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 - 16*mH2^(5/2)*mZ2 + 
      52*mH2^(7/2)*mZ2 - 12*mH2^(9/2)*mZ2 + 4*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 12*Sqrt[4 - mH2]*mH2^3*
       Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 32*mH2^(3/2)*mz2*mZ2 - 
      56*mH2^(5/2)*mz2*mZ2 - 20*mH2^(7/2)*mz2*mZ2 + 8*mH2^(9/2)*mz2*mZ2 - 
      8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
      12*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
      8*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
      16*Sqrt[mH2]*mz2^2*mZ2 - 44*mH2^(3/2)*mz2^2*mZ2 + 
      76*mH2^(5/2)*mz2^2*mZ2 - 16*mH2^(7/2)*mz2^2*mZ2 + 
      4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
      12*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
      16*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
      48*Sqrt[mH2]*mz2^3*mZ2 - 44*mH2^(3/2)*mz2^3*mZ2 + 
      8*mH2^(5/2)*mz2^3*mZ2 - 12*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
       mZ2 + 8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
      32*mH2^(3/2)*mZ2^2 - 56*mH2^(5/2)*mZ2^2 + 12*mH2^(7/2)*mZ2^2 - 
      8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
      12*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
      32*Sqrt[mH2]*mz2*mZ2^2 - 56*mH2^(3/2)*mz2*mZ2^2 + 
      60*mH2^(5/2)*mz2*mZ2^2 - 12*mH2^(7/2)*mz2*mZ2^2 - 
      8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
      12*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
      12*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
      48*Sqrt[mH2]*mz2^2*mZ2^2 + 60*mH2^(3/2)*mz2^2*mZ2^2 - 
      28*mH2^(5/2)*mz2^2*mZ2^2 + 4*mH2^(7/2)*mz2^2*mZ2^2 + 
      12*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
      12*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
      4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
      16*Sqrt[mH2]*mZ2^3 + 20*mH2^(3/2)*mZ2^3 - 4*mH2^(5/2)*mZ2^3 + 
      4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 
      4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 
      16*Sqrt[mH2]*mz2*mZ2^3 - 20*mH2^(3/2)*mz2*mZ2^3 + 
      4*mH2^(5/2)*mz2*mZ2^3 - 4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2^3 + 4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
      24*mH2^(11/2)*\[Epsilon] + 6*mH2^(13/2)*\[Epsilon] + 
      6*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*\[Epsilon] - 
      32*mH2^(7/2)*mz2*\[Epsilon] + 112*mH2^(9/2)*mz2*\[Epsilon] - 
      26*mH2^(11/2)*mz2*\[Epsilon] + 8*Sqrt[4 - mH2]*mH2^3*
       Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] - 26*Sqrt[4 - mH2]*mH2^4*
       Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] + 96*mH2^(5/2)*mz2^2*
       \[Epsilon] - 192*mH2^(7/2)*mz2^2*\[Epsilon] + 
      42*mH2^(9/2)*mz2^2*\[Epsilon] - 24*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] + 42*Sqrt[4 - mH2]*mH2^3*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] - 96*mH2^(3/2)*mz2^3*
       \[Epsilon] + 144*mH2^(5/2)*mz2^3*\[Epsilon] - 
      30*mH2^(7/2)*mz2^3*\[Epsilon] + 24*Sqrt[4 - mH2]*mH2*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^3*\[Epsilon] - 30*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^3*\[Epsilon] + 32*Sqrt[mH2]*mz2^4*
       \[Epsilon] - 40*mH2^(3/2)*mz2^4*\[Epsilon] + 
      8*mH2^(5/2)*mz2^4*\[Epsilon] - 8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^4*\[Epsilon] + 8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
       \[Epsilon] - 32*mH2^(5/2)*mZ2*\[Epsilon] - 56*mH2^(7/2)*mZ2*
       \[Epsilon] + 100*mH2^(9/2)*mZ2*\[Epsilon] - 21*mH2^(11/2)*mZ2*
       \[Epsilon] + 8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*
       \[Epsilon] + 32*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2*
       \[Epsilon] - 25*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2*
       \[Epsilon] + 48*mH2^(5/2)*mz2*mZ2*\[Epsilon] - 
      68*mH2^(7/2)*mz2*mZ2*\[Epsilon] - 38*mH2^(9/2)*mz2*mZ2*\[Epsilon] + 
      13*mH2^(11/2)*mz2*mZ2*\[Epsilon] - 28*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 10*Sqrt[4 - mH2]*mH2^3*
       Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 15*Sqrt[4 - mH2]*mH2^4*
       Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 32*Sqrt[mH2]*mz2^2*mZ2*
       \[Epsilon] + 104*mH2^(3/2)*mz2^2*mZ2*\[Epsilon] - 
      200*mH2^(5/2)*mz2^2*mZ2*\[Epsilon] + 155*mH2^(7/2)*mz2^2*mZ2*
       \[Epsilon] - 28*mH2^(9/2)*mz2^2*mZ2*\[Epsilon] - 
      8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] - 
      44*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] + 
      63*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] - 
      32*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] - 
      96*Sqrt[mH2]*mz2^3*mZ2*\[Epsilon] + 168*mH2^(3/2)*mz2^3*mZ2*
       \[Epsilon] - 96*mH2^(5/2)*mz2^3*mZ2*\[Epsilon] + 
      15*mH2^(7/2)*mz2^3*mZ2*\[Epsilon] + 40*Sqrt[4 - mH2]*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*\[Epsilon] - 
      48*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*\[Epsilon] + 
      17*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*\[Epsilon] + 
      144*mH2^(5/2)*mZ2^2*\[Epsilon] - 132*mH2^(7/2)*mZ2^2*\[Epsilon] + 
      24*mH2^(9/2)*mZ2^2*\[Epsilon] + 16*Sqrt[4 - mH2]*mH2*
       Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon] - 72*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon] + 32*Sqrt[4 - mH2]*mH2^3*
       Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon] - 64*Sqrt[mH2]*mz2*mZ2^2*
       \[Epsilon] + 80*mH2^(3/2)*mz2*mZ2^2*\[Epsilon] - 
      136*mH2^(5/2)*mz2*mZ2^2*\[Epsilon] + 114*mH2^(7/2)*mz2*mZ2^2*
       \[Epsilon] - 21*mH2^(9/2)*mz2*mZ2^2*\[Epsilon] + 
      32*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] - 
      28*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] + 
      56*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] - 
      27*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] + 
      96*Sqrt[mH2]*mz2^2*mZ2^2*\[Epsilon] - 216*mH2^(3/2)*mz2^2*mZ2^2*
       \[Epsilon] + 160*mH2^(5/2)*mz2^2*mZ2^2*\[Epsilon] - 
      56*mH2^(7/2)*mz2^2*mZ2^2*\[Epsilon] + 7*mH2^(9/2)*mz2^2*mZ2^2*
       \[Epsilon] - 56*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*
       \[Epsilon] + 80*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*
       \[Epsilon] - 42*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
       mZ2^2*\[Epsilon] + 9*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
       mZ2^2*\[Epsilon] + 32*Sqrt[mH2]*mZ2^3*\[Epsilon] - 
      88*mH2^(3/2)*mZ2^3*\[Epsilon] + 56*mH2^(5/2)*mZ2^3*\[Epsilon] - 
      9*mH2^(7/2)*mZ2^3*\[Epsilon] - 24*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^3*\[Epsilon] + 40*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*
       \[Epsilon] - 13*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*
       \[Epsilon] - 32*Sqrt[mH2]*mz2*mZ2^3*\[Epsilon] + 
      88*mH2^(3/2)*mz2*mZ2^3*\[Epsilon] - 56*mH2^(5/2)*mz2*mZ2^3*\[Epsilon] + 
      9*mH2^(7/2)*mz2*mZ2^3*\[Epsilon] + 24*Sqrt[4 - mH2]*
       Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*\[Epsilon] - 
      40*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*\[Epsilon] + 
      13*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*\[Epsilon]))/
    ((-((-4 + mH2)*mH2))^(5/2)*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
      mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (((-3*I)/4)*Sqrt[4 - mZ2]*(-4*Sqrt[4 - mH2]*mH2^(5/2) + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)] + 8*Sqrt[4 - mH2]*mH2^(3/2)*mz2 - 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*mZ2 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mZ2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 
  -(((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*Sqrt[-((-4 + mZ2)*mZ2)]*
     \[Epsilon])/(Sqrt[4 - mz2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  (((3*I)/4)*(-1 + mz2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
   (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1/2*I)*Sqrt[-((-4 + mZ2)*mZ2)]*
    (mH2^3 - 3*mH2^2*mz2 - 3*mH2^3*mz2 + 3*mH2*mz2^2 + 9*mH2^2*mz2^2 - 
     mz2^3 - 9*mH2*mz2^3 + 3*mz2^4 - 3*mH2^2*mZ2 - 2*mH2*mz2*mZ2 + 
     5*mz2^2*mZ2 + 5*mH2*mz2^2*mZ2 - 3*mH2^2*mz2^2*mZ2 - 5*mz2^3*mZ2 + 
     3*mH2*mz2^3*mZ2 + 3*mH2*mZ2^2 - 3*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2 + 
     mz2^2*mZ2^2 - 3*mH2*mz2^2*mZ2^2 - mZ2^3 + mz2*mZ2^3)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-I)*Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^3 - 3*mH2^2*mz2 + 
     3*mH2*mz2^2 - mz2^3 - 3*mH2^2*mZ2 + mH2*mz2*mZ2 + 2*mz2^2*mZ2 - 
     mH2*mz2^2*mZ2 + mz2^3*mZ2 + 3*mH2*mZ2^2 - mH2*mz2*mZ2^2 - 
     2*mz2^2*mZ2^2 - mZ2^3 + mz2*mZ2^3)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -1/2*((2*mH2^3 - 6*mH2^2*mz2 + 6*mH2*mz2^2 - 2*mz2^3 + 
      4*mH2*mZ2 - 3*mH2^2*mZ2 - 4*mz2*mZ2 + 6*mH2*mz2*mZ2 + 3*mH2^2*mz2*mZ2 - 
      3*mz2^2*mZ2 - 4*mH2*mz2^2*mZ2 + mz2^3*mZ2 - 4*mZ2^2 + 6*mz2*mZ2^2 - 
      3*mH2*mz2*mZ2^2 + mH2*mz2^2*mZ2^2 + mZ2^3 - mz2*mZ2^3)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -1/2*((mH2 + mz2 - mZ2)*\[Epsilon])/
    (mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  0, 0, 0, 0, 0, 0, -1/2*((mH2 + mz2 - mZ2)*\[Epsilon])/
    (mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  ((mH2 + mz2 - mZ2)*\[Epsilon])/
   (2*mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(2*mH2), 0, 
  ((mH2 + mz2 - mZ2)*(mH2 - mz2 + mZ2)*\[Epsilon])/
   (mH2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)), 
  ((-1/2*I)*(Sqrt[4 - mH2]*mH2^(5/2) - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)] + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mZ2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - Sqrt[-((-4 + mH2)*mH2)]*mZ2^2)*
    \[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)), 0, 
  -1/2*((mH2 + mz2 - mZ2)*\[Epsilon])/
    (mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
  (((3*I)/4)*Sqrt[4 - mH2]*(2*mH2^2 - 2*mH2^2*mz2 - 2*mz2^2 + 3*mH2*mz2^2 - 
     mz2^3 - 2*mH2^2*mZ2 + 4*mz2*mZ2 - 6*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + 
     mz2^2*mZ2 - 2*mZ2^2 + 3*mH2*mZ2^2 + mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((mz2 - mZ2)*(-(mH2*mz2) + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2 + 
     mZ2^2)*\[Epsilon])/(4*mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  ((-1/2*I)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (-4*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     12*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     7*Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     7*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     20*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     3*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     10*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     16*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     3*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(9/2) + 
     2*Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     12*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     5*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[-((-4 + mH2)*mH2)]*(-2 + Sqrt[mZ2])*
    (2 + Sqrt[mZ2])*mZ2*(mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 
  (((-3*I)/4)*Sqrt[4 - mH2]*(2*mH2^2 - 2*mH2^2*mz2 - 2*mz2^2 + 3*mH2*mz2^2 - 
     mz2^3 - 2*mH2^2*mZ2 + 4*mz2*mZ2 - 6*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + 
     mz2^2*mZ2 - 2*mZ2^2 + 3*mH2*mZ2^2 + mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, ((-1/2*I)*Sqrt[4 - mH2]*(2*mH2 + 2*mz2 - 2*mH2*mz2 + 
     mz2^2 - 2*mZ2 - 2*mH2*mZ2 - 4*mz2*mZ2 + 2*mH2*mz2*mZ2 + 3*mZ2^2)*
    \[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-I)*Sqrt[4 - mH2]*(-1 + mZ2)*(-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*(mH2 - mH2*mz2 + mz2^2 - 
     mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((mz2 - mZ2)*(-(mH2*mz2) + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2 + 
     mZ2^2)*\[Epsilon])/(2*mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), ((-2*I)*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 
  (I*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 0, 
  ((2*I)*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 
  -(((-(Sqrt[4 - mH2]*mH2^(9/2)) + 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)] + 
      4*Sqrt[4 - mH2]*mH2^(7/2)*mz2 - 8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
      6*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 + 12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 - 
      8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 
      4*Sqrt[4 - mH2]*mH2^(7/2)*mZ2 - 8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 
      2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2 + 8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2 + 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
      4*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*
       mZ2 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
      4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 8*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^3*mZ2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
      6*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 + 12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^2 - 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 + 
      2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2^2 - 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
      14*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2*mZ2^2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^3 - 
      8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2^3 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^4)*\[Epsilon])/
    ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[-((-4 + mH2)*mH2)]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), (Sqrt[4 - mH2]*Sqrt[-((-4 + mZ2)*mZ2)]*
    (-2*mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (I*Sqrt[4 - mH2]*(mH2^3 - 3*mH2^2*mz2 + 3*mH2*mz2^2 - mz2^3 - 3*mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + mz2^2*mZ2 + 3*mH2*mZ2^2 + mz2*mZ2^2 - 
     mZ2^3)*\[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - 3*mH2*mZ2 - mz2*mZ2 + 3*mH2*mz2*mZ2 + 
     mz2^2*mZ2 + mZ2^2 - mz2*mZ2^2)*\[Epsilon])/
   (4*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 
  0, 0, 0, 0, ((I/2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*Sqrt[-((-4 + mZ2)*mZ2)]*
    (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 
  (((-3*I)/4)*Sqrt[-((-4 + mZ2)*mZ2)]*(mH2 - mz2 + mH2*mz2 - mz2^2 - mZ2 + 
     mz2*mZ2)*\[Epsilon])/((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]), 0, (((3*I)/4)*Sqrt[-((-4 + mZ2)*mZ2)]*
    (mH2 - mz2 + mH2*mz2 - mz2^2 - mZ2 + mz2*mZ2)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1/2*I)*(-1 + mz2)*Sqrt[-((-4 + mZ2)*mZ2)]*
    \[Epsilon])/(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
    mH2*mz2*mZ2), ((-I)*(-1 + mz2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
   (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 
  -1/2*((2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - 3*mH2*mZ2 - mz2*mZ2 + 
      3*mH2*mz2*mZ2 + mz2^2*mZ2 + mZ2^2 - mz2*mZ2^2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  (Sqrt[-((-4 + mZ2)*mZ2)]*(-2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 - 2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*(mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + 
     mZ2)*(mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -((mz2*(-mH2 + mz2 - mZ2)*(mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), ((-I)*mz2*Sqrt[-((-4 + mZ2)*mZ2)]*(mH2 - mz2 + mZ2)*
    \[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((I/4)*(-4*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     16*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     4*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     12*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     12*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     8*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     24*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     24*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     16*Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     16*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)])*
    \[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[-((-4 + mH2)*mH2)]*
    (-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
     mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 0, 0, 
  (3*(-2*Sqrt[4 - mH2]*mH2^(9/2) + 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)] + 
     2*Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 2*Sqrt[4 - mH2]*mH2^(9/2)*mz2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 - 5*Sqrt[4 - mH2]*mH2^(7/2)*
      mz2^2 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3 + 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 - Sqrt[4 - mH2]*mH2^(3/2)*mz2^4 - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^4 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 
     2*Sqrt[4 - mH2]*mH2^(7/2)*mZ2 + 2*Sqrt[4 - mH2]*mH2^(9/2)*mZ2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*
      mZ2 - 2*Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2 + 
     12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     4*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2 - 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 16*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 - 5*Sqrt[4 - mH2]*mH2^(7/2)*mZ2^2 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 - 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*
      mZ2^2 - 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^2 - 24*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^3 + 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3 + 16*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^4 - 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^4)*\[Epsilon])/(4*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*
    Sqrt[-((-4 + mH2)*mH2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  ((-1/4*I)*(2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 + 2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + Sqrt[-((-4 + mH2)*mH2)]*mz2^4 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2 - 
     6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*mZ2 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      mZ2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 + 
     6*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     12*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^3 - 
     2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^3 - 10*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^3 + 3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*(mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + 
     mZ2)*(mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, (Sqrt[mH2]*(-80*mH2^(9/2)*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     20*mH2^(11/2)*Sqrt[4 - mZ2]*mZ2^(3/2) + 64*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*
      mZ2^(3/2) + 32*mH2^(9/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     12*mH2^(11/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) + 32*mH2^(5/2)*mz2^2*
      Sqrt[4 - mZ2]*mZ2^(3/2) - 56*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     4*mH2^(9/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) + 2*mH2^(11/2)*mz2^2*
      Sqrt[4 - mZ2]*mZ2^(3/2) + 64*mH2^(3/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     64*mH2^(5/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) + 28*mH2^(7/2)*mz2^3*
      Sqrt[4 - mZ2]*mZ2^(3/2) - 4*mH2^(9/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     80*Sqrt[mH2]*mz2^4*Sqrt[4 - mZ2]*mZ2^(3/2) + 68*mH2^(3/2)*mz2^4*
      Sqrt[4 - mZ2]*mZ2^(3/2) - 20*mH2^(5/2)*mz2^4*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     2*mH2^(7/2)*mz2^4*Sqrt[4 - mZ2]*mZ2^(3/2) + 160*mH2^(7/2)*Sqrt[4 - mZ2]*
      mZ2^(5/2) - 40*mH2^(9/2)*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     96*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 120*mH2^(7/2)*mz2*
      Sqrt[4 - mZ2]*mZ2^(5/2) + 24*mH2^(9/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     96*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 88*mH2^(5/2)*mz2^2*
      Sqrt[4 - mZ2]*mZ2^(5/2) + 32*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     4*mH2^(9/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) + 160*Sqrt[mH2]*mz2^3*
      Sqrt[4 - mZ2]*mZ2^(5/2) - 136*mH2^(3/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     40*mH2^(5/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     4*mH2^(7/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^(5/2) - 160*mH2^(5/2)*Sqrt[4 - mZ2]*
      mZ2^(7/2) + 40*mH2^(7/2)*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     192*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) + 128*mH2^(5/2)*mz2*
      Sqrt[4 - mZ2]*mZ2^(7/2) - 20*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     160*Sqrt[mH2]*mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     120*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     28*mH2^(5/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     2*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2) + 80*mH2^(3/2)*Sqrt[4 - mZ2]*
      mZ2^(9/2) - 20*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^(9/2) + 
     80*Sqrt[mH2]*mz2*Sqrt[4 - mZ2]*mZ2^(9/2) - 44*mH2^(3/2)*mz2*
      Sqrt[4 - mZ2]*mZ2^(9/2) + 6*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^(9/2) - 
     16*Sqrt[mH2]*Sqrt[4 - mZ2]*mZ2^(11/2) + 4*mH2^(3/2)*Sqrt[4 - mZ2]*
      mZ2^(11/2) + 16*mH2^(11/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mH2^(13/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 4*Sqrt[4 - mH2]*mH2^5*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     48*mH2^(9/2)*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 4*mH2^(11/2)*mz2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*mH2^(13/2)*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     12*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 32*mH2^(7/2)*mz2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 24*mH2^(9/2)*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*mH2^(11/2)*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 8*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 32*mH2^(5/2)*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     56*mH2^(7/2)*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 12*mH2^(9/2)*mz2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] - 8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 12*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     48*mH2^(3/2)*mz2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 44*mH2^(5/2)*mz2^4*
      Sqrt[-((-4 + mZ2)*mZ2)] - 8*mH2^(7/2)*mz2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 
     12*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      Sqrt[-((-4 + mZ2)*mZ2)] - 8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 16*Sqrt[mH2]*mz2^5*
      Sqrt[-((-4 + mZ2)*mZ2)] - 12*mH2^(3/2)*mz2^5*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2^(5/2)*mz2^5*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*
      Sqrt[-((-4 + mZ2)*mZ2)] + 20*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     16*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 12*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 12*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 16*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 12*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 20*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^4*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 12*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 40*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     24*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 24*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     24*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 16*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 40*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 24*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 40*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     48*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] - 20*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     40*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] - 20*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 2*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     20*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*
      Sqrt[-((-4 + mZ2)*mZ2)] - 20*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 6*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)] - 
     32*mH2^(9/2)*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 
     48*mH2^(11/2)*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 
     10*mH2^(13/2)*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 
     mH2^(15/2)*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(3/2)*
      \[Epsilon] + Sqrt[4 - mH2]*mH2^6*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*
      mZ2^(3/2)*\[Epsilon] + 64*mH2^(9/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2)*
      \[Epsilon] + 32*mH2^(11/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 
     12*mH2^(13/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 
     8*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*
      mZ2^(3/2)*\[Epsilon] - 64*mH2^(5/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2)*
      \[Epsilon] + 160*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 
     140*mH2^(9/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 
     26*mH2^(11/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 
     20*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*
      mZ2^(3/2)*\[Epsilon] + 14*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 256*mH2^(3/2)*mz2^3*
      Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 320*mH2^(5/2)*mz2^3*Sqrt[4 - mZ2]*
      mZ2^(3/2)*\[Epsilon] + 144*mH2^(7/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2)*
      \[Epsilon] - 20*mH2^(9/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 
     16*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[4 - mZ2]*
      mZ2^(3/2)*\[Epsilon] - 8*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 160*Sqrt[mH2]*mz2^4*
      Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 144*mH2^(3/2)*mz2^4*Sqrt[4 - mZ2]*
      mZ2^(3/2)*\[Epsilon] - 46*mH2^(5/2)*mz2^4*Sqrt[4 - mZ2]*mZ2^(3/2)*
      \[Epsilon] + 5*mH2^(7/2)*mz2^4*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[4 - mZ2]*
      mZ2^(3/2)*\[Epsilon] + Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^4*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 64*mH2^(7/2)*Sqrt[4 - mZ2]*
      mZ2^(5/2)*\[Epsilon] + 96*mH2^(9/2)*Sqrt[4 - mZ2]*mZ2^(5/2)*
      \[Epsilon] + 4*mH2^(11/2)*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     6*mH2^(13/2)*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(5/2)*
      \[Epsilon] - 4*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 64*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*
      mZ2^(5/2)*\[Epsilon] + 32*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2)*
      \[Epsilon] - 28*mH2^(9/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     6*mH2^(11/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 
     3*mH2^(13/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*
      mZ2^(5/2)*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 192*mH2^(3/2)*mz2^2*
      Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 160*mH2^(5/2)*mz2^2*Sqrt[4 - mZ2]*
      mZ2^(5/2)*\[Epsilon] - 84*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2)*
      \[Epsilon] + 30*mH2^(9/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     4*mH2^(11/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 
     4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*
      mZ2^(5/2)*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 
     320*Sqrt[mH2]*mz2^3*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     288*mH2^(3/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 
     108*mH2^(5/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     18*mH2^(7/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 
     mH2^(9/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[4 - mZ2]*
      mZ2^(5/2)*\[Epsilon] + 64*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^(7/2)*
      \[Epsilon] - 52*mH2^(9/2)*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] + 
     12*mH2^(11/2)*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(7/2)*
      \[Epsilon] + 6*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] + 128*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*
      mZ2^(7/2)*\[Epsilon] - 96*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*mZ2^(7/2)*
      \[Epsilon] + 32*mH2^(9/2)*mz2*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] - 
     4*mH2^(11/2)*mz2*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] - 
     16*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*
      mZ2^(7/2)*\[Epsilon] + 8*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] - 
     320*Sqrt[mH2]*mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] + 
     320*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] - 
     124*mH2^(5/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] + 
     24*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] - 
     2*mH2^(9/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] + 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*
      mZ2^(7/2)*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] + 32*mH2^(3/2)*Sqrt[4 - mZ2]*
      mZ2^(9/2)*\[Epsilon] - 96*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^(9/2)*
      \[Epsilon] + 62*mH2^(7/2)*Sqrt[4 - mZ2]*mZ2^(9/2)*\[Epsilon] - 
     10*mH2^(9/2)*Sqrt[4 - mZ2]*mZ2^(9/2)*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(9/2)*
      \[Epsilon] - 4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mZ2]*mZ2^(9/2)*\[Epsilon] + 160*Sqrt[mH2]*mz2*Sqrt[4 - mZ2]*
      mZ2^(9/2)*\[Epsilon] - 192*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(9/2)*
      \[Epsilon] + 78*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^(9/2)*\[Epsilon] - 
     14*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*mZ2^(9/2)*\[Epsilon] + 
     mH2^(9/2)*mz2*Sqrt[4 - mZ2]*mZ2^(9/2)*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(9/2)*
      \[Epsilon] - 32*Sqrt[mH2]*Sqrt[4 - mZ2]*mZ2^(11/2)*\[Epsilon] + 
     48*mH2^(3/2)*Sqrt[4 - mZ2]*mZ2^(11/2)*\[Epsilon] - 
     22*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^(11/2)*\[Epsilon] + 
     3*mH2^(7/2)*Sqrt[4 - mZ2]*mZ2^(11/2)*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(11/2)*
      \[Epsilon] + Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*
      mZ2^(11/2)*\[Epsilon] + 32*mH2^(11/2)*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] + 8*mH2^(13/2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     4*mH2^(15/2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     8*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] - 4*Sqrt[4 - mH2]*mH2^6*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 96*mH2^(9/2)*mz2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 72*mH2^(11/2)*mz2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 24*mH2^(13/2)*mz2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 24*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     24*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 64*mH2^(7/2)*mz2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 208*mH2^(9/2)*mz2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 56*mH2^(11/2)*mz2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 16*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     56*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 64*mH2^(5/2)*mz2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 272*mH2^(7/2)*mz2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 64*mH2^(9/2)*mz2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 16*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     64*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 96*mH2^(3/2)*mz2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 168*mH2^(5/2)*mz2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 36*mH2^(7/2)*mz2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 24*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     36*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 32*Sqrt[mH2]*mz2^5*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 40*mH2^(3/2)*mz2^5*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 8*mH2^(5/2)*mz2^5*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 8*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^5*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 24*mH2^(11/2)*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 2*mH2^(13/2)*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + mH2^(15/2)*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 40*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + Sqrt[4 - mH2]*mH2^6*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     64*mH2^(9/2)*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     4*mH2^(13/2)*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     32*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 40*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 48*mH2^(7/2)*mz2^2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 12*mH2^(9/2)*mz2^2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 6*mH2^(11/2)*mz2^2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 16*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     36*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 10*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     16*mH2^(7/2)*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     4*mH2^(9/2)*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 24*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     12*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 8*mH2^(3/2)*mz2^4*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 6*mH2^(5/2)*mz2^4*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + mH2^(7/2)*mz2^4*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 40*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     26*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 5*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     16*mH2^(9/2)*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     12*mH2^(11/2)*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     4*mH2^(13/2)*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     80*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 16*mH2^(7/2)*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 12*mH2^(9/2)*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + mH2^(13/2)*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 48*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     52*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 16*mH2^(5/2)*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 20*mH2^(7/2)*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 4*mH2^(9/2)*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 48*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] + 36*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 12*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] + 16*mH2^(3/2)*mz2^3*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] - 20*mH2^(5/2)*mz2^3*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] + 8*mH2^(7/2)*mz2^3*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] - mH2^(9/2)*mz2^3*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     80*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 44*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] - 4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] + 16*mH2^(7/2)*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     28*mH2^(9/2)*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     6*mH2^(11/2)*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     80*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 16*mH2^(7/2)*mz2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 12*mH2^(9/2)*mz2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 2*mH2^(11/2)*mz2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 96*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     40*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 16*mH2^(3/2)*mz2^2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 12*mH2^(5/2)*mz2^2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 2*mH2^(7/2)*mz2^2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 80*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] - 36*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] - 24*mH2^(5/2)*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     22*mH2^(7/2)*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     4*mH2^(9/2)*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     40*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 6*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 8*mH2^(3/2)*mz2*mZ2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 18*mH2^(5/2)*mz2*mZ2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 8*mH2^(7/2)*mz2*mZ2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + mH2^(9/2)*mz2*mZ2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 40*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     14*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 8*mH2^(3/2)*mZ2^5*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 6*mH2^(5/2)*mZ2^5*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + mH2^(7/2)*mZ2^5*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 8*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^5*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon]))/
   (2*(-((-4 + mH2)*mH2))^(5/2)*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*mZ2*
    (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  ((I/2)*(-4*Sqrt[4 - mH2]*mH2^(3/2) + 4*mH2*Sqrt[-((-4 + mH2)*mH2)] + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)] + 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2 - 
     12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mZ2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 
     5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2)*\[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 
  (-3*(2*mH2 - 2*mz2 - mZ2 + mz2*mZ2)*\[Epsilon])/
   (4*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 
  0, (3*(-2*Sqrt[4 - mH2]*mH2^(13/2) + 8*mH2^5*Sqrt[-((-4 + mH2)*mH2)] + 
     6*Sqrt[4 - mH2]*mH2^(11/2)*mz2 + 2*Sqrt[4 - mH2]*mH2^(13/2)*mz2 - 
     24*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 8*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 - 4*Sqrt[4 - mH2]*mH2^(9/2)*mz2^2 - 9*Sqrt[4 - mH2]*mH2^(11/2)*
      mz2^2 + 24*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     26*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 2*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 - 4*Sqrt[4 - mH2]*mH2^(7/2)*mz2^3 + 16*Sqrt[4 - mH2]*mH2^(9/2)*
      mz2^3 - 8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     26*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 8*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 + 6*Sqrt[4 - mH2]*mH2^(5/2)*mz2^4 - 14*Sqrt[4 - mH2]*mH2^(7/2)*
      mz2^4 + 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 
     12*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 - 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^5 + 6*Sqrt[4 - mH2]*mH2^(5/2)*mz2^5 + 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5 - 8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^5 - Sqrt[4 - mH2]*mH2^(3/2)*mz2^6 - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^6 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^6 - 
     2*Sqrt[4 - mH2]*mH2^(9/2)*mZ2 + 4*Sqrt[4 - mH2]*mH2^(11/2)*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(13/2)*mZ2 - 18*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 
     7*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*
      mZ2 - 6*Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2 - 6*Sqrt[4 - mH2]*mH2^(11/2)*
      mz2*mZ2 - 2*Sqrt[4 - mH2]*mH2^(13/2)*mz2*mZ2 + 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     44*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     4*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2*mZ2 + 3*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2 - 
     Sqrt[4 - mH2]*mH2^(9/2)*mz2^2*mZ2 + 8*Sqrt[4 - mH2]*mH2^(11/2)*mz2^2*
      mZ2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     37*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     19*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3*mZ2 + 
     13*Sqrt[4 - mH2]*mH2^(7/2)*mz2^3*mZ2 - 11*Sqrt[4 - mH2]*mH2^(9/2)*mz2^3*
      mZ2 + 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     20*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     3*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 3*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^4*mZ2 - 9*Sqrt[4 - mH2]*mH2^(5/2)*mz2^4*mZ2 + 
     6*Sqrt[4 - mH2]*mH2^(7/2)*mz2^4*mZ2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      mZ2 - 18*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 + 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 - 
     3*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^5*mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2^5*mZ2 + 
     20*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*mZ2 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^5*mZ2 + mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(7/2)*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(9/2)*mZ2^2 - 
     7*Sqrt[4 - mH2]*mH2^(11/2)*mZ2^2 + 14*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 18*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*
      mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^2 + 
     2*Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2^2 + 6*Sqrt[4 - mH2]*mH2^(11/2)*mz2*
      mZ2^2 + 12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     28*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     20*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^2 + 
     5*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(9/2)*mz2^2*
      mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(11/2)*mz2^2*mZ2^2 - 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     21*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^3*mZ2^2 - 4*Sqrt[4 - mH2]*mH2^(7/2)*mz2^3*mZ2^2 + 
     2*Sqrt[4 - mH2]*mH2^(9/2)*mz2^3*mZ2^2 + 16*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 + 
     18*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - 
     8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^4*mZ2^2 - 40*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^2 + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^2 + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^2 - 
     mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mZ2^3 - 9*Sqrt[4 - mH2]*mH2^(7/2)*mZ2^3 + 9*Sqrt[4 - mH2]*mH2^(9/2)*
      mZ2^3 - 10*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 
     13*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 3*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3 + 2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^3 - 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^3 + 5*Sqrt[4 - mH2]*mH2^(7/2)*mz2*
      mZ2^3 - 7*Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2^3 - 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     20*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^3 + 8*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^3 - 
     6*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2^3 + 2*Sqrt[4 - mH2]*mH2^(9/2)*mz2^2*
      mZ2^3 - 24*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 + 
     24*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - 
     8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - 
     3*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2^3 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3*mZ2^3 + 
     40*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^3 - 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2^3 - 10*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^3 + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^3 - 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^4 + 6*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^4 - 5*Sqrt[4 - mH2]*mH2^(7/2)*
      mZ2^4 + 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 + 
     3*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 + 2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^4 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^4 + 
     4*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^4 + 16*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^4 - 14*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^4 - 20*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^4 + 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^4 + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^4 - 
     mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^4 - Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^5 + Sqrt[4 - mH2]*mH2^(5/2)*mZ2^5 - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^5 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^5 - 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^5 + Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^5 - Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^5 + 4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2^5 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^5 + 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^5)*\[Epsilon])/
   (4*(-((-4 + mH2)*mH2))^(3/2)*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-2*Sqrt[4 - mH2]*mH2^(7/2) + 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     2*Sqrt[4 - mH2]*mH2^(7/2)*mz2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 3*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 - 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 + 4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mZ2 - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2 + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 3*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2 - 
     12*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 14*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 - 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 - 5*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 + 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 - Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2*mZ2^2 + 12*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 3*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 - 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3)*\[Epsilon])/(2*(-((-4 + mH2)*mH2))^(3/2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -(((-1 + mZ2)*(Sqrt[4 - mH2]*mH2^(5/2) + 4*mH2*Sqrt[-((-4 + mH2)*mH2)] - 
      2*mH2^2*Sqrt[-((-4 + mH2)*mH2)] + Sqrt[4 - mH2]*mH2^(3/2)*mz2 - 
      Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
      6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 + 4*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
      3*Sqrt[4 - mH2]*mH2^(3/2)*mZ2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
      4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 
      4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2)*\[Epsilon])/
    ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[-((-4 + mH2)*mH2)]*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  ((-1/2*I)*(2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 + 2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + Sqrt[-((-4 + mH2)*mH2)]*mz2^4 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2 - 
     6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*mZ2 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      mZ2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 + 
     6*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     12*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^3 - 
     2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^3 - 10*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^3 + 3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-4*Sqrt[4 - mH2]*mH2^(7/2) - 8*mH2^2*Sqrt[-((-4 + mH2)*mH2)] + 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 12*Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 
     16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 16*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 - 12*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 8*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 14*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mZ2 + 8*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 
     16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 11*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 8*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*
      mZ2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 5*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2 + 7*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2 - 3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2)*\[Epsilon])/
   (2*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  ((Sqrt[4 - mH2]*mH2^(9/2) - 4*mH2^3*Sqrt[-((-4 + mH2)*mH2)] - 
     3*Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 
     3*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 - 12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 
     Sqrt[4 - mH2]*mH2^(5/2)*mZ2 - 2*Sqrt[4 - mH2]*mH2^(7/2)*mZ2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 + mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + Sqrt[4 - mH2]*mH2^(7/2)*mz2*
      mZ2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2 - 11*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*
      mZ2 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 - Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 + Sqrt[4 - mH2]*mH2^(5/2)*
      mZ2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 - mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 + mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  ((I/2)*(-1 + mz2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
   (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 
  (-2*(Sqrt[4 - mH2]*mH2^(5/2) - 4*mH2*Sqrt[-((-4 + mH2)*mH2)] - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - Sqrt[4 - mH2]*mH2^(3/2)*mZ2 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mZ2)*\[Epsilon])/((-((-4 + mH2)*mH2))^(3/2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  ((-I)*(-8*mH2^(11/2) + 2*mH2^(13/2) + 2*Sqrt[4 - mH2]*mH2^5*
      Sqrt[-((-4 + mH2)*mH2)] + 40*mH2^(9/2)*mz2 - 10*mH2^(11/2)*mz2 - 
     10*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     80*mH2^(7/2)*mz2^2 + 20*mH2^(9/2)*mz2^2 + 20*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 80*mH2^(5/2)*mz2^3 - 
     20*mH2^(7/2)*mz2^3 - 20*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 - 40*mH2^(3/2)*mz2^4 + 10*mH2^(5/2)*mz2^4 + 
     10*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 8*Sqrt[mH2]*mz2^5 - 
     2*mH2^(3/2)*mz2^5 - 2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^5 + 
     40*mH2^(9/2)*mZ2 - 10*mH2^(11/2)*mZ2 - 10*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 32*mH2^(7/2)*mz2*mZ2 - 
     16*mH2^(9/2)*mz2*mZ2 + 6*mH2^(11/2)*mz2*mZ2 + 8*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 6*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 80*mH2^(5/2)*mz2^2*mZ2 + 
     76*mH2^(7/2)*mz2^2*mZ2 - 14*mH2^(9/2)*mz2^2*mZ2 + 
     20*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     14*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     96*mH2^(3/2)*mz2^3*mZ2 - 64*mH2^(5/2)*mz2^3*mZ2 + 
     10*mH2^(7/2)*mz2^3*mZ2 - 24*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2 + 10*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
     24*Sqrt[mH2]*mz2^4*mZ2 + 14*mH2^(3/2)*mz2^4*mZ2 - 
     2*mH2^(5/2)*mz2^4*mZ2 + 6*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      mZ2 - 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 - 
     80*mH2^(7/2)*mZ2^2 + 20*mH2^(9/2)*mZ2^2 + 20*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 80*mH2^(5/2)*mz2*mZ2^2 + 
     76*mH2^(7/2)*mz2*mZ2^2 - 14*mH2^(9/2)*mz2*mZ2^2 + 
     20*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     14*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     112*mH2^(3/2)*mz2^2*mZ2^2 + 108*mH2^(5/2)*mz2^2*mZ2^2 - 
     36*mH2^(7/2)*mz2^2*mZ2^2 + 4*mH2^(9/2)*mz2^2*mZ2^2 + 
     28*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     20*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     16*Sqrt[mH2]*mz2^3*mZ2^2 - 12*mH2^(3/2)*mz2^3*mZ2^2 + 
     2*mH2^(5/2)*mz2^3*mZ2^2 - 4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      mZ2^2 + 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 + 
     80*mH2^(5/2)*mZ2^3 - 20*mH2^(7/2)*mZ2^3 - 20*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 96*mH2^(3/2)*mz2*mZ2^3 - 
     64*mH2^(5/2)*mz2*mZ2^3 + 10*mH2^(7/2)*mz2*mZ2^3 - 
     24*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     10*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     16*Sqrt[mH2]*mz2^2*mZ2^3 - 12*mH2^(3/2)*mz2^2*mZ2^3 + 
     2*mH2^(5/2)*mz2^2*mZ2^3 - 4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2^3 + 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - 
     40*mH2^(3/2)*mZ2^4 + 10*mH2^(5/2)*mZ2^4 + 10*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 - 24*Sqrt[mH2]*mz2*mZ2^4 + 
     14*mH2^(3/2)*mz2*mZ2^4 - 2*mH2^(5/2)*mz2*mZ2^4 + 
     6*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 - 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 + 
     8*Sqrt[mH2]*mZ2^5 - 2*mH2^(3/2)*mZ2^5 - 2*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^5 - 16*mH2^(11/2)*\[Epsilon] - 
     4*mH2^(13/2)*\[Epsilon] + 2*mH2^(15/2)*\[Epsilon] + 
     8*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*\[Epsilon] + 
     Sqrt[4 - mH2]*mH2^6*Sqrt[-((-4 + mH2)*mH2)]*\[Epsilon] + 
     48*mH2^(9/2)*mz2*\[Epsilon] + 36*mH2^(11/2)*mz2*\[Epsilon] - 
     12*mH2^(13/2)*mz2*\[Epsilon] - 32*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] - 7*Sqrt[4 - mH2]*mH2^5*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] - 32*mH2^(7/2)*mz2^2*
      \[Epsilon] - 104*mH2^(9/2)*mz2^2*\[Epsilon] + 
     28*mH2^(11/2)*mz2^2*\[Epsilon] + 48*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] + 18*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] - 32*mH2^(5/2)*mz2^3*
      \[Epsilon] + 136*mH2^(7/2)*mz2^3*\[Epsilon] - 
     32*mH2^(9/2)*mz2^3*\[Epsilon] - 32*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*\[Epsilon] - 22*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*\[Epsilon] + 48*mH2^(3/2)*mz2^4*
      \[Epsilon] - 84*mH2^(5/2)*mz2^4*\[Epsilon] + 
     18*mH2^(7/2)*mz2^4*\[Epsilon] + 8*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^4*\[Epsilon] + 13*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^4*\[Epsilon] - 16*Sqrt[mH2]*mz2^5*
      \[Epsilon] + 20*mH2^(3/2)*mz2^5*\[Epsilon] - 
     4*mH2^(5/2)*mz2^5*\[Epsilon] - 3*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^5*\[Epsilon] + 48*mH2^(9/2)*mZ2*
      \[Epsilon] + 36*mH2^(11/2)*mZ2*\[Epsilon] - 
     12*mH2^(13/2)*mZ2*\[Epsilon] - 32*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] - 7*Sqrt[4 - mH2]*mH2^5*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] - 64*mH2^(7/2)*mz2*mZ2*
      \[Epsilon] - 96*mH2^(9/2)*mz2*mZ2*\[Epsilon] + 
     12*mH2^(11/2)*mz2*mZ2*\[Epsilon] + 4*mH2^(13/2)*mz2*mZ2*\[Epsilon] + 
     32*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 
     32*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 
     32*mH2^(5/2)*mz2^2*mZ2*\[Epsilon] + 40*mH2^(7/2)*mz2^2*mZ2*\[Epsilon] + 
     28*mH2^(9/2)*mz2^2*mZ2*\[Epsilon] - 10*mH2^(11/2)*mz2^2*mZ2*\[Epsilon] + 
     32*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] - 
     38*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] - 
     6*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] - 
     64*mH2^(3/2)*mz2^3*mZ2*\[Epsilon] + 64*mH2^(5/2)*mz2^3*mZ2*\[Epsilon] - 
     44*mH2^(7/2)*mz2^3*mZ2*\[Epsilon] + 8*mH2^(9/2)*mz2^3*mZ2*\[Epsilon] - 
     32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*\[Epsilon] + 
     8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*\[Epsilon] + 
     48*Sqrt[mH2]*mz2^4*mZ2*\[Epsilon] - 44*mH2^(3/2)*mz2^4*mZ2*\[Epsilon] + 
     16*mH2^(5/2)*mz2^4*mZ2*\[Epsilon] - 2*mH2^(7/2)*mz2^4*mZ2*\[Epsilon] + 
     5*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2*\[Epsilon] - 
     32*mH2^(7/2)*mZ2^2*\[Epsilon] - 104*mH2^(9/2)*mZ2^2*\[Epsilon] + 
     28*mH2^(11/2)*mZ2^2*\[Epsilon] + 48*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon] + 18*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon] + 32*mH2^(5/2)*mz2*mZ2^2*
      \[Epsilon] + 40*mH2^(7/2)*mz2*mZ2^2*\[Epsilon] + 
     28*mH2^(9/2)*mz2*mZ2^2*\[Epsilon] - 10*mH2^(11/2)*mz2*mZ2^2*\[Epsilon] + 
     32*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] - 
     38*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] - 
     6*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] + 
     32*mH2^(3/2)*mz2^2*mZ2^2*\[Epsilon] + 40*mH2^(5/2)*mz2^2*mZ2^2*
      \[Epsilon] - 44*mH2^(7/2)*mz2^2*mZ2^2*\[Epsilon] + 
     8*mH2^(9/2)*mz2^2*mZ2^2*\[Epsilon] + 48*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*\[Epsilon] - 
     42*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*\[Epsilon] + 
     12*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*\[Epsilon] - 
     32*Sqrt[mH2]*mz2^3*mZ2^2*\[Epsilon] + 24*mH2^(3/2)*mz2^3*mZ2^2*
      \[Epsilon] - 12*mH2^(5/2)*mz2^3*mZ2^2*\[Epsilon] + 
     2*mH2^(7/2)*mz2^3*mZ2^2*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2*\[Epsilon] - 
     32*mH2^(5/2)*mZ2^3*\[Epsilon] + 136*mH2^(7/2)*mZ2^3*\[Epsilon] - 
     32*mH2^(9/2)*mZ2^3*\[Epsilon] - 32*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*\[Epsilon] - 22*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*\[Epsilon] - 64*mH2^(3/2)*mz2*mZ2^3*
      \[Epsilon] + 64*mH2^(5/2)*mz2*mZ2^3*\[Epsilon] - 
     44*mH2^(7/2)*mz2*mZ2^3*\[Epsilon] + 8*mH2^(9/2)*mz2*mZ2^3*\[Epsilon] - 
     32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*\[Epsilon] + 
     8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*\[Epsilon] - 
     32*Sqrt[mH2]*mz2^2*mZ2^3*\[Epsilon] + 24*mH2^(3/2)*mz2^2*mZ2^3*
      \[Epsilon] - 12*mH2^(5/2)*mz2^2*mZ2^3*\[Epsilon] + 
     2*mH2^(7/2)*mz2^2*mZ2^3*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3*\[Epsilon] + 
     48*mH2^(3/2)*mZ2^4*\[Epsilon] - 84*mH2^(5/2)*mZ2^4*\[Epsilon] + 
     18*mH2^(7/2)*mZ2^4*\[Epsilon] + 8*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*\[Epsilon] + 13*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*\[Epsilon] + 48*Sqrt[mH2]*mz2*mZ2^4*
      \[Epsilon] - 44*mH2^(3/2)*mz2*mZ2^4*\[Epsilon] + 
     16*mH2^(5/2)*mz2*mZ2^4*\[Epsilon] - 2*mH2^(7/2)*mz2*mZ2^4*\[Epsilon] + 
     5*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4*\[Epsilon] - 
     16*Sqrt[mH2]*mZ2^5*\[Epsilon] + 20*mH2^(3/2)*mZ2^5*\[Epsilon] - 
     4*mH2^(5/2)*mZ2^5*\[Epsilon] - 3*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^5*\[Epsilon]))/
   ((-2 + Sqrt[mH2])^2*(2 + Sqrt[mH2])^2*Sqrt[mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)^(3/2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-I)*Sqrt[-((-4 + mZ2)*mZ2)]*(2*Sqrt[4 - mH2]*mH2^(5/2) - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)] - Sqrt[4 - mH2]*mH2^(5/2)*mz2 - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 4*Sqrt[4 - mH2]*mH2^(3/2)*mZ2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[-((-4 + mH2)*mH2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-(Sqrt[4 - mH2]*mH2^(11/2)) + 
     4*mH2^4*Sqrt[-((-4 + mH2)*mH2)] + 4*Sqrt[4 - mH2]*mH2^(9/2)*mz2 - 
     8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 - 6*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2 + 6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^4 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 4*Sqrt[4 - mH2]*mH2^(9/2)*mZ2 - 
     8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 2*Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2 + 
     2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2 - 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 16*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
     6*Sqrt[4 - mH2]*mH2^(7/2)*mZ2^2 + 6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 + 
     2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^2 - 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^2 - 24*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 4*Sqrt[4 - mH2]*mH2^(5/2)*
      mZ2^3 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 16*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^3 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mZ2^4 - 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, \[Epsilon]/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mZ2^2], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), 0, \[Epsilon]/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mZ2^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*(mH2 - mz2 - mZ2)*\[Epsilon])/(mH2^2 - 2*mH2*mz2 + mz2^2 - 
    2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2), 0, 0, 
  \[Epsilon]/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 
  0, 0, 0, 0}, 
 {0, -1/4*((2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - 3*mH2*mZ2 - mz2*mZ2 + 
      3*mH2*mz2*mZ2 + mz2^2*mZ2 + mZ2^2 - mz2*mZ2^2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 
  0, 0, 0, 0, 0, ((I/2)*Sqrt[mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*(mH2*Sqrt[4 - mz2]*mz2^(3/2)*
      Sqrt[4 - mZ2]*mZ2^(3/2) - Sqrt[4 - mz2]*mz2^(5/2)*Sqrt[4 - mZ2]*
      mZ2^(3/2) + Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     4*mH2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*Sqrt[4 - mz2]*mz2^(5/2)*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   (Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*(mH2 - mz2 - 
     2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*(mH2 - mz2 + 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*
    Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  (((3*I)/4)*Sqrt[-((-4 + mZ2)*mZ2)]*(mH2 - mz2 + mH2*mz2 - mz2^2 - mZ2 + 
     mz2*mZ2)*\[Epsilon])/((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]), 0, (((-3*I)/4)*Sqrt[-((-4 + mZ2)*mZ2)]*
    (mH2 - mz2 + mH2*mz2 - mz2^2 - mZ2 + mz2*mZ2)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((I/2)*(-1 + mz2)*Sqrt[-((-4 + mZ2)*mZ2)]*
    \[Epsilon])/(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
    mH2*mz2*mZ2), (I*(-1 + mz2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
   (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 
  ((2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - 3*mH2*mZ2 - mz2*mZ2 + 3*mH2*mz2*mZ2 + 
     mz2^2*mZ2 + mZ2^2 - mz2*mZ2^2)*\[Epsilon])/
   (2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 
  0, 0, 0, -((mz2*(-mH2 + mz2 - mZ2)*(mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), -((Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)]*
     \[Epsilon])/(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), ((-I)*mz2*Sqrt[-((-4 + mZ2)*mZ2)]*
    (mH2 - mz2 + mZ2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0}, {0, 0, 0, 0, 
  (((-3*I)/4)*Sqrt[-((-4 + mz2)*mz2)]*(mH2 - mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - 
     mZ2^2)*\[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 
  -1/4*((2*mH2^2 - 3*mH2*mz2 + mz2^2 - 4*mH2*mZ2 - mz2*mZ2 + 3*mH2*mz2*mZ2 - 
      mz2^2*mZ2 + 2*mZ2^2 + mz2*mZ2^2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, ((-1/2*I)*mz2*Sqrt[mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(-(Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*
       mZ2^(3/2)) - mH2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mH2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mz2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   (Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*(mH2 - mz2 - 
     2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*(mH2 - mz2 + 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*
    Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  (((3*I)/4)*Sqrt[-((-4 + mz2)*mz2)]*(mH2 - mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - 
     mZ2^2)*\[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 
  ((I/2)*Sqrt[-((-4 + mz2)*mz2)]*(-1 + mZ2)*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  (I*Sqrt[-((-4 + mz2)*mz2)]*(-1 + mZ2)*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  ((2*mH2^2 - 3*mH2*mz2 + mz2^2 - 4*mH2*mZ2 - mz2*mZ2 + 3*mH2*mz2*mZ2 - 
     mz2^2*mZ2 + 2*mZ2^2 + mz2*mZ2^2)*\[Epsilon])/
   (2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -((mz2*(-mH2 + mz2 - mZ2)*(mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), ((-I)*Sqrt[-((-4 + mz2)*mz2)]*(mH2 + mz2 - mZ2)*mZ2*
    \[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0}, 
 {0, ((I/4)*(-1 + mz2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
   (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 0, 0, 
  (-3*(2*mH2 - mz2 - 2*mZ2 + mz2*mZ2)*\[Epsilon])/
   (4*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  0, ((I/4)*Sqrt[-((-4 + mz2)*mz2)]*(-1 + mZ2)*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 0, 0, 
  ((-4*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     4*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     4*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mz2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     16*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   (2*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*mZ2*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, ((-1/2*I)*(-4*Sqrt[4 - mH2]*mH2^(3/2) + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)] + 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)] + 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2 - 12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + Sqrt[4 - mH2]*mH2^(3/2)*mZ2 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
     mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 
  (3*(4*mH2^3 + 2*mH2*mz2 - 9*mH2^2*mz2 - 2*mz2^2 + 6*mH2*mz2^2 - mz2^3 + 
     2*mH2*mZ2 - 9*mH2^2*mZ2 - 2*mz2*mZ2 + 6*mH2*mz2*mZ2 + 6*mH2^2*mz2*mZ2 + 
     2*mz2^2*mZ2 - 6*mH2*mz2^2*mZ2 + mz2^3*mZ2 - 2*mZ2^2 + 6*mH2*mZ2^2 + 
     2*mz2*mZ2^2 - 6*mH2*mz2*mZ2^2 - 2*mz2^2*mZ2^2 + 2*mH2*mz2^2*mZ2^2 - 
     mZ2^3 + mz2*mZ2^3)*\[Epsilon])/(4*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
     mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  (-3*(2*mH2 - 2*mz2 - mZ2 + mz2*mZ2)*\[Epsilon])/
   (4*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 
  0, 0, 0, 0, 0, -1/2*((2*mH2^2 - 3*mH2*mz2 + mz2^2 - 4*mH2*mZ2 - mz2*mZ2 + 
      3*mH2*mz2*mZ2 - mz2^2*mZ2 + 2*mZ2^2 + mz2*mZ2^2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (mz2*(-2 - mH2 + mz2 - mZ2)*(-1 + mZ2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-1/2*I)*Sqrt[-((-4 + mz2)*mz2)]*(-1 + mZ2)*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 0, 0, 
  0, -1/2*((2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - 3*mH2*mZ2 - mz2*mZ2 + 
      3*mH2*mz2*mZ2 + mz2^2*mZ2 + mZ2^2 - mz2*mZ2^2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  -(((-1 + mz2)*(2 + mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2])), 
  ((-1/2*I)*(-1 + mz2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
   (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 0, 0, 
  0, 0, (-4*\[Epsilon])/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mZ2^2], ((-I)*mz2*Sqrt[-((-4 + mZ2)*mZ2)]*(mH2 - mz2 + mZ2)*
    \[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), ((-I)*Sqrt[-((-4 + mz2)*mz2)]*(mH2 + mz2 - mZ2)*
    mZ2*\[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), -(((2*mH2 - 2*mz2 - 2*mZ2 + mz2*mZ2)*\[Epsilon])/
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0}, {0, 0, 0, 0, ((mH2 - mz2 + mZ2)*\[Epsilon])/
   (2*mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  0, 0, 0, 0, 0, 0, 0, -1/2*((mH2 - mz2 + mZ2)*\[Epsilon])/
    (mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  -1/2*((mH2 - mz2 + mZ2)*\[Epsilon])/
    (mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  0, 0, 0, 0, 0, \[Epsilon]/(2*mH2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((mH2 + mz2 - mZ2)*(mH2 - mz2 + mZ2)*\[Epsilon])/
   (mH2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)), 0, 
  ((-1/2*I)*(Sqrt[4 - mH2]*mH2^(5/2) - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - Sqrt[-((-4 + mH2)*mH2)]*mZ2^2)*
    \[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)), 
  -1/2*((mH2 - mz2 + mZ2)*\[Epsilon])/
    (mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2])}, 
 {0, 0, 0, 0, (((3*I)/4)*Sqrt[-((-4 + mz2)*mz2)]*(mH2 - mz2 - mZ2 + mH2*mZ2 + 
     mz2*mZ2 - mZ2^2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((2*mH2^2 - 3*mH2*mz2 + mz2^2 - 4*mH2*mZ2 - mz2*mZ2 + 3*mH2*mz2*mZ2 - 
     mz2^2*mZ2 + 2*mZ2^2 + mz2*mZ2^2)*\[Epsilon])/
   (4*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, (((-3*I)/4)*Sqrt[-((-4 + mz2)*mz2)]*
    (mH2 - mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - mZ2^2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, ((I/2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(-(mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]) + 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)] - 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
     4*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 
     Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 
     Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 + 
     2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     3*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*Sqrt[-((-4 + mz2)*mz2)]*
    (mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + 
     mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 
  ((-1/2*I)*Sqrt[-((-4 + mz2)*mz2)]*(-1 + mZ2)*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  ((-I)*Sqrt[-((-4 + mz2)*mz2)]*(-1 + mZ2)*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  -1/2*((2*mH2^2 - 3*mH2*mz2 + mz2^2 - 4*mH2*mZ2 - mz2*mZ2 + 3*mH2*mz2*mZ2 - 
      mz2^2*mZ2 + 2*mZ2^2 + mz2*mZ2^2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((mz2*(-mH2 + mz2 - mZ2)*(mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), (Sqrt[-((-4 + mz2)*mz2)]*(-2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + Sqrt[4 - mH2]*mH2^(7/2)*mZ2 + 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     6*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 + Sqrt[4 - mH2]*mH2^(3/2)*mZ2^3 - 2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3)*\[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*
    (mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + 
     mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), ((-I)*Sqrt[-((-4 + mz2)*mz2)]*(mH2 + mz2 - mZ2)*
    mZ2*\[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2))}, {0, 0, 0, 0, 
  (((-3*I)/4)*Sqrt[4 - mH2]*(2*mH2^2 - 2*mH2^2*mz2 - 2*mz2^2 + 3*mH2*mz2^2 - 
     mz2^3 - 2*mH2^2*mZ2 + 4*mz2*mZ2 - 6*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + 
     mz2^2*mZ2 - 2*mZ2^2 + 3*mH2*mZ2^2 + mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -1/4*((mz2 - mZ2)*(-(mH2*mz2) + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
      2*mH2*mz2*mZ2 + mZ2^2)*\[Epsilon])/
    (mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, (((3*I)/4)*Sqrt[4 - mH2]*(2*mH2^2 - 2*mH2^2*mz2 - 
     2*mz2^2 + 3*mH2*mz2^2 - mz2^3 - 2*mH2^2*mZ2 + 4*mz2*mZ2 - 
     6*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + mz2^2*mZ2 - 2*mZ2^2 + 3*mH2*mZ2^2 + 
     mz2*mZ2^2 - mZ2^3)*\[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*
    Sqrt[mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((-1/2*I)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (-4*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2) - 
     Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(3/2) + 
     3*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(5/2) - 
     3*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(7/2) + 
     4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(7/2) + 
     Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(9/2) + 
     2*Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[-((-4 + mz2)*mz2)] - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)] + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)] + 
     mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)] - 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)] - 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[-((-4 + mz2)*mz2)] - 
     12*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 + 
     7*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 + 
     10*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     16*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 - 
     8*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     5*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     7*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 + 
     20*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 
     Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 + 
     12*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     12*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3 - 
     Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[-((-4 + mH2)*mH2)]*(-2 + Sqrt[mz2])*
    (2 + Sqrt[mz2])*mz2*(mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*
    (mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 
  ((-2*I)*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 
  (I*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 0, 
  ((-1/2*I)*Sqrt[4 - mH2]*(2*mH2 - 2*mz2 - 2*mH2*mz2 + 3*mz2^2 + 2*mZ2 - 
     2*mH2*mZ2 - 4*mz2*mZ2 + 2*mH2*mz2*mZ2 + mZ2^2)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*(mH2 - mH2*mz2 + mz2^2 - 
     mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-I)*Sqrt[4 - mH2]*(-1 + mz2)*(-mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*(mH2 - mH2*mz2 + mz2^2 - 
     mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -1/2*((mz2 - mZ2)*(-(mH2*mz2) + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
      2*mH2*mz2*mZ2 + mZ2^2)*\[Epsilon])/
    (mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((2*I)*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 
  (Sqrt[4 - mH2]*Sqrt[-((-4 + mz2)*mz2)]*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2)*
    \[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 
  -(((-(Sqrt[4 - mH2]*mH2^(9/2)) + 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)] + 
      4*Sqrt[4 - mH2]*mH2^(7/2)*mz2 - 8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
      6*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 + 12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 - 
      8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 
      4*Sqrt[4 - mH2]*mH2^(7/2)*mZ2 - 8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 
      2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2 + 8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2 + 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
      4*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*
       mZ2 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
      4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 8*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^3*mZ2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
      6*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 + 12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^2 - 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 + 
      2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2^2 - 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
      14*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2*mZ2^2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^3 - 
      8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2^3 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^4)*\[Epsilon])/
    ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[-((-4 + mH2)*mH2)]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), (I*Sqrt[4 - mH2]*(mH2^3 - 3*mH2^2*mz2 + 3*mH2*mz2^2 - mz2^3 - 
     3*mH2^2*mZ2 - 6*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + mz2^2*mZ2 + 
     3*mH2*mZ2^2 + mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2))}, {0, 0, 0, 0, 
  (3*(-2*Sqrt[4 - mH2]*mH2^(13/2) + 8*mH2^5*Sqrt[-((-4 + mH2)*mH2)] - 
     2*Sqrt[4 - mH2]*mH2^(9/2)*mz2 + 4*Sqrt[4 - mH2]*mH2^(11/2)*mz2 + 
     2*Sqrt[4 - mH2]*mH2^(13/2)*mz2 - 18*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     7*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2 + 
     2*Sqrt[4 - mH2]*mH2^(9/2)*mz2^2 - 7*Sqrt[4 - mH2]*mH2^(11/2)*mz2^2 + 
     14*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     18*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3 - 9*Sqrt[4 - mH2]*mH2^(7/2)*
      mz2^3 + 9*Sqrt[4 - mH2]*mH2^(9/2)*mz2^3 - 
     10*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     13*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 3*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 - 2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^4 + 6*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^4 - 5*Sqrt[4 - mH2]*mH2^(7/2)*mz2^4 + 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 3*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^4 - Sqrt[4 - mH2]*mH2^(3/2)*mz2^5 + Sqrt[4 - mH2]*mH2^(5/2)*mz2^5 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^5 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5 - 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5 + 6*Sqrt[4 - mH2]*mH2^(11/2)*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(13/2)*mZ2 - 24*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 
     8*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*
      mZ2 - 6*Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2 - 6*Sqrt[4 - mH2]*mH2^(11/2)*
      mz2*mZ2 - 2*Sqrt[4 - mH2]*mH2^(13/2)*mz2*mZ2 + 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     44*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     4*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(9/2)*mz2^2*mZ2 + 6*Sqrt[4 - mH2]*mH2^(11/2)*mz2^2*
      mZ2 + 12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     28*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     20*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3*mZ2 + 
     5*Sqrt[4 - mH2]*mH2^(7/2)*mz2^3*mZ2 - 7*Sqrt[4 - mH2]*mH2^(9/2)*mz2^3*
      mZ2 - 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     20*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^4*mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^4*mZ2 + 
     4*Sqrt[4 - mH2]*mH2^(7/2)*mz2^4*mZ2 + 16*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      mZ2 - 14*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^5*mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2^5*mZ2 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*mZ2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^5*mZ2 + mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*mZ2 - 
     4*Sqrt[4 - mH2]*mH2^(9/2)*mZ2^2 - 9*Sqrt[4 - mH2]*mH2^(11/2)*mZ2^2 + 
     24*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     26*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 2*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 + 
     3*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^2 - Sqrt[4 - mH2]*mH2^(9/2)*mz2*
      mZ2^2 + 8*Sqrt[4 - mH2]*mH2^(11/2)*mz2*mZ2^2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     37*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     19*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^2 + 
     5*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(9/2)*mz2^2*
      mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(11/2)*mz2^2*mZ2^2 - 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     21*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2^2 + 8*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3*mZ2^2 - 
     6*Sqrt[4 - mH2]*mH2^(7/2)*mz2^3*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(9/2)*mz2^3*
      mZ2^2 - 24*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 + 
     24*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - 
     8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - 
     3*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^4*mZ2^2 - 20*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^2 + 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^2 + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^2 - 
     mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^2 - 4*Sqrt[4 - mH2]*mH2^(7/2)*
      mZ2^3 + 16*Sqrt[4 - mH2]*mH2^(9/2)*mZ2^3 - 
     8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 26*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3 - 8*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^3 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*
      mZ2^3 + 13*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^3 - 
     11*Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2^3 + 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2^3 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     20*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     3*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2*mZ2^3 - 4*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2^3 + 
     2*Sqrt[4 - mH2]*mH2^(9/2)*mz2^2*mZ2^3 + 16*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2^3 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 + 
     18*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - 
     8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2^3 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3*mZ2^3 + 
     40*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^3 - 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2^3 - 10*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^3 + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^3 + 6*Sqrt[4 - mH2]*mH2^(5/2)*
      mZ2^4 - 14*Sqrt[4 - mH2]*mH2^(7/2)*mZ2^4 + 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 + 12*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^4 + 3*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^4 - 
     9*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^4 + 6*Sqrt[4 - mH2]*mH2^(7/2)*mz2*
      mZ2^4 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 - 
     18*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 + mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2^4 - 3*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2^4 - 40*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2^4 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^4 + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^4 - 
     mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^4 - 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^5 + 6*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^5 + 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^5 - 8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^5 + Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^5 - Sqrt[4 - mH2]*mH2^(5/2)*mz2*
      mZ2^5 + 20*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^5 - 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^5 + mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2^5 - Sqrt[4 - mH2]*mH2^(3/2)*mZ2^6 - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^6 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^6)*\[Epsilon])/
   (4*(-((-4 + mH2)*mH2))^(3/2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  ((-1/4*I)*(2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 + Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 - 2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 3*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2 + 
     6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*mZ2 - 10*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*
      mZ2^2 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 12*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^3 + 2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^3 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + Sqrt[-((-4 + mH2)*mH2)]*mZ2^4)*
    \[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*
    (mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + 
     mz2 - mZ2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((I/4)*(-4*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2) + 
     4*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2) - 
     12*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2) + 
     8*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)] - 
     8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)] + 
     16*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)] - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)] + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)] + 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 
     16*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 + 
     12*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     24*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     24*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     16*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2)*
    \[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[-((-4 + mH2)*mH2)]*
    (-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*mz2*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 
  ((-2*I)*\[Epsilon])/Sqrt[-((-4 + mH2)*mH2)], 
  (-3*(2*mH2 - mz2 - 2*mZ2 + mz2*mZ2)*\[Epsilon])/
   (4*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  0, (3*(-2*Sqrt[4 - mH2]*mH2^(9/2) + 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)] + 
     2*Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 2*Sqrt[4 - mH2]*mH2^(9/2)*mz2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 - 5*Sqrt[4 - mH2]*mH2^(7/2)*
      mz2^2 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3 + 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 - Sqrt[4 - mH2]*mH2^(3/2)*mz2^4 - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^4 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 
     2*Sqrt[4 - mH2]*mH2^(7/2)*mZ2 + 2*Sqrt[4 - mH2]*mH2^(9/2)*mZ2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*
      mZ2 - 2*Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2 + 
     12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     4*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2 - 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 16*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 - 5*Sqrt[4 - mH2]*mH2^(7/2)*mZ2^2 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 - 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*
      mZ2^2 - 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^2 - 24*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^3 + 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3 + 16*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^4 - 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^4)*\[Epsilon])/(4*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*
    Sqrt[-((-4 + mH2)*mH2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 
  (Sqrt[mH2]*(-80*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(3/2) + 
     20*mH2^(11/2)*Sqrt[4 - mz2]*mz2^(3/2) + 160*mH2^(7/2)*Sqrt[4 - mz2]*
      mz2^(5/2) - 40*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(5/2) - 
     160*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(7/2) + 40*mH2^(7/2)*Sqrt[4 - mz2]*
      mz2^(7/2) + 80*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(9/2) - 
     20*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(9/2) - 16*Sqrt[mH2]*Sqrt[4 - mz2]*
      mz2^(11/2) + 4*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(11/2) + 
     16*mH2^(11/2)*Sqrt[-((-4 + mz2)*mz2)] - 4*mH2^(13/2)*
      Sqrt[-((-4 + mz2)*mz2)] - 4*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[-((-4 + mz2)*mz2)] + 20*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)] - 
     40*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)] + 40*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)] - 
     20*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      Sqrt[-((-4 + mz2)*mz2)] + 4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*
      Sqrt[-((-4 + mz2)*mz2)] + 64*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 + 
     32*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 12*mH2^(11/2)*Sqrt[4 - mz2]*
      mz2^(3/2)*mZ2 + 96*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     120*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 + 24*mH2^(9/2)*Sqrt[4 - mz2]*
      mz2^(5/2)*mZ2 - 192*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 + 
     128*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 - 20*mH2^(7/2)*Sqrt[4 - mz2]*
      mz2^(7/2)*mZ2 + 80*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^(9/2)*mZ2 - 
     44*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(9/2)*mZ2 + 6*mH2^(5/2)*Sqrt[4 - mz2]*
      mz2^(9/2)*mZ2 - 48*mH2^(9/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     4*mH2^(11/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     2*mH2^(13/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 12*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 - 16*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 12*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     24*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 24*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     48*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 20*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     20*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 + 6*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 32*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^2 - 56*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 + 
     4*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 + 2*mH2^(11/2)*Sqrt[4 - mz2]*
      mz2^(3/2)*mZ2^2 + 96*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 - 
     88*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 + 32*mH2^(7/2)*Sqrt[4 - mz2]*
      mz2^(5/2)*mZ2^2 - 4*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 - 
     160*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2 + 
     120*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2 - 28*mH2^(5/2)*Sqrt[4 - mz2]*
      mz2^(7/2)*mZ2^2 + 2*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2 + 
     32*mH2^(7/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     24*mH2^(9/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     8*mH2^(11/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 8*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     8*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^2 - 8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 12*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     2*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 24*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     16*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 4*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     40*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^2 - 20*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     64*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3 - 64*mH2^(5/2)*Sqrt[4 - mz2]*
      mz2^(3/2)*mZ2^3 + 28*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3 - 
     4*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3 + 160*Sqrt[mH2]*Sqrt[4 - mz2]*
      mz2^(5/2)*mZ2^3 - 136*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^3 + 
     40*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^3 - 4*mH2^(7/2)*Sqrt[4 - mz2]*
      mz2^(5/2)*mZ2^3 + 32*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     56*mH2^(7/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
     12*mH2^(9/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 8*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
     12*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^3 - 16*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 12*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 40*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
     24*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 4*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     80*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^4 + 68*mH2^(3/2)*Sqrt[4 - mz2]*
      mz2^(3/2)*mZ2^4 - 20*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^4 + 
     2*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^4 - 
     48*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 + 
     44*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 - 
     8*mH2^(7/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 + 12*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 - 
     8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^4 + 20*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 - 12*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 + 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 + 16*Sqrt[mH2]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^5 - 12*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^5 + 
     2*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^5 - 
     4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^5 + 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^5 - 32*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(3/2)*\[Epsilon] - 
     48*mH2^(11/2)*Sqrt[4 - mz2]*mz2^(3/2)*\[Epsilon] + 
     10*mH2^(13/2)*Sqrt[4 - mz2]*mz2^(3/2)*\[Epsilon] + 
     mH2^(15/2)*Sqrt[4 - mz2]*mz2^(3/2)*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*
      \[Epsilon] + Sqrt[4 - mH2]*mH2^6*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
      mz2^(3/2)*\[Epsilon] - 64*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(5/2)*
      \[Epsilon] + 96*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(5/2)*\[Epsilon] + 
     4*mH2^(11/2)*Sqrt[4 - mz2]*mz2^(5/2)*\[Epsilon] - 
     6*mH2^(13/2)*Sqrt[4 - mz2]*mz2^(5/2)*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*
      \[Epsilon] - 4*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(5/2)*\[Epsilon] + 64*mH2^(5/2)*Sqrt[4 - mz2]*
      mz2^(7/2)*\[Epsilon] - 52*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(7/2)*
      \[Epsilon] + 12*mH2^(11/2)*Sqrt[4 - mz2]*mz2^(7/2)*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(7/2)*
      \[Epsilon] + 6*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(7/2)*\[Epsilon] + 32*mH2^(3/2)*Sqrt[4 - mz2]*
      mz2^(9/2)*\[Epsilon] - 96*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(9/2)*
      \[Epsilon] + 62*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(9/2)*\[Epsilon] - 
     10*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(9/2)*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(9/2)*
      \[Epsilon] - 4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(9/2)*\[Epsilon] - 32*Sqrt[mH2]*Sqrt[4 - mz2]*
      mz2^(11/2)*\[Epsilon] + 48*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(11/2)*
      \[Epsilon] - 22*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(11/2)*\[Epsilon] + 
     3*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(11/2)*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(11/2)*
      \[Epsilon] + Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
      mz2^(11/2)*\[Epsilon] + 32*mH2^(11/2)*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] + 8*mH2^(13/2)*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     4*mH2^(15/2)*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     8*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] - 4*Sqrt[4 - mH2]*mH2^6*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 24*mH2^(11/2)*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 2*mH2^(13/2)*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + mH2^(15/2)*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 40*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + Sqrt[4 - mH2]*mH2^6*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
     16*mH2^(9/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
     12*mH2^(11/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     4*mH2^(13/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     80*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 16*mH2^(7/2)*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 28*mH2^(9/2)*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 6*mH2^(11/2)*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 80*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 6*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     24*mH2^(5/2)*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
     22*mH2^(7/2)*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     4*mH2^(9/2)*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     40*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 6*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 8*mH2^(3/2)*mz2^5*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 6*mH2^(5/2)*mz2^5*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + mH2^(7/2)*mz2^5*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 8*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^5*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^5*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
     64*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2*\[Epsilon] + 
     32*mH2^(11/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2*\[Epsilon] - 
     12*mH2^(13/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2*\[Epsilon] - 
     8*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2*\[Epsilon] - 64*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2*\[Epsilon] + 
     32*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2*\[Epsilon] - 
     28*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2*\[Epsilon] - 
     6*mH2^(11/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2*\[Epsilon] + 
     3*mH2^(13/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2*\[Epsilon] + 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(5/2)*mZ2*\[Epsilon] + 128*mH2^(5/2)*Sqrt[4 - mz2]*
      mz2^(7/2)*mZ2*\[Epsilon] - 96*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2*
      \[Epsilon] + 32*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2*\[Epsilon] - 
     4*mH2^(11/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2*\[Epsilon] - 
     16*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(7/2)*
      mZ2*\[Epsilon] + 8*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(7/2)*mZ2*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(7/2)*mZ2*\[Epsilon] + 
     160*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^(9/2)*mZ2*\[Epsilon] - 
     192*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(9/2)*mZ2*\[Epsilon] + 
     78*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(9/2)*mZ2*\[Epsilon] - 
     14*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(9/2)*mZ2*\[Epsilon] + 
     mH2^(9/2)*Sqrt[4 - mz2]*mz2^(9/2)*mZ2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(9/2)*mZ2*
      \[Epsilon] - 96*mH2^(9/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     72*mH2^(11/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     24*mH2^(13/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     24*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2*\[Epsilon] + 24*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 64*mH2^(9/2)*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 4*mH2^(13/2)*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 32*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     40*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^5*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     16*mH2^(7/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     12*mH2^(9/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     mH2^(13/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     48*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 52*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     4*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + Sqrt[4 - mH2]*mH2^5*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     16*mH2^(7/2)*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     12*mH2^(9/2)*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     2*mH2^(11/2)*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     96*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 40*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     8*mH2^(3/2)*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     18*mH2^(5/2)*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     8*mH2^(7/2)*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     mH2^(9/2)*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     40*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2*\[Epsilon] + 14*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 64*mH2^(5/2)*Sqrt[4 - mz2]*
      mz2^(3/2)*mZ2^2*\[Epsilon] + 160*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^2*\[Epsilon] - 140*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2*
      \[Epsilon] + 26*mH2^(11/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2*\[Epsilon] - 
     20*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^2*\[Epsilon] + 14*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2*\[Epsilon] - 192*mH2^(3/2)*Sqrt[4 - mz2]*
      mz2^(5/2)*mZ2^2*\[Epsilon] + 160*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2^2*\[Epsilon] - 84*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2*
      \[Epsilon] + 30*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2*\[Epsilon] - 
     4*mH2^(11/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2*\[Epsilon] + 
     4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2^2*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2*\[Epsilon] - 
     320*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2*\[Epsilon] + 
     320*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2*\[Epsilon] - 
     124*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2*\[Epsilon] + 
     24*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2*\[Epsilon] - 
     2*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2*\[Epsilon] + 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(7/2)*
      mZ2^2*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2*\[Epsilon] + 
     64*mH2^(7/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
     208*mH2^(9/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
     56*mH2^(11/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
     16*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^2*\[Epsilon] - 56*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 48*mH2^(7/2)*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 12*mH2^(9/2)*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 6*mH2^(11/2)*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 16*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
     36*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 10*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
     16*mH2^(5/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
     20*mH2^(7/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
     4*mH2^(9/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
     48*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 36*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*
      \[Epsilon] - 12*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 16*mH2^(3/2)*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 12*mH2^(5/2)*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 2*mH2^(7/2)*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 80*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*
      \[Epsilon] - 36*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*
      \[Epsilon] + 256*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3*\[Epsilon] - 
     320*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3*\[Epsilon] + 
     144*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3*\[Epsilon] - 
     20*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3*\[Epsilon] + 
     16*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^3*\[Epsilon] - 8*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3*\[Epsilon] + 320*Sqrt[mH2]*Sqrt[4 - mz2]*
      mz2^(5/2)*mZ2^3*\[Epsilon] - 288*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2^3*\[Epsilon] + 108*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^3*
      \[Epsilon] - 18*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^3*\[Epsilon] + 
     mH2^(9/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^3*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2^3*\[Epsilon] + 64*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*
      \[Epsilon] - 272*mH2^(7/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] + 
     64*mH2^(9/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 
     16*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^3*\[Epsilon] + 64*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] + 16*mH2^(7/2)*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 
     4*mH2^(9/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 
     32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^3*\[Epsilon] + 24*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 12*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] + 
     16*mH2^(3/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 
     20*mH2^(5/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] + 
     8*mH2^(7/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 
     mH2^(9/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 
     80*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^3*\[Epsilon] + 44*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*
      \[Epsilon] - Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 160*Sqrt[mH2]*Sqrt[4 - mz2]*
      mz2^(3/2)*mZ2^4*\[Epsilon] + 144*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^4*\[Epsilon] - 46*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^4*
      \[Epsilon] + 5*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^4*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^4*\[Epsilon] + Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(3/2)*mZ2^4*\[Epsilon] - 
     96*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*\[Epsilon] + 
     168*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*\[Epsilon] - 
     36*mH2^(7/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*\[Epsilon] + 
     24*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^4*\[Epsilon] - 36*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*\[Epsilon] + 
     8*mH2^(3/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*\[Epsilon] - 
     6*mH2^(5/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*\[Epsilon] + 
     mH2^(7/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*\[Epsilon] + 
     40*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^4*\[Epsilon] - 26*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*\[Epsilon] + 5*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*\[Epsilon] + 
     32*Sqrt[mH2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^5*\[Epsilon] - 
     40*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^5*\[Epsilon] + 
     8*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^5*\[Epsilon] - 
     8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^5*
      \[Epsilon] + 8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^5*\[Epsilon]))/(2*(-((-4 + mH2)*mH2))^(5/2)*
    (-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*mz2*(mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - 
     mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 
  ((-4*Sqrt[4 - mH2]*mH2^(7/2) - 8*mH2^2*Sqrt[-((-4 + mH2)*mH2)] + 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)] - 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2 + 
     8*Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     11*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     12*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 
     16*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 8*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 - 5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     7*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 12*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^2 - 8*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     14*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2)*\[Epsilon])/
   (2*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[-((-4 + mH2)*mH2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((Sqrt[4 - mH2]*mH2^(9/2) - 4*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     Sqrt[4 - mH2]*mH2^(5/2)*mz2 - 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 + mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2 + Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 3*Sqrt[4 - mH2]*mH2^(7/2)*mZ2 + 
     12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 - 11*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*
      mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2 + 4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 3*Sqrt[4 - mH2]*mH2^(5/2)*
      mZ2^2 - 12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 
     Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 + 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*Sqrt[-((-4 + mH2)*mH2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((I/2)*Sqrt[-((-4 + mz2)*mz2)]*(-1 + mZ2)*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  ((-2*Sqrt[4 - mH2]*mH2^(7/2) + 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2 - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 - 2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 5*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 3*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mZ2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2 + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*
      mZ2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2 + 12*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 - 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 - 3*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 - 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 - 3*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 - 12*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 + 14*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 + 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3)*\[Epsilon])/(2*(-((-4 + mH2)*mH2))^(3/2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -(((-1 + mz2)*(Sqrt[4 - mH2]*mH2^(5/2) + 4*mH2*Sqrt[-((-4 + mH2)*mH2)] - 
      2*mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 3*Sqrt[4 - mH2]*mH2^(3/2)*mz2 - 
      4*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 
      Sqrt[4 - mH2]*mH2^(3/2)*mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 
      4*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
      2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 
      4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 + 
      4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2)*
     \[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[-((-4 + mH2)*mH2)]*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  ((-1/2*I)*(2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 + Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 - 2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 3*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2 + 
     6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*mZ2 - 10*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*
      mZ2^2 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 12*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^3 + 2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^3 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + Sqrt[-((-4 + mH2)*mH2)]*mZ2^4)*
    \[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(Sqrt[4 - mH2]*mH2^(5/2) - 4*mH2*Sqrt[-((-4 + mH2)*mH2)] - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mZ2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2)*\[Epsilon])/
   ((-((-4 + mH2)*mH2))^(3/2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]), ((-I)*Sqrt[-((-4 + mz2)*mz2)]*
    (2*Sqrt[4 - mH2]*mH2^(5/2) - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     Sqrt[4 - mH2]*mH2^(5/2)*mZ2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2)*
    \[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[-((-4 + mH2)*mH2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-I)*(-8*mH2^(11/2) + 2*mH2^(13/2) + 
     2*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)] + 40*mH2^(9/2)*mz2 - 
     10*mH2^(11/2)*mz2 - 10*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     80*mH2^(7/2)*mz2^2 + 20*mH2^(9/2)*mz2^2 + 20*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 80*mH2^(5/2)*mz2^3 - 
     20*mH2^(7/2)*mz2^3 - 20*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 - 40*mH2^(3/2)*mz2^4 + 10*mH2^(5/2)*mz2^4 + 
     10*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 8*Sqrt[mH2]*mz2^5 - 
     2*mH2^(3/2)*mz2^5 - 2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^5 + 
     40*mH2^(9/2)*mZ2 - 10*mH2^(11/2)*mZ2 - 10*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 32*mH2^(7/2)*mz2*mZ2 - 
     16*mH2^(9/2)*mz2*mZ2 + 6*mH2^(11/2)*mz2*mZ2 + 8*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 6*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 80*mH2^(5/2)*mz2^2*mZ2 + 
     76*mH2^(7/2)*mz2^2*mZ2 - 14*mH2^(9/2)*mz2^2*mZ2 + 
     20*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     14*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     96*mH2^(3/2)*mz2^3*mZ2 - 64*mH2^(5/2)*mz2^3*mZ2 + 
     10*mH2^(7/2)*mz2^3*mZ2 - 24*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2 + 10*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
     24*Sqrt[mH2]*mz2^4*mZ2 + 14*mH2^(3/2)*mz2^4*mZ2 - 
     2*mH2^(5/2)*mz2^4*mZ2 + 6*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      mZ2 - 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 - 
     80*mH2^(7/2)*mZ2^2 + 20*mH2^(9/2)*mZ2^2 + 20*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 80*mH2^(5/2)*mz2*mZ2^2 + 
     76*mH2^(7/2)*mz2*mZ2^2 - 14*mH2^(9/2)*mz2*mZ2^2 + 
     20*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     14*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     112*mH2^(3/2)*mz2^2*mZ2^2 + 108*mH2^(5/2)*mz2^2*mZ2^2 - 
     36*mH2^(7/2)*mz2^2*mZ2^2 + 4*mH2^(9/2)*mz2^2*mZ2^2 + 
     28*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     20*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     16*Sqrt[mH2]*mz2^3*mZ2^2 - 12*mH2^(3/2)*mz2^3*mZ2^2 + 
     2*mH2^(5/2)*mz2^3*mZ2^2 - 4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      mZ2^2 + 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 + 
     80*mH2^(5/2)*mZ2^3 - 20*mH2^(7/2)*mZ2^3 - 20*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 96*mH2^(3/2)*mz2*mZ2^3 - 
     64*mH2^(5/2)*mz2*mZ2^3 + 10*mH2^(7/2)*mz2*mZ2^3 - 
     24*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     10*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     16*Sqrt[mH2]*mz2^2*mZ2^3 - 12*mH2^(3/2)*mz2^2*mZ2^3 + 
     2*mH2^(5/2)*mz2^2*mZ2^3 - 4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2^3 + 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - 
     40*mH2^(3/2)*mZ2^4 + 10*mH2^(5/2)*mZ2^4 + 10*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 - 24*Sqrt[mH2]*mz2*mZ2^4 + 
     14*mH2^(3/2)*mz2*mZ2^4 - 2*mH2^(5/2)*mz2*mZ2^4 + 
     6*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 - 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 + 
     8*Sqrt[mH2]*mZ2^5 - 2*mH2^(3/2)*mZ2^5 - 2*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^5 - 16*mH2^(11/2)*\[Epsilon] - 
     4*mH2^(13/2)*\[Epsilon] + 2*mH2^(15/2)*\[Epsilon] + 
     8*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*\[Epsilon] + 
     Sqrt[4 - mH2]*mH2^6*Sqrt[-((-4 + mH2)*mH2)]*\[Epsilon] + 
     48*mH2^(9/2)*mz2*\[Epsilon] + 36*mH2^(11/2)*mz2*\[Epsilon] - 
     12*mH2^(13/2)*mz2*\[Epsilon] - 32*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] - 7*Sqrt[4 - mH2]*mH2^5*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] - 32*mH2^(7/2)*mz2^2*
      \[Epsilon] - 104*mH2^(9/2)*mz2^2*\[Epsilon] + 
     28*mH2^(11/2)*mz2^2*\[Epsilon] + 48*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] + 18*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] - 32*mH2^(5/2)*mz2^3*
      \[Epsilon] + 136*mH2^(7/2)*mz2^3*\[Epsilon] - 
     32*mH2^(9/2)*mz2^3*\[Epsilon] - 32*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*\[Epsilon] - 22*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*\[Epsilon] + 48*mH2^(3/2)*mz2^4*
      \[Epsilon] - 84*mH2^(5/2)*mz2^4*\[Epsilon] + 
     18*mH2^(7/2)*mz2^4*\[Epsilon] + 8*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^4*\[Epsilon] + 13*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^4*\[Epsilon] - 16*Sqrt[mH2]*mz2^5*
      \[Epsilon] + 20*mH2^(3/2)*mz2^5*\[Epsilon] - 
     4*mH2^(5/2)*mz2^5*\[Epsilon] - 3*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^5*\[Epsilon] + 48*mH2^(9/2)*mZ2*
      \[Epsilon] + 36*mH2^(11/2)*mZ2*\[Epsilon] - 
     12*mH2^(13/2)*mZ2*\[Epsilon] - 32*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] - 7*Sqrt[4 - mH2]*mH2^5*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] - 64*mH2^(7/2)*mz2*mZ2*
      \[Epsilon] - 96*mH2^(9/2)*mz2*mZ2*\[Epsilon] + 
     12*mH2^(11/2)*mz2*mZ2*\[Epsilon] + 4*mH2^(13/2)*mz2*mZ2*\[Epsilon] + 
     32*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 
     32*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 
     32*mH2^(5/2)*mz2^2*mZ2*\[Epsilon] + 40*mH2^(7/2)*mz2^2*mZ2*\[Epsilon] + 
     28*mH2^(9/2)*mz2^2*mZ2*\[Epsilon] - 10*mH2^(11/2)*mz2^2*mZ2*\[Epsilon] + 
     32*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] - 
     38*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] - 
     6*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] - 
     64*mH2^(3/2)*mz2^3*mZ2*\[Epsilon] + 64*mH2^(5/2)*mz2^3*mZ2*\[Epsilon] - 
     44*mH2^(7/2)*mz2^3*mZ2*\[Epsilon] + 8*mH2^(9/2)*mz2^3*mZ2*\[Epsilon] - 
     32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*\[Epsilon] + 
     8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*\[Epsilon] + 
     48*Sqrt[mH2]*mz2^4*mZ2*\[Epsilon] - 44*mH2^(3/2)*mz2^4*mZ2*\[Epsilon] + 
     16*mH2^(5/2)*mz2^4*mZ2*\[Epsilon] - 2*mH2^(7/2)*mz2^4*mZ2*\[Epsilon] + 
     5*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2*\[Epsilon] - 
     32*mH2^(7/2)*mZ2^2*\[Epsilon] - 104*mH2^(9/2)*mZ2^2*\[Epsilon] + 
     28*mH2^(11/2)*mZ2^2*\[Epsilon] + 48*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon] + 18*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon] + 32*mH2^(5/2)*mz2*mZ2^2*
      \[Epsilon] + 40*mH2^(7/2)*mz2*mZ2^2*\[Epsilon] + 
     28*mH2^(9/2)*mz2*mZ2^2*\[Epsilon] - 10*mH2^(11/2)*mz2*mZ2^2*\[Epsilon] + 
     32*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] - 
     38*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] - 
     6*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] + 
     32*mH2^(3/2)*mz2^2*mZ2^2*\[Epsilon] + 40*mH2^(5/2)*mz2^2*mZ2^2*
      \[Epsilon] - 44*mH2^(7/2)*mz2^2*mZ2^2*\[Epsilon] + 
     8*mH2^(9/2)*mz2^2*mZ2^2*\[Epsilon] + 48*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*\[Epsilon] - 
     42*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*\[Epsilon] + 
     12*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*\[Epsilon] - 
     32*Sqrt[mH2]*mz2^3*mZ2^2*\[Epsilon] + 24*mH2^(3/2)*mz2^3*mZ2^2*
      \[Epsilon] - 12*mH2^(5/2)*mz2^3*mZ2^2*\[Epsilon] + 
     2*mH2^(7/2)*mz2^3*mZ2^2*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2*\[Epsilon] - 
     32*mH2^(5/2)*mZ2^3*\[Epsilon] + 136*mH2^(7/2)*mZ2^3*\[Epsilon] - 
     32*mH2^(9/2)*mZ2^3*\[Epsilon] - 32*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*\[Epsilon] - 22*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*\[Epsilon] - 64*mH2^(3/2)*mz2*mZ2^3*
      \[Epsilon] + 64*mH2^(5/2)*mz2*mZ2^3*\[Epsilon] - 
     44*mH2^(7/2)*mz2*mZ2^3*\[Epsilon] + 8*mH2^(9/2)*mz2*mZ2^3*\[Epsilon] - 
     32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*\[Epsilon] + 
     8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*\[Epsilon] - 
     32*Sqrt[mH2]*mz2^2*mZ2^3*\[Epsilon] + 24*mH2^(3/2)*mz2^2*mZ2^3*
      \[Epsilon] - 12*mH2^(5/2)*mz2^2*mZ2^3*\[Epsilon] + 
     2*mH2^(7/2)*mz2^2*mZ2^3*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3*\[Epsilon] + 
     48*mH2^(3/2)*mZ2^4*\[Epsilon] - 84*mH2^(5/2)*mZ2^4*\[Epsilon] + 
     18*mH2^(7/2)*mZ2^4*\[Epsilon] + 8*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*\[Epsilon] + 13*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*\[Epsilon] + 48*Sqrt[mH2]*mz2*mZ2^4*
      \[Epsilon] - 44*mH2^(3/2)*mz2*mZ2^4*\[Epsilon] + 
     16*mH2^(5/2)*mz2*mZ2^4*\[Epsilon] - 2*mH2^(7/2)*mz2*mZ2^4*\[Epsilon] + 
     5*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4*\[Epsilon] - 
     16*Sqrt[mH2]*mZ2^5*\[Epsilon] + 20*mH2^(3/2)*mZ2^5*\[Epsilon] - 
     4*mH2^(5/2)*mZ2^5*\[Epsilon] - 3*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^5*\[Epsilon]))/
   ((-2 + Sqrt[mH2])^2*(2 + Sqrt[mH2])^2*Sqrt[mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)^(3/2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-(Sqrt[4 - mH2]*mH2^(11/2)) + 
     4*mH2^4*Sqrt[-((-4 + mH2)*mH2)] + 4*Sqrt[4 - mH2]*mH2^(9/2)*mz2 - 
     8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 - 6*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2 + 6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^4 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 4*Sqrt[4 - mH2]*mH2^(9/2)*mZ2 - 
     8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 2*Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2 + 
     2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2 - 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 16*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
     6*Sqrt[4 - mH2]*mH2^(7/2)*mZ2^2 + 6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 + 
     2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^2 - 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^2 - 24*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 4*Sqrt[4 - mH2]*mH2^(5/2)*
      mZ2^3 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 16*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^3 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mZ2^4 - 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*mH2*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2))}}


==> anc/AZs.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((2*I)*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], -(\[Epsilon]/(-4 + mZ2)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-4*I)*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], (-2*\[Epsilon])/(-4 + mZ2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-I)*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], 0, 0, 
  (-4*(-1 + mZ2)*\[Epsilon])/((-4 + mZ2)*mZ2), 
  ((-3*I)*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, ((2*I)*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], \[Epsilon]/mZ2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1/2*I)*(-mH2^3 + mH2^2*mz2 + mH2*mz2^2 - mz2^3 + 3*mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 + 3*mz2^2*mZ2 - 3*mH2*mZ2^2 - 3*mz2*mZ2^2 + 
     2*mH2*mz2*mZ2^2 + mZ2^3)*\[Epsilon])/(Sqrt[-((-4 + mZ2)*mZ2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, ((I/2)*Sqrt[mH2]*mz2*(mH2 - mz2 + mZ2)*
    (2*Sqrt[4 - mH2]*mH2^(5/2) - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mZ2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 + Sqrt[4 - mH2]*mH2^(7/2)*\[Epsilon] - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2*\[Epsilon] + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*\[Epsilon] - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2*\[Epsilon] + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2*\[Epsilon] + 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 
     Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2*\[Epsilon] - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2*\[Epsilon]))/(Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)^(3/2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((I/2)*mH2*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (-mH2 + mz2 + mZ2)*\[Epsilon])/(Sqrt[4 - mz2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -((mH2*mz2*(mH2 - mz2 - mZ2)*(mH2 - mz2 + mZ2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, ((-2*I)*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], 0, 0, 
  -(\[Epsilon]/(-4 + mZ2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, ((-2*I)*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], 0, 0, 
  -(\[Epsilon]/(-4 + mZ2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-1/2*I)*Sqrt[4 - mZ2]*(-mH2^3 + mH2^2*mz2 + mH2*mz2^2 - mz2^3 + 
     3*mH2^2*mZ2 - 6*mH2*mz2*mZ2 + 3*mz2^2*mZ2 - 3*mH2*mZ2^2 - 3*mz2*mZ2^2 + 
     2*mH2*mz2*mZ2^2 + mZ2^3)*\[Epsilon])/((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*
    Sqrt[mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, ((2*I)*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], 
  ((-1/2*I)*Sqrt[mH2]*mz2*(mH2 - mz2 + mZ2)*(2*Sqrt[4 - mH2]*mH2^(5/2) - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 4*Sqrt[4 - mH2]*mH2^(3/2)*mZ2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + Sqrt[4 - mH2]*mH2^(7/2)*
      \[Epsilon] - 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*\[Epsilon] + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*\[Epsilon] + Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*\[Epsilon] - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mZ2*\[Epsilon] + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2*\[Epsilon] + 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 
     Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2*\[Epsilon] - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2*\[Epsilon]))/(Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-1/2*I)*mH2*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (-mH2 + mz2 + mZ2)*\[Epsilon])/(Sqrt[4 - mz2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -(((mH2^4 - 8*mH2^3*mz2 + 14*mH2^2*mz2^2 - 8*mH2*mz2^3 + 
      mz2^4 - 4*mH2^3*mZ2 + 4*mH2^2*mz2*mZ2 + 2*mH2^3*mz2*mZ2 + 
      4*mH2*mz2^2*mZ2 - 4*mH2^2*mz2^2*mZ2 - 4*mz2^3*mZ2 + 2*mH2*mz2^3*mZ2 + 
      6*mH2^2*mZ2^2 + 8*mH2*mz2*mZ2^2 - 2*mH2^2*mz2*mZ2^2 + 6*mz2^2*mZ2^2 - 
      2*mH2*mz2^2*mZ2^2 - 4*mH2*mZ2^3 - 4*mz2*mZ2^3 + mZ2^4)*\[Epsilon])/
    ((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, ((I/2)*(-mH2^3 + mH2^2*mz2 + mH2*mz2^2 - mz2^3 + 
     3*mH2^2*mZ2 - 6*mH2*mz2*mZ2 + 3*mz2^2*mZ2 - 3*mH2*mZ2^2 - 3*mz2*mZ2^2 + 
     2*mH2*mz2*mZ2^2 + mZ2^3)*\[Epsilon])/(Sqrt[-((-4 + mZ2)*mZ2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, ((-1/2*I)*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*
    Sqrt[mH2]*mz2*(mH2 - mz2 + mZ2)*\[Epsilon])/
   (Sqrt[4 - mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), ((-1/2*I)*mH2*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*
    Sqrt[mz2]*(-mH2 + mz2 + mZ2)*\[Epsilon])/
   (Sqrt[4 - mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  -((mH2*mz2*(mH2 - mz2 - mZ2)*(mH2 - mz2 + mZ2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((I/2)*(-mH2^3 + mH2^2*mz2 + mH2*mz2^2 - mz2^3 + 3*mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 + 3*mz2^2*mZ2 - 3*mH2*mZ2^2 - 3*mz2*mZ2^2 + 
     2*mH2*mz2*mZ2^2 + mZ2^3)*\[Epsilon])/(Sqrt[-((-4 + mZ2)*mZ2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, ((-1/2*I)*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*
    Sqrt[mH2]*mz2*(mH2 - mz2 + mZ2)*\[Epsilon])/
   (Sqrt[4 - mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, ((-1/2*I)*mH2*Sqrt[mz2]*(-mH2 + mz2 + mZ2)*
    (-8*mH2^2*Sqrt[mz2] + 16*mH2*mz2^(3/2) + 2*mH2^2*mz2^(3/2) - 
     8*mz2^(5/2) - 4*mH2*mz2^(5/2) + 2*mz2^(7/2) + 2*mH2^2*Sqrt[4 - mz2]*
      Sqrt[-((-4 + mz2)*mz2)] - 4*mH2*Sqrt[4 - mz2]*mz2*
      Sqrt[-((-4 + mz2)*mz2)] + 2*Sqrt[4 - mz2]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)] + 16*mH2*Sqrt[mz2]*mZ2 + 16*mz2^(3/2)*mZ2 - 
     12*mH2*mz2^(3/2)*mZ2 - 4*mz2^(5/2)*mZ2 + 2*mH2*mz2^(5/2)*mZ2 - 
     4*mH2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     4*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     2*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     8*Sqrt[mz2]*mZ2^2 + 2*mz2^(3/2)*mZ2^2 + 2*Sqrt[4 - mz2]*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 4*mH2^2*mz2^(3/2)*\[Epsilon] + 
     8*mH2*mz2^(5/2)*\[Epsilon] + mH2^2*mz2^(5/2)*\[Epsilon] - 
     4*mz2^(7/2)*\[Epsilon] - 2*mH2*mz2^(7/2)*\[Epsilon] + 
     mz2^(9/2)*\[Epsilon] + 4*mH2^2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] - 8*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] + 4*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     8*mH2*mz2^(3/2)*mZ2*\[Epsilon] + 8*mz2^(5/2)*mZ2*\[Epsilon] + 
     2*mH2*mz2^(5/2)*mZ2*\[Epsilon] - 2*mz2^(7/2)*mZ2*\[Epsilon] - 
     8*mH2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     8*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     4*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     4*mz2^(3/2)*mZ2^2*\[Epsilon] + mz2^(5/2)*mZ2^2*\[Epsilon] + 
     4*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon]))/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[-((-4 + mz2)*mz2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)^(3/2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -((mH2*mz2*(mH2 - mz2 - mZ2)*(mH2 - mz2 + mZ2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, ((-I)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(-mH2^3 + mH2^2*mz2 + mH2*mz2^2 - mz2^3 + 
     3*mH2^2*mZ2 - 6*mH2*mz2*mZ2 + 3*mz2^2*mZ2 - 3*mH2*mZ2^2 - 3*mz2*mZ2^2 + 
     2*mH2*mz2*mZ2^2 + mZ2^3)*\[Epsilon])/
   ((mH2 - mz2 - 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*
    (mH2 - mz2 + 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*Sqrt[-((-4 + mZ2)*mZ2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -1/4*((-2*mH2^3 - 2*mH2*mz2 + 4*mH2^2*mz2 + 2*mz2^2 - 
      2*mH2*mz2^2 + 8*mH2^2*mZ2 - 2*mz2*mZ2 - 3*mH2*mz2*mZ2 + mH2^2*mz2*mZ2 + 
      mz2^2*mZ2 - mH2*mz2^2*mZ2 - 10*mH2*mZ2^2 - 5*mz2*mZ2^2 + 
      7*mH2*mz2*mZ2^2 + 4*mZ2^3)*\[Epsilon])/
    (mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((-1/4*I)*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (-mH2 - mH2^2 - mz2 + mH2*mz2 + mZ2 + mH2*mZ2)*\[Epsilon])/
   (Sqrt[4 - mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, (I*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*mz2*
    (mH2 - mz2 + mZ2)*\[Epsilon])/(Sqrt[4 - mH2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((2*mH2^2 - 4*mz2 + mH2*mz2 + 3*mH2^2*mz2 + 3*mz2^2 - 
     3*mH2*mz2^2 - 4*mH2*mZ2 - 5*mz2*mZ2 + 5*mH2*mz2*mZ2 + 2*mZ2^2)*
    \[Epsilon])/(4*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 
  -1/2*((-2*mH2^5 - 4*mH2^3*mz2 + mH2^4*mz2 + 3*mH2^5*mz2 + 4*mH2^2*mz2^2 + 
      12*mH2^3*mz2^2 - 8*mH2^4*mz2^2 + 4*mH2*mz2^3 - 18*mH2^2*mz2^3 + 
      6*mH2^3*mz2^3 - 4*mz2^4 + 6*mH2*mz2^4 + mz2^5 - mH2*mz2^5 + 
      10*mH2^4*mZ2 + 12*mH2^2*mz2*mZ2 + 4*mH2^3*mz2*mZ2 - 10*mH2^4*mz2*mZ2 + 
      8*mH2*mz2^2*mZ2 - 12*mH2^2*mz2^2*mZ2 + 9*mH2^3*mz2^2*mZ2 + 
      3*mH2^4*mz2^2*mZ2 + 12*mz2^3*mZ2 - 8*mH2*mz2^3*mZ2 + 
      4*mH2^2*mz2^3*mZ2 - 6*mH2^3*mz2^3*mZ2 - 2*mz2^4*mZ2 - 3*mH2*mz2^4*mZ2 + 
      3*mH2^2*mz2^4*mZ2 - 20*mH2^3*mZ2^2 - 12*mH2*mz2*mZ2^2 - 
      18*mH2^2*mz2*mZ2^2 + 12*mH2^3*mz2*mZ2^2 - 12*mz2^2*mZ2^2 - 
      8*mH2*mz2^2*mZ2^2 + 6*mH2^2*mz2^2*mZ2^2 - 2*mH2^3*mz2^2*mZ2^2 - 
      2*mz2^3*mZ2^2 + 10*mH2*mz2^3*mZ2^2 - 2*mH2^2*mz2^3*mZ2^2 + 
      20*mH2^2*mZ2^3 + 4*mz2*mZ2^3 + 20*mH2*mz2*mZ2^3 - 6*mH2^2*mz2*mZ2^3 + 
      8*mz2^2*mZ2^3 - 7*mH2*mz2^2*mZ2^3 - mH2^2*mz2^2*mZ2^3 - 10*mH2*mZ2^4 - 
      7*mz2*mZ2^4 + mH2*mz2*mZ2^4 + 2*mZ2^5)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), (mz2*(2*mH2 + 3*mH2^2 + 2*mz2 - 3*mH2*mz2 - mH2^2*mz2 - 
     mz2^2 + mH2*mz2^2 - 2*mZ2 - 2*mH2*mZ2 + 2*mz2*mZ2 - mZ2^2)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((I/2)*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (-mH2^3 + mH2^4 + 3*mH2^2*mz2 - mH2^3*mz2 - mH2*mz2^2 - mH2^2*mz2^2 - 
     mz2^3 + mH2*mz2^3 + 3*mH2^2*mZ2 - 3*mH2^3*mZ2 + mH2^2*mz2*mZ2 + 
     mH2^3*mz2*mZ2 + 3*mz2^2*mZ2 - mH2^2*mz2^2*mZ2 - 3*mH2*mZ2^2 + 
     3*mH2^2*mZ2^2 - 3*mz2*mZ2^2 - mH2^2*mz2*mZ2^2 + mZ2^3 - mH2*mZ2^3)*
    \[Epsilon])/(Sqrt[4 - mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, ((-4*mH2^3 - 4*mH2*mz2 + 8*mH2^2*mz2 + 4*mz2^2 - 
     4*mH2*mz2^2 + 10*mH2^2*mZ2 - 4*mz2*mZ2 - 3*mH2*mz2*mZ2 - mH2^2*mz2*mZ2 - 
     mz2^2*mZ2 + mH2*mz2^2*mZ2 - 8*mH2*mZ2^2 - mz2*mZ2^2 + 5*mH2*mz2*mZ2^2 + 
     2*mZ2^3)*\[Epsilon])/(4*mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, ((I/4)*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*
    Sqrt[mz2]*(-mH2 - mH2^2 - mz2 + mH2*mz2 + mZ2 + mH2*mZ2)*\[Epsilon])/
   (Sqrt[4 - mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 
  -1/4*((-2*mH2^2 - 8*mz2 + 5*mH2*mz2 + 3*mH2^2*mz2 + 3*mz2^2 - 3*mH2*mz2^2 + 
      4*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 - 2*mZ2^2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, -1/2*((-2*mH2 - mz2 + mH2*mz2 + 2*mZ2)*\[Epsilon])/
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  -((mz2*(-2 - mH2 + mz2 - mZ2)*(-mH2 - mH2^2 - mz2 + mH2*mz2 + mZ2 + 
      mH2*mZ2)*\[Epsilon])/((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2))), ((-1/2*I)*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*
    Sqrt[mz2]*(-mH2 - mH2^2 - mz2 + mH2*mz2 + mZ2 + mH2*mZ2)*\[Epsilon])/
   (Sqrt[4 - mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (Sqrt[-((-4 + mz2)*mz2)]*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2)*
    \[Epsilon])/(Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (((-3*I)/4)*(-1 + mH2)*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 0, 
  -1/4*((-2*mH2 - mz2 + mH2*mz2 + 2*mZ2)*\[Epsilon])/
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 0, 
  0, 0, 0, -(((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*
     Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon])/(Sqrt[4 - mH2]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), (((3*I)/4)*(-1 + mH2)*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 0, 0, 
  0, 0, 0, 0, 0, ((-1/2*I)*Sqrt[-((-4 + mz2)*mz2)]*
    (-mH2^3 + 3*mH2^4 + 5*mH2^2*mz2 - 5*mH2^3*mz2 - 3*mH2*mz2^2 + 
     mH2^2*mz2^2 - mz2^3 + mH2*mz2^3 + 3*mH2^2*mZ2 - 9*mH2^3*mZ2 - 
     2*mH2*mz2*mZ2 + 5*mH2^2*mz2*mZ2 + 3*mH2^3*mz2*mZ2 + 3*mz2^2*mZ2 + 
     2*mH2*mz2^2*mZ2 - 3*mH2^2*mz2^2*mZ2 - 3*mH2*mZ2^2 + 9*mH2^2*mZ2^2 - 
     3*mz2*mZ2^2 - 3*mH2^2*mz2*mZ2^2 + mZ2^3 - 3*mH2*mZ2^3)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-I)*Sqrt[-((-4 + mz2)*mz2)]*(-mH2^3 + 2*mH2^2*mz2 + mH2^3*mz2 - 
     2*mH2^2*mz2^2 - mz2^3 + mH2*mz2^3 + 3*mH2^2*mZ2 + mH2*mz2*mZ2 - 
     mH2^2*mz2*mZ2 + 3*mz2^2*mZ2 - mH2*mz2^2*mZ2 - 3*mH2*mZ2^2 - 
     3*mz2*mZ2^2 + mZ2^3)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -1/2*((-2*mH2^3 - 4*mH2*mz2 - 3*mH2^2*mz2 + mH2^3*mz2 - 4*mz2^2 + 
      6*mH2*mz2^2 + mz2^3 - mH2*mz2^3 + 6*mH2^2*mZ2 + 4*mz2*mZ2 + 
      6*mH2*mz2*mZ2 - 4*mH2^2*mz2*mZ2 - 3*mH2*mz2^2*mZ2 + mH2^2*mz2^2*mZ2 - 
      6*mH2*mZ2^2 - 3*mz2*mZ2^2 + 3*mH2*mz2*mZ2^2 + 2*mZ2^3)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((-1/2*I)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(-4*mH2^3*Sqrt[4 - mZ2]*mZ2^(3/2) + mH2^4*Sqrt[4 - mZ2]*
      mZ2^(3/2) + 5*mH2^3*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     mH2^4*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) - 7*mH2^2*mz2^2*Sqrt[4 - mZ2]*
      mZ2^(3/2) + mH2^3*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     4*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) - 3*mH2*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     4*mz2^4*Sqrt[4 - mZ2]*mZ2^(3/2) - mH2*mz2^4*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     3*mH2^3*Sqrt[4 - mZ2]*mZ2^(5/2) + 12*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     mH2*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 5*mH2^2*mz2^2*Sqrt[4 - mZ2]*
      mZ2^(5/2) + mH2^3*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     12*mz2^3*Sqrt[4 - mZ2]*mZ2^(5/2) + 7*mH2*mz2^3*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     mH2^2*mz2^3*Sqrt[4 - mZ2]*mZ2^(5/2) + 3*mH2^2*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     12*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) + 3*mH2*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     12*mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2) - 7*mH2*mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     mH2^2*mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2) + 4*Sqrt[4 - mZ2]*mZ2^(9/2) - 
     mH2*Sqrt[4 - mZ2]*mZ2^(9/2) - 4*mz2*Sqrt[4 - mZ2]*mZ2^(9/2) + 
     mH2*mz2*Sqrt[4 - mZ2]*mZ2^(9/2) + 2*mH2^4*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mH2^3*mz2*Sqrt[-((-4 + mZ2)*mZ2)] - 2*mH2^4*mz2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 2*mH2^2*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*mH2^3*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 4*mH2*mz2^4*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*mz2^5*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mH2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 3*mH2^4*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 12*mH2^2*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2^3*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 3*mH2^4*mz2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 6*mH2*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     5*mH2^2*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 3*mH2^3*mz2^2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 4*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     23*mH2*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 2*mH2^2*mz2^3*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 14*mz2^4*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2*mz2^4*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     6*mH2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 11*mH2^3*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 6*mH2*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     12*mH2^2*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     6*mH2^3*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     12*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 21*mH2*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 21*mH2^2*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] - mH2^3*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     32*mz2^3*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 17*mH2*mz2^3*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + mH2^2*mz2^3*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mH2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 15*mH2^2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] + 12*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     7*mH2*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 10*mH2^2*mz2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] - 32*mz2^2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     21*mH2*mz2^2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 5*mH2^2*mz2^2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] - 4*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 
     9*mH2*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 14*mz2*mZ2^4*
      Sqrt[-((-4 + mZ2)*mZ2)] - 7*mH2*mz2*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   ((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*mZ2*(mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + 
     mZ2)*(mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-2*mH2^2 + 2*mH2*mz2 + 2*mH2^2*mz2 - 4*mH2*mz2^2 + 2*mz2^3 + 2*mH2*mZ2 - 
     mH2^2*mZ2 + 3*mH2*mz2*mZ2 + mH2^2*mz2*mZ2 - 8*mz2^2*mZ2 - 
     mH2*mz2^2*mZ2 + 5*mH2*mZ2^2 + 10*mz2*mZ2^2 - 7*mH2*mz2*mZ2^2 - 4*mZ2^3)*
    \[Epsilon])/(4*mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), ((-1/4*I)*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*
    Sqrt[mH2]*(-mH2 - mz2 + mH2*mz2 - mz2^2 + mZ2 + mz2*mZ2)*\[Epsilon])/
   (Sqrt[4 - mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 
  ((-1/2*I)*mH2*Sqrt[mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(4*mH2*Sqrt[4 - mz2]*mz2^(3/2) - 
     5*mH2^2*Sqrt[4 - mz2]*mz2^(3/2) - 12*Sqrt[4 - mz2]*mz2^(5/2) + 
     7*mH2*Sqrt[4 - mz2]*mz2^(5/2) - mH2^2*Sqrt[4 - mz2]*mz2^(5/2) + 
     3*Sqrt[4 - mz2]*mz2^(7/2) - mH2*Sqrt[4 - mz2]*mz2^(7/2) + 
     Sqrt[4 - mz2]*mz2^(9/2) - 8*mH2^2*Sqrt[-((-4 + mz2)*mz2)] + 
     4*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)] + 15*mH2^2*mz2*
      Sqrt[-((-4 + mz2)*mz2)] + 12*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
     25*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
     mH2^2*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 5*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
     5*mH2*mz2^3*Sqrt[-((-4 + mz2)*mz2)] - 3*mz2^4*Sqrt[-((-4 + mz2)*mz2)] - 
     Sqrt[4 - mz2]*mz2^(5/2)*mZ2 + 5*mH2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     mH2^2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 7*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 + 
     mH2*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 + 8*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     8*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 2*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 - 10*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     7*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 3*mH2*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 3*mH2^2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 + 9*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     3*mH2*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 3*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^2 + 7*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 - mH2*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2^2 - 16*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     5*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 12*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^2 - 5*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^3 + 8*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - mz2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^3)*\[Epsilon])/(Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
    (mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + 
     mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  ((-4*mH2 + 3*mH2^2 + mH2*mz2 - 3*mH2^2*mz2 + 2*mz2^2 + 3*mH2*mz2^2 - 
     5*mH2*mZ2 - 4*mz2*mZ2 + 5*mH2*mz2*mZ2 + 2*mZ2^2)*\[Epsilon])/
   (4*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 
  -1/2*((-4*mH2^4 + mH2^5 + 4*mH2^3*mz2 + 6*mH2^4*mz2 - mH2^5*mz2 + 
      4*mH2^2*mz2^2 - 18*mH2^3*mz2^2 - 4*mH2*mz2^3 + 12*mH2^2*mz2^3 + 
      6*mH2^3*mz2^3 + mH2*mz2^4 - 8*mH2^2*mz2^4 - 2*mz2^5 + 3*mH2*mz2^5 + 
      12*mH2^3*mZ2 - 2*mH2^4*mZ2 + 8*mH2^2*mz2*mZ2 - 8*mH2^3*mz2*mZ2 - 
      3*mH2^4*mz2*mZ2 + 12*mH2*mz2^2*mZ2 - 12*mH2^2*mz2^2*mZ2 + 
      4*mH2^3*mz2^2*mZ2 + 3*mH2^4*mz2^2*mZ2 + 4*mH2*mz2^3*mZ2 + 
      9*mH2^2*mz2^3*mZ2 - 6*mH2^3*mz2^3*mZ2 + 10*mz2^4*mZ2 - 
      10*mH2*mz2^4*mZ2 + 3*mH2^2*mz2^4*mZ2 - 12*mH2^2*mZ2^2 - 2*mH2^3*mZ2^2 - 
      12*mH2*mz2*mZ2^2 - 8*mH2^2*mz2*mZ2^2 + 10*mH2^3*mz2*mZ2^2 - 
      18*mH2*mz2^2*mZ2^2 + 6*mH2^2*mz2^2*mZ2^2 - 2*mH2^3*mz2^2*mZ2^2 - 
      20*mz2^3*mZ2^2 + 12*mH2*mz2^3*mZ2^2 - 2*mH2^2*mz2^3*mZ2^2 + 
      4*mH2*mZ2^3 + 8*mH2^2*mZ2^3 + 20*mH2*mz2*mZ2^3 - 7*mH2^2*mz2*mZ2^3 + 
      20*mz2^2*mZ2^3 - 6*mH2*mz2^2*mZ2^3 - mH2^2*mz2^2*mZ2^3 - 7*mH2*mZ2^4 - 
      10*mz2*mZ2^4 + mH2*mz2*mZ2^4 + 2*mZ2^5)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), (mH2*(2*mH2 - mH2^2 + 2*mz2 - 3*mH2*mz2 + mH2^2*mz2 + 
     3*mz2^2 - mH2*mz2^2 - 2*mZ2 + 2*mH2*mZ2 - 2*mz2*mZ2 - mZ2^2)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-1/2*I)*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*
    (-mH2^3 - mH2^2*mz2 + mH2^3*mz2 + 3*mH2*mz2^2 - mH2^2*mz2^2 - mz2^3 - 
     mH2*mz2^3 + mz2^4 + 3*mH2^2*mZ2 + 3*mz2^2*mZ2 + mH2*mz2^2*mZ2 - 
     mH2^2*mz2^2*mZ2 - 3*mz2^3*mZ2 + mH2*mz2^3*mZ2 - 3*mH2*mZ2^2 - 
     3*mz2*mZ2^2 + 3*mz2^2*mZ2^2 - mH2*mz2^2*mZ2^2 + mZ2^3 - mz2*mZ2^3)*
    \[Epsilon])/(Sqrt[4 - mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -1/4*((-4*mH2^2 + 4*mH2*mz2 + 4*mH2^2*mz2 - 8*mH2*mz2^2 + 
      4*mz2^3 + 4*mH2*mZ2 + mH2^2*mZ2 + 3*mH2*mz2*mZ2 - mH2^2*mz2*mZ2 - 
      10*mz2^2*mZ2 + mH2*mz2^2*mZ2 + mH2*mZ2^2 + 8*mz2*mZ2^2 - 
      5*mH2*mz2*mZ2^2 - 2*mZ2^3)*\[Epsilon])/
    (mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((I/4)*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*
    (-mH2 - mz2 + mH2*mz2 - mz2^2 + mZ2 + mz2*mZ2)*\[Epsilon])/
   (Sqrt[4 - mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*((-8*mH2 + 3*mH2^2 + 5*mH2*mz2 - 3*mH2^2*mz2 - 2*mz2^2 + 3*mH2*mz2^2 - 
      mH2*mZ2 + 4*mz2*mZ2 + mH2*mz2*mZ2 - 2*mZ2^2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2*((-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*\[Epsilon])/
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  -((mH2*(-2 + mH2 - mz2 - mZ2)*(-mH2 - mz2 + mH2*mz2 - mz2^2 + mZ2 + 
      mz2*mZ2)*\[Epsilon])/((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2))), ((I/2)*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*
    Sqrt[mH2]*(-mH2 - mz2 + mH2*mz2 - mz2^2 + mZ2 + mz2*mZ2)*\[Epsilon])/
   (Sqrt[4 - mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (Sqrt[4 - mH2]*(-16*mH2^3*Sqrt[mZ2] + 32*mH2^2*mz2*Sqrt[mZ2] + 
     16*mH2^3*mz2*Sqrt[mZ2] - 16*mH2*mz2^2*Sqrt[mZ2] - 
     48*mH2^2*mz2^2*Sqrt[mZ2] + 48*mH2*mz2^3*Sqrt[mZ2] - 16*mz2^4*Sqrt[mZ2] + 
     32*mH2^2*mZ2^(3/2) + 20*mH2^3*mZ2^(3/2) + 32*mH2*mz2*mZ2^(3/2) - 
     56*mH2^2*mz2*mZ2^(3/2) - 20*mH2^3*mz2*mZ2^(3/2) - 
     44*mH2*mz2^2*mZ2^(3/2) + 60*mH2^2*mz2^2*mZ2^(3/2) + 64*mz2^3*mZ2^(3/2) - 
     44*mH2*mz2^3*mZ2^(3/2) + 4*mz2^4*mZ2^(3/2) - 16*mH2*mZ2^(5/2) - 
     56*mH2^2*mZ2^(5/2) - 4*mH2^3*mZ2^(5/2) - 56*mH2*mz2*mZ2^(5/2) + 
     60*mH2^2*mz2*mZ2^(5/2) + 4*mH2^3*mz2*mZ2^(5/2) - 96*mz2^2*mZ2^(5/2) + 
     76*mH2*mz2^2*mZ2^(5/2) - 28*mH2^2*mz2^2*mZ2^(5/2) - 16*mz2^3*mZ2^(5/2) + 
     8*mH2*mz2^3*mZ2^(5/2) + 52*mH2*mZ2^(7/2) + 12*mH2^2*mZ2^(7/2) + 
     64*mz2*mZ2^(7/2) - 20*mH2*mz2*mZ2^(7/2) - 12*mH2^2*mz2*mZ2^(7/2) + 
     24*mz2^2*mZ2^(7/2) - 16*mH2*mz2^2*mZ2^(7/2) + 4*mH2^2*mz2^2*mZ2^(7/2) - 
     16*mZ2^(9/2) - 12*mH2*mZ2^(9/2) - 16*mz2*mZ2^(9/2) + 
     8*mH2*mz2*mZ2^(9/2) + 4*mZ2^(11/2) + 4*mH2^3*Sqrt[4 - mZ2]*
      Sqrt[-((-4 + mZ2)*mZ2)] - 8*mH2^2*mz2*Sqrt[4 - mZ2]*
      Sqrt[-((-4 + mZ2)*mZ2)] - 4*mH2^3*mz2*Sqrt[4 - mZ2]*
      Sqrt[-((-4 + mZ2)*mZ2)] + 4*mH2*mz2^2*Sqrt[4 - mZ2]*
      Sqrt[-((-4 + mZ2)*mZ2)] + 12*mH2^2*mz2^2*Sqrt[4 - mZ2]*
      Sqrt[-((-4 + mZ2)*mZ2)] - 12*mH2*mz2^3*Sqrt[4 - mZ2]*
      Sqrt[-((-4 + mZ2)*mZ2)] + 4*mz2^4*Sqrt[4 - mZ2]*
      Sqrt[-((-4 + mZ2)*mZ2)] - 8*mH2^2*Sqrt[4 - mZ2]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 4*mH2^3*Sqrt[4 - mZ2]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 8*mH2*mz2*Sqrt[4 - mZ2]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 12*mH2^2*mz2*Sqrt[4 - mZ2]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 4*mH2^3*mz2*Sqrt[4 - mZ2]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 12*mH2*mz2^2*Sqrt[4 - mZ2]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 12*mH2^2*mz2^2*Sqrt[4 - mZ2]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 16*mz2^3*Sqrt[4 - mZ2]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 8*mH2*mz2^3*Sqrt[4 - mZ2]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 4*mH2*Sqrt[4 - mZ2]*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 12*mH2^2*Sqrt[4 - mZ2]*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 12*mH2*mz2*Sqrt[4 - mZ2]*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 12*mH2^2*mz2*Sqrt[4 - mZ2]*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 24*mz2^2*Sqrt[4 - mZ2]*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 16*mH2*mz2^2*Sqrt[4 - mZ2]*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 4*mH2^2*mz2^2*Sqrt[4 - mZ2]*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 12*mH2*Sqrt[4 - mZ2]*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] - 16*mz2*Sqrt[4 - mZ2]*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] + 8*mH2*mz2*Sqrt[4 - mZ2]*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] + 4*Sqrt[4 - mZ2]*mZ2^4*
      Sqrt[-((-4 + mZ2)*mZ2)] + 32*mH2^3*Sqrt[mZ2]*\[Epsilon] - 
     64*mH2^2*mz2*Sqrt[mZ2]*\[Epsilon] - 32*mH2^3*mz2*Sqrt[mZ2]*\[Epsilon] + 
     32*mH2*mz2^2*Sqrt[mZ2]*\[Epsilon] + 96*mH2^2*mz2^2*Sqrt[mZ2]*
      \[Epsilon] - 96*mH2*mz2^3*Sqrt[mZ2]*\[Epsilon] + 
     32*mz2^4*Sqrt[mZ2]*\[Epsilon] - 88*mH2^3*mZ2^(3/2)*\[Epsilon] + 
     80*mH2^2*mz2*mZ2^(3/2)*\[Epsilon] + 88*mH2^3*mz2*mZ2^(3/2)*\[Epsilon] + 
     104*mH2*mz2^2*mZ2^(3/2)*\[Epsilon] - 216*mH2^2*mz2^2*mZ2^(3/2)*
      \[Epsilon] - 96*mz2^3*mZ2^(3/2)*\[Epsilon] + 168*mH2*mz2^3*mZ2^(3/2)*
      \[Epsilon] - 40*mz2^4*mZ2^(3/2)*\[Epsilon] - 
     32*mH2*mZ2^(5/2)*\[Epsilon] + 144*mH2^2*mZ2^(5/2)*\[Epsilon] + 
     56*mH2^3*mZ2^(5/2)*\[Epsilon] + 48*mH2*mz2*mZ2^(5/2)*\[Epsilon] - 
     136*mH2^2*mz2*mZ2^(5/2)*\[Epsilon] - 56*mH2^3*mz2*mZ2^(5/2)*\[Epsilon] + 
     96*mz2^2*mZ2^(5/2)*\[Epsilon] - 200*mH2*mz2^2*mZ2^(5/2)*\[Epsilon] + 
     160*mH2^2*mz2^2*mZ2^(5/2)*\[Epsilon] + 144*mz2^3*mZ2^(5/2)*\[Epsilon] - 
     96*mH2*mz2^3*mZ2^(5/2)*\[Epsilon] + 8*mz2^4*mZ2^(5/2)*\[Epsilon] - 
     56*mH2*mZ2^(7/2)*\[Epsilon] - 132*mH2^2*mZ2^(7/2)*\[Epsilon] - 
     9*mH2^3*mZ2^(7/2)*\[Epsilon] - 32*mz2*mZ2^(7/2)*\[Epsilon] - 
     68*mH2*mz2*mZ2^(7/2)*\[Epsilon] + 114*mH2^2*mz2*mZ2^(7/2)*\[Epsilon] + 
     9*mH2^3*mz2*mZ2^(7/2)*\[Epsilon] - 192*mz2^2*mZ2^(7/2)*\[Epsilon] + 
     155*mH2*mz2^2*mZ2^(7/2)*\[Epsilon] - 56*mH2^2*mz2^2*mZ2^(7/2)*
      \[Epsilon] - 30*mz2^3*mZ2^(7/2)*\[Epsilon] + 15*mH2*mz2^3*mZ2^(7/2)*
      \[Epsilon] + 100*mH2*mZ2^(9/2)*\[Epsilon] + 24*mH2^2*mZ2^(9/2)*
      \[Epsilon] + 112*mz2*mZ2^(9/2)*\[Epsilon] - 38*mH2*mz2*mZ2^(9/2)*
      \[Epsilon] - 21*mH2^2*mz2*mZ2^(9/2)*\[Epsilon] + 
     42*mz2^2*mZ2^(9/2)*\[Epsilon] - 28*mH2*mz2^2*mZ2^(9/2)*\[Epsilon] + 
     7*mH2^2*mz2^2*mZ2^(9/2)*\[Epsilon] - 24*mZ2^(11/2)*\[Epsilon] - 
     21*mH2*mZ2^(11/2)*\[Epsilon] - 26*mz2*mZ2^(11/2)*\[Epsilon] + 
     13*mH2*mz2*mZ2^(11/2)*\[Epsilon] + 6*mZ2^(13/2)*\[Epsilon] - 
     24*mH2^3*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     32*mH2^2*mz2*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     24*mH2^3*mz2*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     8*mH2*mz2^2*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     56*mH2^2*mz2^2*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     40*mH2*mz2^3*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     8*mz2^4*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     16*mH2^2*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     40*mH2^3*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     28*mH2^2*mz2*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     40*mH2^3*mz2*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     44*mH2*mz2^2*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     80*mH2^2*mz2^2*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     24*mz2^3*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     48*mH2*mz2^3*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     8*mz2^4*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     8*mH2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     72*mH2^2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     13*mH2^3*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     28*mH2*mz2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     56*mH2^2*mz2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     13*mH2^3*mz2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     24*mz2^2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     63*mH2*mz2^2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     42*mH2^2*mz2^2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     30*mz2^3*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     17*mH2*mz2^3*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     32*mH2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     32*mH2^2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     8*mz2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     10*mH2*mz2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     27*mH2^2*mz2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     42*mz2^2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     32*mH2*mz2^2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     9*mH2^2*mz2^2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     25*mH2*Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     26*mz2*Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     15*mH2*mz2*Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     6*Sqrt[4 - mZ2]*mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon]))/
   (2*Sqrt[mH2]*(-2 + Sqrt[mZ2])^2*(2 + Sqrt[mZ2])^2*Sqrt[mZ2]*
    Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (((3*I)/4)*Sqrt[-((-4 + mH2)*mH2)]*(-1 + mz2)*(-4*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     4*Sqrt[-((-4 + mZ2)*mZ2)] + 5*mZ2*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   ((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[-((-4 + mZ2)*mZ2)]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*\[Epsilon])/
   (4*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  0, 0, 0, 0, 0, 0, 0, -1/2*(Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mz2]*
     (-4*Sqrt[4 - mz2]*mz2^(3/2) + 6*mH2*Sqrt[4 - mz2]*mz2^(3/2) - 
      3*Sqrt[4 - mz2]*mz2^(5/2) + Sqrt[4 - mz2]*mz2^(7/2) + 
      8*mH2*Sqrt[-((-4 + mz2)*mz2)] + 4*mz2*Sqrt[-((-4 + mz2)*mz2)] - 
      16*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)] + 11*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 
      2*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 3*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
      6*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 3*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 
      4*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 + mH2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
      8*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 22*mz2*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2 + 13*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
      8*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 3*mH2*mz2^2*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 3*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 + 
      8*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 5*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2)*
     \[Epsilon])/(Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), (((-3*I)/4)*Sqrt[-((-4 + mH2)*mH2)]*(-1 + mz2)*\[Epsilon])/
   (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 0, 0, 
  0, 0, 0, 0, 0, 0, ((I/2)*Sqrt[-((-4 + mH2)*mH2)]*
    (-mH2^3 - 3*mH2^2*mz2 + mH2^3*mz2 + 5*mH2*mz2^2 + mH2^2*mz2^2 - mz2^3 - 
     5*mH2*mz2^3 + 3*mz2^4 + 3*mH2^2*mZ2 - 2*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + 
     3*mz2^2*mZ2 + 5*mH2*mz2^2*mZ2 - 3*mH2^2*mz2^2*mZ2 - 9*mz2^3*mZ2 + 
     3*mH2*mz2^3*mZ2 - 3*mH2*mZ2^2 - 3*mz2*mZ2^2 + 9*mz2^2*mZ2^2 - 
     3*mH2*mz2^2*mZ2^2 + mZ2^3 - 3*mz2*mZ2^3)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (I*Sqrt[-((-4 + mH2)*mH2)]*(-mH2^3 + mH2^3*mz2 + 2*mH2*mz2^2 - 
     2*mH2^2*mz2^2 - mz2^3 + mH2*mz2^3 + 3*mH2^2*mZ2 + mH2*mz2*mZ2 - 
     mH2^2*mz2*mZ2 + 3*mz2^2*mZ2 - mH2*mz2^2*mZ2 - 3*mH2*mZ2^2 - 
     3*mz2*mZ2^2 + mZ2^3)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -1/2*((-4*mH2^2 + mH2^3 - 4*mH2*mz2 + 6*mH2^2*mz2 - mH2^3*mz2 - 
      3*mH2*mz2^2 - 2*mz2^3 + mH2*mz2^3 + 4*mH2*mZ2 + 6*mH2*mz2*mZ2 - 
      3*mH2^2*mz2*mZ2 + 6*mz2^2*mZ2 - 4*mH2*mz2^2*mZ2 + mH2^2*mz2^2*mZ2 - 
      3*mH2*mZ2^2 - 6*mz2*mZ2^2 + 3*mH2*mz2*mZ2^2 + 2*mZ2^3)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((I/4)*(-2*mH2^2 - mH2^3 + 4*mH2*mz2 + mH2^2*mz2 - 2*mz2^2 + mH2*mz2^2 - 
     mz2^3 + 3*mH2^2*mZ2 - 6*mH2*mz2*mZ2 + 3*mz2^2*mZ2 + 2*mZ2^2 - 
     2*mH2*mZ2^2 - 2*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2)*\[Epsilon])/
   (Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((I/2)*Sqrt[mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(-2*Sqrt[4 - mH2]*mH2^(9/2) + Sqrt[4 - mH2]*mH2^(11/2) + 
     2*mH2^4*Sqrt[-((-4 + mH2)*mH2)] - mH2^5*Sqrt[-((-4 + mH2)*mH2)] + 
     8*Sqrt[4 - mH2]*mH2^(7/2)*mz2 - 3*Sqrt[4 - mH2]*mH2^(9/2)*mz2 - 
     8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 3*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 - 12*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*
      mz2^2 + 12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 8*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3 - 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     3*Sqrt[4 - mH2]*mH2^(3/2)*mz2^4 + 3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 
     6*Sqrt[4 - mH2]*mH2^(7/2)*mZ2 - 3*Sqrt[4 - mH2]*mH2^(9/2)*mZ2 - 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 3*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 6*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 10*Sqrt[4 - mH2]*mH2^(7/2)*
      mz2*mZ2 + Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     18*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2 - 6*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2 - 
     14*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2 - Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*
      mZ2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     38*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     5*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 10*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2^3*mZ2 - 
     34*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     7*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^4*mZ2 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 - 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 - 6*Sqrt[4 - mH2]*mH2^(5/2)*
      mZ2^2 + 3*Sqrt[4 - mH2]*mH2^(7/2)*mZ2^2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 3*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 12*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 - 
     3*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 - 5*Sqrt[4 - mH2]*mH2^(7/2)*mz2*
      mZ2^2 - 20*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     5*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     5*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 3*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^2 + 10*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^2 + 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 17*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2^2 - 22*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 5*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2^2 - 16*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 + 
     17*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 - Sqrt[4 - mH2]*mH2^(5/2)*mZ2^3 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3 + mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 
     8*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^3 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*
      mZ2^3 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     18*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 4*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^3 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^3 + 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - 14*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2^3 + 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3)*\[Epsilon])/
   (Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mZ2*
    (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 + 
     mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((mH2^3 - 3*mH2^2*mz2 + 3*mH2*mz2^2 - mz2^3 - 2*mH2*mZ2 + mH2^2*mZ2 + 
     2*mz2*mZ2 - 4*mH2*mz2*mZ2 + 4*mH2^2*mz2*mZ2 + 3*mz2^2*mZ2 - 
     4*mH2*mz2^2*mZ2 + 2*mZ2^2 - 2*mH2*mZ2^2 - 2*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2)*
    \[Epsilon])/(4*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), (I*mH2*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (-mH2 + mz2 + mZ2)*\[Epsilon])/(Sqrt[4 - mz2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-mH2^3 + 3*mH2^2*mz2 - 3*mH2*mz2^2 + mz2^3 + 2*mH2*mZ2 + 
     3*mH2^2*mZ2 - 2*mz2*mZ2 - 4*mH2*mz2*mZ2 - 4*mH2^2*mz2*mZ2 + mz2^2*mZ2 + 
     4*mH2*mz2^2*mZ2 + 2*mZ2^2 - 2*mH2*mZ2^2 - 2*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2)*
    \[Epsilon])/(4*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*((-mH2^6 + 6*mH2^5*mz2 - 15*mH2^4*mz2^2 + 20*mH2^3*mz2^3 - 
      15*mH2^2*mz2^4 + 6*mH2*mz2^5 - mz2^6 - 2*mH2^4*mZ2 + 2*mH2^5*mZ2 + 
      8*mH2^3*mz2*mZ2 - 6*mH2^4*mz2*mZ2 + mH2^5*mz2*mZ2 - 
      12*mH2^2*mz2^2*mZ2 + 4*mH2^3*mz2^2*mZ2 - 4*mH2^4*mz2^2*mZ2 + 
      8*mH2*mz2^3*mZ2 + 4*mH2^2*mz2^3*mZ2 + 6*mH2^3*mz2^3*mZ2 - 2*mz2^4*mZ2 - 
      6*mH2*mz2^4*mZ2 - 4*mH2^2*mz2^4*mZ2 + 2*mz2^5*mZ2 + mH2*mz2^5*mZ2 + 
      4*mH2^3*mZ2^2 + 2*mH2^4*mZ2^2 - 4*mH2^2*mz2*mZ2^2 - 6*mH2^3*mz2*mZ2^2 - 
      4*mH2*mz2^2*mZ2^2 + 8*mH2^2*mz2^2*mZ2^2 + 2*mH2^4*mz2^2*mZ2^2 + 
      4*mz2^3*mZ2^2 - 6*mH2*mz2^3*mZ2^2 - 4*mH2^3*mz2^3*mZ2^2 + 
      2*mz2^4*mZ2^2 + 2*mH2^2*mz2^4*mZ2^2 - 8*mH2^3*mZ2^3 + 
      8*mH2^2*mz2*mZ2^3 - mH2^3*mz2*mZ2^3 + 8*mH2*mz2^2*mZ2^3 + 
      2*mH2^2*mz2^2*mZ2^3 - 8*mz2^3*mZ2^3 - mH2*mz2^3*mZ2^3 - 4*mH2*mZ2^4 + 
      7*mH2^2*mZ2^4 - 4*mz2*mZ2^4 - 2*mH2^2*mz2*mZ2^4 + 7*mz2^2*mZ2^4 - 
      2*mH2*mz2^2*mZ2^4 - 2*mH2^2*mz2^2*mZ2^4 + 2*mZ2^5 - 2*mH2*mZ2^5 - 
      2*mz2*mZ2^5 + 2*mH2*mz2*mZ2^5)*\[Epsilon])/
    (mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), ((mH2^2 + mH2^3 - 2*mH2*mz2 - mH2^2*mz2 + mz2^2 - mH2*mz2^2 + 
     mz2^3 - 2*mH2^2*mZ2 + 4*mH2*mz2*mZ2 - 2*mz2^2*mZ2 - mZ2^2 + mH2*mZ2^2 + 
     mz2*mZ2^2 - mH2*mz2*mZ2^2)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((I/2)*(2*mH2^4 - mH2^5 - 8*mH2^3*mz2 + 3*mH2^4*mz2 + 
     12*mH2^2*mz2^2 - 2*mH2^3*mz2^2 - 8*mH2*mz2^3 - 2*mH2^2*mz2^3 + 2*mz2^4 + 
     3*mH2*mz2^4 - mz2^5 - 6*mH2^3*mZ2 + 3*mH2^4*mZ2 + 6*mH2^2*mz2*mZ2 - 
     10*mH2^3*mz2*mZ2 - mH2^4*mz2*mZ2 + 6*mH2*mz2^2*mZ2 + 
     14*mH2^2*mz2^2*mZ2 + mH2^3*mz2^2*mZ2 - 6*mz2^3*mZ2 - 10*mH2*mz2^3*mZ2 + 
     mH2^2*mz2^3*mZ2 + 3*mz2^4*mZ2 - mH2*mz2^4*mZ2 + 6*mH2^2*mZ2^2 - 
     3*mH2^3*mZ2^2 - 12*mH2*mz2*mZ2^2 + 3*mH2^2*mz2*mZ2^2 + 
     5*mH2^3*mz2*mZ2^2 + 6*mz2^2*mZ2^2 + 3*mH2*mz2^2*mZ2^2 - 
     10*mH2^2*mz2^2*mZ2^2 - 3*mz2^3*mZ2^2 + 5*mH2*mz2^3*mZ2^2 - 2*mH2*mZ2^3 + 
     mH2^2*mZ2^3 - 2*mz2*mZ2^3 + 8*mH2*mz2*mZ2^3 - 4*mH2^2*mz2*mZ2^3 + 
     mz2^2*mZ2^3 - 4*mH2*mz2^2*mZ2^3 + 2*mH2^2*mz2^2*mZ2^3)*\[Epsilon])/
   (Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1/4*I)*(-2*mH2^2 - mH2^3 + 4*mH2*mz2 + mH2^2*mz2 - 2*mz2^2 + 
     mH2*mz2^2 - mz2^3 + 3*mH2^2*mZ2 - 6*mH2*mz2*mZ2 + 3*mz2^2*mZ2 + 
     2*mZ2^2 - 2*mH2*mZ2^2 - 2*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2)*\[Epsilon])/
   (Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*((-mH2^3 + 3*mH2^2*mz2 - 3*mH2*mz2^2 + mz2^3 - 4*mH2*mZ2 + 
      5*mH2^2*mZ2 + 4*mz2*mZ2 - 8*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 + 
      3*mz2^2*mZ2 - 2*mH2*mz2^2*mZ2 + 4*mZ2^2 - 4*mH2*mZ2^2 - 4*mz2*mZ2^2 + 
      4*mH2*mz2*mZ2^2)*\[Epsilon])/(mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
      mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  -1/4*((mH2^3 - 3*mH2^2*mz2 + 3*mH2*mz2^2 - mz2^3 + 4*mH2*mZ2 + 
      3*mH2^2*mZ2 - 4*mz2*mZ2 - 8*mH2*mz2*mZ2 - 2*mH2^2*mz2*mZ2 + 
      5*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 + 4*mZ2^2 - 4*mH2*mZ2^2 - 4*mz2*mZ2^2 + 
      4*mH2*mz2*mZ2^2)*\[Epsilon])/(mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
      mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((mH2 - mz2)^2*\[Epsilon])/(2*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
     mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 
  -(((mH2 + mH2^2 - mz2 - mH2*mz2 + mZ2 - mH2*mZ2)*(mH2 - mz2 + mH2*mz2 - 
      mz2^2 - mZ2 + mz2*mZ2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2))), 
  ((I/2)*(-2*mH2^2 - mH2^3 + 4*mH2*mz2 + mH2^2*mz2 - 2*mz2^2 + mH2*mz2^2 - 
     mz2^3 + 3*mH2^2*mZ2 - 6*mH2*mz2*mZ2 + 3*mz2^2*mZ2 + 2*mZ2^2 - 
     2*mH2*mZ2^2 - 2*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2)*\[Epsilon])/
   (Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(I*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], ((mH2 - mz2)^2*\[Epsilon])/
   (4*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Sqrt[mH2]*Sqrt[4 - mZ2]*(4*Sqrt[4 - mH2]*mH2^(9/2) - 
     4*mH2^4*Sqrt[-((-4 + mH2)*mH2)] - 16*Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 
     16*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 24*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2 - 24*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     16*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 + 16*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 - 12*Sqrt[4 - mH2]*mH2^(7/2)*
      mZ2 - 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     12*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 8*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2 + 12*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 8*Sqrt[4 - mH2]*mH2^(7/2)*
      mz2*mZ2 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 12*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 - 16*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2 - 
     12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     16*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 8*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2 - 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
     8*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 + 12*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 12*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 - 
     12*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 - 12*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2^2 + 12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     12*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2^2 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*
      mZ2^2 + 12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 4*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^3 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^3 + 4*Sqrt[4 - mH2]*mH2^(9/2)*\[Epsilon] - 
     4*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*\[Epsilon] - 16*Sqrt[4 - mH2]*mH2^(7/2)*
      mz2*\[Epsilon] + 16*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] + 
     24*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*\[Epsilon] - 
     24*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] - 
     16*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*\[Epsilon] + 
     16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*\[Epsilon] + 
     8*Sqrt[4 - mH2]*mH2^(5/2)*mZ2*\[Epsilon] + Sqrt[4 - mH2]*mH2^(9/2)*mZ2*
      \[Epsilon] - 8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] - 
     16*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] + 
     3*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] - 
     16*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2*\[Epsilon] + 
     16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 
     48*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] - 
     12*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2*\[Epsilon] - 
     48*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] + 
     14*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] + 
     16*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*\[Epsilon] - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*\[Epsilon] - 
     12*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2*\[Epsilon] - 6*Sqrt[4 - mH2]*mH2^(7/2)*
      mZ2^2*\[Epsilon] - 16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon] + 
     48*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon] - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon] + 
     24*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2*\[Epsilon] + 
     3*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^2*\[Epsilon] + 
     16*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] - 
     60*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] - 
     22*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] + 
     3*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2^2*\[Epsilon] - 
     6*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^2*\[Epsilon] + 
     26*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*\[Epsilon] - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*\[Epsilon] + 
     3*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*mZ2^2*\[Epsilon] - 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2*\[Epsilon] - 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2*\[Epsilon] + 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^3*\[Epsilon] + 9*Sqrt[4 - mH2]*mH2^(5/2)*
      mZ2^3*\[Epsilon] + 16*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*\[Epsilon] - 
     24*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*\[Epsilon] - 
     5*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*\[Epsilon] - 
     8*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^3*\[Epsilon] - 
     6*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^3*\[Epsilon] - 
     24*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*\[Epsilon] + 
     38*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*\[Epsilon] - 
     6*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2^3*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^3*\[Epsilon] + 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3*\[Epsilon] - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^4*\[Epsilon] + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*\[Epsilon] + 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^4*\[Epsilon] - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4*\[Epsilon]))/
   (2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*
    mZ2^(3/2)*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), (((-3*I)/4)*Sqrt[4 - mZ2]*
    (-2*mH2 + 3*mH2^2 + 2*mz2 - 4*mH2*mz2 + mz2^2 + 2*mZ2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + 2*mH2*mz2*mZ2)*\[Epsilon])/((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*
    Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)), ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*Sqrt[4 - mZ2]*
    (-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2)*\[Epsilon])/
   (Sqrt[4 - mz2]*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (((-3*I)/4)*Sqrt[4 - mZ2]*(2*mH2 + mH2^2 - 2*mz2 - 4*mH2*mz2 + 
     3*mz2^2 + 2*mZ2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2)*\[Epsilon])/
   ((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + 
     mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((-1/2*I)*Sqrt[4 - mZ2]*(2*mH2^4 - 3*mH2^5 - 8*mH2^3*mz2 + 9*mH2^4*mz2 + 
     12*mH2^2*mz2^2 - 6*mH2^3*mz2^2 - 8*mH2*mz2^3 - 6*mH2^2*mz2^3 + 2*mz2^4 + 
     9*mH2*mz2^4 - 3*mz2^5 - 8*mH2^3*mZ2 + 11*mH2^4*mZ2 + 8*mH2^2*mz2*mZ2 - 
     34*mH2^3*mz2*mZ2 - 3*mH2^4*mz2*mZ2 + 8*mH2*mz2^2*mZ2 + 
     46*mH2^2*mz2^2*mZ2 + 3*mH2^3*mz2^2*mZ2 - 8*mz2^3*mZ2 - 
     34*mH2*mz2^3*mZ2 + 3*mH2^2*mz2^3*mZ2 + 11*mz2^4*mZ2 - 3*mH2*mz2^4*mZ2 + 
     12*mH2^2*mZ2^2 - 15*mH2^3*mZ2^2 - 24*mH2*mz2*mZ2^2 + 
     15*mH2^2*mz2*mZ2^2 + 15*mH2^3*mz2*mZ2^2 + 12*mz2^2*mZ2^2 + 
     15*mH2*mz2^2*mZ2^2 - 30*mH2^2*mz2^2*mZ2^2 - 15*mz2^3*mZ2^2 + 
     15*mH2*mz2^3*mZ2^2 - 8*mH2*mZ2^3 + 9*mH2^2*mZ2^3 - 8*mz2*mZ2^3 + 
     20*mH2*mz2*mZ2^3 - 14*mH2^2*mz2*mZ2^3 + 9*mz2^2*mZ2^3 - 
     14*mH2*mz2^2*mZ2^3 + 6*mH2^2*mz2^2*mZ2^3 + 2*mZ2^4 - 2*mH2*mZ2^4 - 
     2*mz2*mZ2^4 + 2*mH2*mz2*mZ2^4)*\[Epsilon])/
   ((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + 
     mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (I*Sqrt[4 - mZ2]*(-2*mH2^4 + 8*mH2^3*mz2 - 12*mH2^2*mz2^2 + 
     8*mH2*mz2^3 - 2*mz2^4 + 5*mH2^3*mZ2 + mH2^4*mZ2 - 5*mH2^2*mz2*mZ2 - 
     2*mH2^3*mz2*mZ2 - 5*mH2*mz2^2*mZ2 + 2*mH2^2*mz2^2*mZ2 + 5*mz2^3*mZ2 - 
     2*mH2*mz2^3*mZ2 + mz2^4*mZ2 - 3*mH2^2*mZ2^2 - 3*mH2^3*mZ2^2 + 
     6*mH2*mz2*mZ2^2 + 3*mH2^2*mz2*mZ2^2 - 3*mz2^2*mZ2^2 + 
     3*mH2*mz2^2*mZ2^2 - 3*mz2^3*mZ2^2 - mH2*mZ2^3 + 3*mH2^2*mZ2^3 - 
     mz2*mZ2^3 - 2*mH2*mz2*mZ2^3 - mH2^2*mz2*mZ2^3 + 3*mz2^2*mZ2^3 - 
     mH2*mz2^2*mZ2^3 + mZ2^4 - mH2*mZ2^4 - mz2*mZ2^4 + mH2*mz2*mZ2^4)*
    \[Epsilon])/((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -1/2*((4*mH2^4 - 16*mH2^3*mz2 + 24*mH2^2*mz2^2 - 16*mH2*mz2^3 + 
      4*mz2^4 + 8*mH2^2*mZ2 + mH2^4*mZ2 - 16*mH2*mz2*mZ2 + 8*mz2^2*mZ2 - 
      2*mH2^2*mz2^2*mZ2 + mz2^4*mZ2 - 12*mH2^2*mZ2^2 - 6*mH2^3*mZ2^2 + 
      24*mH2*mz2*mZ2^2 + 6*mH2^2*mz2*mZ2^2 + 3*mH2^3*mz2*mZ2^2 - 
      12*mz2^2*mZ2^2 + 6*mH2*mz2^2*mZ2^2 - 6*mH2^2*mz2^2*mZ2^2 - 
      6*mz2^3*mZ2^2 + 3*mH2*mz2^3*mZ2^2 - 8*mZ2^3 + 4*mH2*mZ2^3 + 
      9*mH2^2*mZ2^3 + 4*mz2*mZ2^3 - 8*mH2*mz2*mZ2^3 - 6*mH2^2*mz2*mZ2^3 + 
      9*mz2^2*mZ2^3 - 6*mH2*mz2^2*mZ2^3 + 2*mH2^2*mz2^2*mZ2^3 + 4*mZ2^4 - 
      4*mH2*mZ2^4 - 4*mz2*mZ2^4 + 4*mH2*mz2*mZ2^4)*\[Epsilon])/
    ((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
      mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, -1/2*((-mH2 + mz2 + mZ2)*\[Epsilon])/
    (mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  0, 0, 0, 0, 0, 0, ((mH2 - mz2 - mZ2)*\[Epsilon])/
   (2*mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  0, ((-mH2 + mz2 + mZ2)*\[Epsilon])/
   (2*mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(2*mZ2), 0, 0, 0, 0, 
  -(((mH2 - mz2 - mZ2)*(mH2 - mz2 + mZ2)*\[Epsilon])/
    (mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2))), 0, 
  ((-1/2*I)*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], 
  ((mH2 - mz2 - mZ2)*\[Epsilon])/
   (2*mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
  (((-3*I)/4)*Sqrt[-((-4 + mH2)*mH2)]*(-mH2 - mz2 + mH2*mz2 - mz2^2 + mZ2 + 
     mz2*mZ2)*\[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  ((mH2^2 - mH2*mz2 - mH2^2*mz2 + 2*mz2^2 + mH2*mz2^2 - 3*mH2*mZ2 - 
     4*mz2*mZ2 + 3*mH2*mz2*mZ2 + 2*mZ2^2)*\[Epsilon])/
   (4*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, ((I/2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   (Sqrt[-((-4 + mH2)*mH2)]*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*mZ2*
    (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 
  (((3*I)/4)*Sqrt[-((-4 + mH2)*mH2)]*(-mH2 - mz2 + mH2*mz2 - mz2^2 + mZ2 + 
     mz2*mZ2)*\[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1/2*I)*Sqrt[-((-4 + mH2)*mH2)]*(-1 + mz2)*\[Epsilon])/
   (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  ((-I)*Sqrt[-((-4 + mH2)*mH2)]*(-1 + mz2)*\[Epsilon])/
   (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  ((mH2^2 - mH2*mz2 - mH2^2*mz2 + 2*mz2^2 + mH2*mz2^2 - 3*mH2*mZ2 - 
     4*mz2*mZ2 + 3*mH2*mz2*mZ2 + 2*mZ2^2)*\[Epsilon])/
   (2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, -((Sqrt[4 - mH2]*mH2^(3/2)*mz2*(mH2 - mz2 - mZ2)*(mH2 - mz2 + mZ2)*
     \[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  -((Sqrt[-((-4 + mH2)*mH2)]*(2*mH2 - 2*mz2 - 2*mZ2 + mz2*mZ2)*\[Epsilon])/
    (Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  ((-I)*Sqrt[-((-4 + mH2)*mH2)]*mz2*(mH2 - mz2 + mZ2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/4*((mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - mH2*mZ2 - mz2*mZ2 + 
      2*mH2*mz2*mZ2)*\[Epsilon])/(mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
      mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 0, 0, 0, 0, 
  ((I/2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (4*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     16*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     20*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     3*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     10*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     12*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     7*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     3*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     7*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(9/2) - 
     2*Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     5*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*(-((-4 + mZ2)*mZ2))^(3/2)*
    (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 
  (((3*I)/4)*Sqrt[4 - mZ2]*(-2*mH2^2 - mH2^3 + 4*mH2*mz2 + mH2^2*mz2 - 
     2*mz2^2 + mH2*mz2^2 - mz2^3 + 3*mH2^2*mZ2 - 6*mH2*mz2*mZ2 + 
     3*mz2^2*mZ2 + 2*mZ2^2 - 2*mH2*mZ2^2 - 2*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2)*
    \[Epsilon])/((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  (((-3*I)/4)*Sqrt[4 - mZ2]*(-2*mH2^2 - mH2^3 + 4*mH2*mz2 + mH2^2*mz2 - 
     2*mz2^2 + mH2*mz2^2 - mz2^3 + 3*mH2^2*mZ2 - 6*mH2*mz2*mZ2 + 
     3*mz2^2*mZ2 + 2*mZ2^2 - 2*mH2*mZ2^2 - 2*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2)*
    \[Epsilon])/((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 
  0, 0, 0, 0, 0, 0, ((-2*I)*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], 
  (I*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], 0, 
  ((-1/2*I)*Sqrt[4 - mZ2]*(-2*mH2 + 3*mH2^2 + 2*mz2 - 4*mH2*mz2 + mz2^2 + 
     2*mZ2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2)*\[Epsilon])/
   ((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + 
     mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 
  ((-I)*(-1 + mH2)*Sqrt[4 - mZ2]*(2*mH2 - 2*mz2 - mZ2 + mz2*mZ2)*\[Epsilon])/
   ((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + 
     mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 
  ((mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - mH2*mZ2 - mz2*mZ2 + 
     2*mH2*mz2*mZ2)*\[Epsilon])/(2*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
     mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), ((2*I)*\[Epsilon])/
   Sqrt[-((-4 + mZ2)*mZ2)], 
  -((Sqrt[mH2]*Sqrt[4 - mZ2]*(Sqrt[4 - mH2]*mH2^(9/2) - 
      8*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + mH2^4*Sqrt[-((-4 + mH2)*mH2)] - 
      2*Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 24*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
      4*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 24*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
      2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
      4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 4*Sqrt[4 - mH2]*mH2^(7/2)*mZ2 + 
      24*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2 + 10*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 - 
      16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
      10*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
      mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 8*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*
       mZ2 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
      18*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
      2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 4*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^3*mZ2 + mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
      6*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 - 24*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^2 - 6*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 - 
      2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2^2 + 16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
      2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2^2 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
       mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
      4*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^3 + 8*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 
      2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
       mZ2^3 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
      mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3)*\[Epsilon])/
    (Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*
     Sqrt[mZ2]*(mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
     (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  -(((mH2^4 - 8*mH2^3*mz2 + 14*mH2^2*mz2^2 - 8*mH2*mz2^3 + mz2^4 - 
      4*mH2^3*mZ2 + 4*mH2^2*mz2*mZ2 + 2*mH2^3*mz2*mZ2 + 4*mH2*mz2^2*mZ2 - 
      4*mH2^2*mz2^2*mZ2 - 4*mz2^3*mZ2 + 2*mH2*mz2^3*mZ2 + 6*mH2^2*mZ2^2 + 
      8*mH2*mz2*mZ2^2 - 2*mH2^2*mz2*mZ2^2 + 6*mz2^2*mZ2^2 - 
      2*mH2*mz2^2*mZ2^2 - 4*mH2*mZ2^3 - 4*mz2*mZ2^3 + mZ2^4)*\[Epsilon])/
    ((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  (I*Sqrt[4 - mZ2]*(-mH2^3 + mH2^2*mz2 + mH2*mz2^2 - mz2^3 + 3*mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 + 3*mz2^2*mZ2 - 3*mH2*mZ2^2 - 3*mz2*mZ2^2 + 
     2*mH2*mz2*mZ2^2 + mZ2^3)*\[Epsilon])/((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*
    Sqrt[mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((I/4)*(-2*mH2 + 3*mH2^2 + 2*mz2 - 4*mH2*mz2 + mz2^2 + 2*mZ2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2)*\[Epsilon])/
   (Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2)), 0, 
  (I*(-2*mH2^2*Sqrt[4 - mZ2]*mZ2^(3/2) + mH2^3*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     mH2^3*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) - 2*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     2*mH2*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) + 2*mH2^2*mz2^2*Sqrt[4 - mZ2]*
      mZ2^(3/2) + 2*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     mH2*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) - 3*mH2^2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     4*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 5*mH2*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     3*mH2^2*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 4*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     mH2*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     3*mH2*Sqrt[4 - mZ2]*mZ2^(7/2) + 2*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     2*mH2*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) + 2*mH2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mH2^2*mz2*Sqrt[-((-4 + mZ2)*mZ2)] - 2*mH2^3*mz2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*mH2*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     6*mH2^2*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     6*mH2*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 2*mz2^4*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mH2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 3*mH2^3*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 4*mH2*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*mH2^2*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 3*mH2^3*mz2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*mH2*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 6*mH2^2*mz2^2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 10*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 9*mH2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 4*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     11*mH2*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 7*mH2^2*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 16*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mH2*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 9*mH2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     10*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 4*mH2*mz2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   ((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*mZ2*(mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + 
     mZ2)*(mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (-3*(Sqrt[4 - mH2]*mH2^(7/2) - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] - 
     Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 - Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 - 2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2 + 6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^2 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 + 2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3)*\[Epsilon])/
   (4*Sqrt[-((-4 + mH2)*mH2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  ((-1/4*I)*(-8*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     12*Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     16*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     24*Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     12*Sqrt[4 - mH2]*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     28*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     36*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     24*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     36*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     80*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     12*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     8*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     24*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     4*Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     24*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     16*Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     4*Sqrt[4 - mH2]*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     24*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     28*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     8*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     48*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     40*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     12*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     8*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     20*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     8*Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     16*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     8*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     48*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     12*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mZ2]*mZ2^(9/2) - 
     16*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(9/2) - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(9/2) + 
     24*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(9/2) - 
     4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(11/2) + 
     8*Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     24*Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*Sqrt[4 - mH2]*mH2^(7/2)*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     24*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     24*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     32*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     24*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     32*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     48*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     48*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*Sqrt[4 - mH2]*mH2^(7/2)*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     24*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     24*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     12*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     20*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     64*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     28*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     12*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     16*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     Sqrt[4 - mH2]*mH2^(7/2)*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     24*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     18*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     24*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     19*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     20*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     32*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     36*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     20*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     12*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     24*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     26*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     40*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     5*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 
     12*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] - 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] - 
     20*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*(-((-4 + mZ2)*mZ2))^(3/2)*
    (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2 - mH2*mz2 + mz2^2 - 
     mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  -1/2*(Sqrt[mZ2]*(-16*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[mZ2] + 80*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       Sqrt[mZ2] - 160*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
       Sqrt[mZ2] + 160*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
       Sqrt[mZ2] - 80*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
       Sqrt[mZ2] + 16*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*Sqrt[mZ2] + 
      80*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(3/2) + 
      4*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(3/2) - 
      192*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(3/2) - 
      44*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(3/2) + 
      96*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(3/2) + 
      120*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(3/2) + 
      64*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(3/2) - 
      136*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(3/2) - 
      48*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^(3/2) + 
      68*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^(3/2) - 
      12*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*mZ2^(3/2) - 
      160*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(5/2) - 
      20*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(5/2) + 
      96*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(5/2) + 
      128*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(5/2) + 
      6*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(5/2) + 
      32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(5/2) - 
      88*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(5/2) - 
      28*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(5/2) + 
      32*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(5/2) - 
      64*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(5/2) + 
      40*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(5/2) + 
      44*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^(5/2) - 
      20*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^(5/2) + 
      2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*mZ2^(5/2) + 
      160*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(7/2) + 
      40*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(7/2) + 
      64*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(7/2) - 
      120*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(7/2) - 
      20*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(7/2) + 
      32*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(7/2) - 
      56*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(7/2) + 
      32*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(7/2) + 
      2*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(7/2) - 
      56*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(7/2) + 
      28*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(7/2) - 
      4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(7/2) - 
      8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^(7/2) + 
      2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^(7/2) - 
      80*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(9/2) - 
      40*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(9/2) - 
      48*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(9/2) + 
      32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(9/2) + 
      24*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(9/2) + 
      24*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(9/2) + 
      4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(9/2) - 
      4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(9/2) + 
      12*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(9/2) - 
      4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(9/2) + 
      16*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(11/2) + 
      20*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(11/2) + 
      4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(11/2) - 
      12*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(11/2) - 
      8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(11/2) + 
      2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(11/2) - 
      4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(13/2) + 
      2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(13/2) + 
      16*mH2^(11/2)*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)] - 
      4*mH2^(13/2)*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)] - 
      80*mH2^(9/2)*mz2*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)] + 
      20*mH2^(11/2)*mz2*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)] + 
      160*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)] - 
      40*mH2^(9/2)*mz2^2*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)] - 
      160*mH2^(5/2)*mz2^3*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)] + 
      40*mH2^(7/2)*mz2^3*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)] + 
      80*mH2^(3/2)*mz2^4*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)] - 
      20*mH2^(5/2)*mz2^4*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)] - 
      16*Sqrt[mH2]*mz2^5*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)] + 
      4*mH2^(3/2)*mz2^5*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)] - 
      80*mH2^(9/2)*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      20*mH2^(11/2)*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      192*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      24*mH2^(9/2)*mz2*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      6*mH2^(11/2)*mz2*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      96*mH2^(5/2)*mz2^2*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      56*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      20*mH2^(9/2)*mz2^2*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      64*mH2^(3/2)*mz2^3*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      112*mH2^(5/2)*mz2^3*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      24*mH2^(7/2)*mz2^3*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      48*Sqrt[mH2]*mz2^4*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      60*mH2^(3/2)*mz2^4*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      12*mH2^(5/2)*mz2^4*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      8*Sqrt[mH2]*mz2^5*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      2*mH2^(3/2)*mz2^5*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      160*mH2^(7/2)*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      40*mH2^(9/2)*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      96*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      56*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      20*mH2^(9/2)*mz2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      32*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      72*mH2^(5/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      8*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      2*mH2^(9/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      32*Sqrt[mH2]*mz2^3*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      56*mH2^(3/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      28*mH2^(5/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      4*mH2^(7/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      32*Sqrt[mH2]*mz2^4*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      16*mH2^(3/2)*mz2^4*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      2*mH2^(5/2)*mz2^4*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      160*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
      40*mH2^(7/2)*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
      64*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
      112*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
      24*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
      32*Sqrt[mH2]*mz2^2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
      56*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
      28*mH2^(5/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
      4*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
      48*Sqrt[mH2]*mz2^3*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
      28*mH2^(3/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
      4*mH2^(5/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
      80*mH2^(3/2)*Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] - 
      20*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 
      48*Sqrt[mH2]*mz2*Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] - 
      60*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 
      12*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] - 
      32*Sqrt[mH2]*mz2^2*Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 
      16*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] - 
      2*mH2^(5/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] - 
      16*Sqrt[mH2]*Sqrt[4 - mZ2]*mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)] + 
      4*mH2^(3/2)*Sqrt[4 - mZ2]*mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)] + 
      8*Sqrt[mH2]*mz2*Sqrt[4 - mZ2]*mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)] - 
      2*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)] - 
      32*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mZ2]*\[Epsilon] + 
      160*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[mZ2]*
       \[Epsilon] - 320*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
       Sqrt[mZ2]*\[Epsilon] + 320*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^3*Sqrt[mZ2]*\[Epsilon] - 160*Sqrt[4 - mH2]*mH2*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[mZ2]*\[Epsilon] + 
      32*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*Sqrt[mZ2]*\[Epsilon] + 
      32*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(3/2)*\[Epsilon] + 
      24*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(3/2)*\[Epsilon] - 
      128*mH2^(9/2)*mz2*mZ2^(3/2)*\[Epsilon] + 32*mH2^(11/2)*mz2*mZ2^(3/2)*
       \[Epsilon] - 88*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2^(3/2)*\[Epsilon] + 384*mH2^(7/2)*mz2^2*mZ2^(3/2)*\[Epsilon] - 
      96*mH2^(9/2)*mz2^2*mZ2^(3/2)*\[Epsilon] - 192*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(3/2)*\[Epsilon] + 
      144*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(3/2)*
       \[Epsilon] - 384*mH2^(5/2)*mz2^3*mZ2^(3/2)*\[Epsilon] + 
      96*mH2^(7/2)*mz2^3*mZ2^(3/2)*\[Epsilon] + 256*Sqrt[4 - mH2]*mH2*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(3/2)*\[Epsilon] - 
      144*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(3/2)*
       \[Epsilon] + 128*mH2^(3/2)*mz2^4*mZ2^(3/2)*\[Epsilon] - 
      32*mH2^(5/2)*mz2^4*mZ2^(3/2)*\[Epsilon] - 96*Sqrt[4 - mH2]*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^(3/2)*\[Epsilon] + 
      88*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^(3/2)*
       \[Epsilon] - 24*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*mZ2^(3/2)*
       \[Epsilon] + 64*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(5/2)*
       \[Epsilon] - 8*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(5/2)*
       \[Epsilon] - 8*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(5/2)*
       \[Epsilon] - 128*mH2^(7/2)*mz2*mZ2^(5/2)*\[Epsilon] + 
      160*mH2^(9/2)*mz2*mZ2^(5/2)*\[Epsilon] - 32*mH2^(11/2)*mz2*mZ2^(5/2)*
       \[Epsilon] - 64*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2^(5/2)*\[Epsilon] - 32*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
       mz2*mZ2^(5/2)*\[Epsilon] + 12*Sqrt[4 - mH2]*mH2^4*
       Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(5/2)*\[Epsilon] + 
      256*mH2^(5/2)*mz2^2*mZ2^(5/2)*\[Epsilon] - 384*mH2^(7/2)*mz2^2*
       mZ2^(5/2)*\[Epsilon] + 80*mH2^(9/2)*mz2^2*mZ2^(5/2)*\[Epsilon] - 
      64*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(5/2)*
       \[Epsilon] + 176*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
       mZ2^(5/2)*\[Epsilon] - 8*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2*mZ2^(5/2)*\[Epsilon] - 128*mH2^(3/2)*mz2^3*mZ2^(5/2)*
       \[Epsilon] + 288*mH2^(5/2)*mz2^3*mZ2^(5/2)*\[Epsilon] - 
      64*mH2^(7/2)*mz2^3*mZ2^(5/2)*\[Epsilon] + 64*Sqrt[4 - mH2]*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(5/2)*\[Epsilon] - 
      224*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(5/2)*
       \[Epsilon] + 16*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
       mZ2^(5/2)*\[Epsilon] - 64*mH2^(3/2)*mz2^4*mZ2^(5/2)*\[Epsilon] + 
      16*mH2^(5/2)*mz2^4*mZ2^(5/2)*\[Epsilon] + 88*Sqrt[4 - mH2]*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^(5/2)*\[Epsilon] - 
      16*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^(5/2)*
       \[Epsilon] + 4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*mZ2^(5/2)*
       \[Epsilon] - 64*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(7/2)*
       \[Epsilon] - 112*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(7/2)*
       \[Epsilon] + 8*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(7/2)*
       \[Epsilon] + Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(7/2)*
       \[Epsilon] + 128*mH2^(5/2)*mz2*mZ2^(7/2)*\[Epsilon] + 
      32*mH2^(7/2)*mz2*mZ2^(7/2)*\[Epsilon] - 56*mH2^(9/2)*mz2*mZ2^(7/2)*
       \[Epsilon] + 10*mH2^(11/2)*mz2*mZ2^(7/2)*\[Epsilon] + 
      80*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(7/2)*
       \[Epsilon] - 128*mH2^(3/2)*mz2^2*mZ2^(7/2)*\[Epsilon] - 
      96*mH2^(5/2)*mz2^2*mZ2^(7/2)*\[Epsilon] + 120*mH2^(7/2)*mz2^2*mZ2^(7/2)*
       \[Epsilon] - 22*mH2^(9/2)*mz2^2*mZ2^(7/2)*\[Epsilon] + 
      64*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(7/2)*\[Epsilon] + 
      144*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(7/2)*
       \[Epsilon] - 72*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
       mZ2^(7/2)*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2*mZ2^(7/2)*\[Epsilon] + 64*mH2^(3/2)*mz2^3*mZ2^(7/2)*\[Epsilon] - 
      72*mH2^(5/2)*mz2^3*mZ2^(7/2)*\[Epsilon] + 14*mH2^(7/2)*mz2^3*mZ2^(7/2)*
       \[Epsilon] - 112*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(7/2)*
       \[Epsilon] + 80*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
       mZ2^(7/2)*\[Epsilon] + 8*mH2^(3/2)*mz2^4*mZ2^(7/2)*\[Epsilon] - 
      2*mH2^(5/2)*mz2^4*mZ2^(7/2)*\[Epsilon] - 16*Sqrt[4 - mH2]*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^(7/2)*\[Epsilon] + 
      Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^(7/2)*\[Epsilon] - 
      32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(9/2)*\[Epsilon] + 
      144*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(9/2)*\[Epsilon] + 
      24*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(9/2)*\[Epsilon] - 
      2*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^(9/2)*\[Epsilon] + 
      128*mH2^(3/2)*mz2*mZ2^(9/2)*\[Epsilon] - 160*mH2^(5/2)*mz2*mZ2^(9/2)*
       \[Epsilon] + 24*mH2^(7/2)*mz2*mZ2^(9/2)*\[Epsilon] + 
      6*mH2^(9/2)*mz2*mZ2^(9/2)*\[Epsilon] - mH2^(11/2)*mz2*mZ2^(9/2)*
       \[Epsilon] - 96*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(9/2)*
       \[Epsilon] + 32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2^(9/2)*\[Epsilon] - 32*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2*mZ2^(9/2)*\[Epsilon] + 10*Sqrt[4 - mH2]*mH2^3*
       Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(9/2)*\[Epsilon] + 
      64*mH2^(3/2)*mz2^2*mZ2^(9/2)*\[Epsilon] - 12*mH2^(7/2)*mz2^2*mZ2^(9/2)*
       \[Epsilon] + 2*mH2^(9/2)*mz2^2*mZ2^(9/2)*\[Epsilon] + 
      48*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(9/2)*\[Epsilon] - 
      96*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(9/2)*
       \[Epsilon] + 18*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
       mZ2^(9/2)*\[Epsilon] - 8*mH2^(3/2)*mz2^3*mZ2^(9/2)*\[Epsilon] + 
      6*mH2^(5/2)*mz2^3*mZ2^(9/2)*\[Epsilon] - mH2^(7/2)*mz2^3*mZ2^(9/2)*
       \[Epsilon] + 24*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^(9/2)*
       \[Epsilon] - 10*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
       mZ2^(9/2)*\[Epsilon] + 32*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^(11/2)*\[Epsilon] - 40*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^(11/2)*\[Epsilon] - 40*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^(11/2)*\[Epsilon] - 64*mH2^(3/2)*mz2*mZ2^(11/2)*\[Epsilon] + 
      56*mH2^(5/2)*mz2*mZ2^(11/2)*\[Epsilon] - 10*mH2^(7/2)*mz2*mZ2^(11/2)*
       \[Epsilon] + 8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(11/2)*
       \[Epsilon] + 16*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2^(11/2)*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2*mZ2^(11/2)*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^3*
       Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(11/2)*\[Epsilon] - 
      8*mH2^(3/2)*mz2^2*mZ2^(11/2)*\[Epsilon] + 2*mH2^(5/2)*mz2^2*mZ2^(11/2)*
       \[Epsilon] - 16*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^(11/2)*
       \[Epsilon] + 16*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
       mZ2^(11/2)*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2*mZ2^(11/2)*\[Epsilon] - 8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^(13/2)*\[Epsilon] + 16*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^(13/2)*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^(13/2)*\[Epsilon] + 8*mH2^(3/2)*mz2*mZ2^(13/2)*\[Epsilon] - 
      6*mH2^(5/2)*mz2*mZ2^(13/2)*\[Epsilon] + mH2^(7/2)*mz2*mZ2^(13/2)*
       \[Epsilon] + 4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^(13/2)*
       \[Epsilon] - 6*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2^(13/2)*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2*mZ2^(13/2)*\[Epsilon] - Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^(15/2)*\[Epsilon] + 32*mH2^(11/2)*Sqrt[4 - mZ2]*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 8*mH2^(13/2)*Sqrt[4 - mZ2]*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 160*mH2^(9/2)*mz2*Sqrt[4 - mZ2]*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 40*mH2^(11/2)*mz2*Sqrt[4 - mZ2]*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 320*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 80*mH2^(9/2)*mz2^2*Sqrt[4 - mZ2]*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 320*mH2^(5/2)*mz2^3*Sqrt[4 - mZ2]*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 80*mH2^(7/2)*mz2^3*Sqrt[4 - mZ2]*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 160*mH2^(3/2)*mz2^4*Sqrt[4 - mZ2]*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 40*mH2^(5/2)*mz2^4*Sqrt[4 - mZ2]*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 32*Sqrt[mH2]*mz2^5*Sqrt[4 - mZ2]*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 8*mH2^(3/2)*mz2^5*Sqrt[4 - mZ2]*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 160*mH2^(9/2)*Sqrt[4 - mZ2]*mZ2*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 56*mH2^(11/2)*Sqrt[4 - mZ2]*mZ2*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 4*mH2^(13/2)*Sqrt[4 - mZ2]*mZ2*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 384*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*
       mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 112*mH2^(9/2)*mz2*
       Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      4*mH2^(11/2)*mz2*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      192*mH2^(5/2)*mz2^2*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] - 16*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 16*mH2^(9/2)*mz2^2*Sqrt[4 - mZ2]*
       mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 128*mH2^(3/2)*mz2^3*
       Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      160*mH2^(5/2)*mz2^3*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] - 32*mH2^(7/2)*mz2^3*Sqrt[4 - mZ2]*mZ2*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 96*Sqrt[mH2]*mz2^4*Sqrt[4 - mZ2]*
       mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 104*mH2^(3/2)*mz2^4*
       Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      20*mH2^(5/2)*mz2^4*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] + 16*Sqrt[mH2]*mz2^5*Sqrt[4 - mZ2]*mZ2*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 4*mH2^(3/2)*mz2^5*Sqrt[4 - mZ2]*
       mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 320*mH2^(7/2)*Sqrt[4 - mZ2]*
       mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 144*mH2^(9/2)*Sqrt[4 - mZ2]*
       mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 12*mH2^(11/2)*Sqrt[4 - mZ2]*
       mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + mH2^(13/2)*Sqrt[4 - mZ2]*
       mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 192*mH2^(5/2)*mz2*
       Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      16*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] + 40*mH2^(9/2)*mz2*Sqrt[4 - mZ2]*mZ2^2*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 8*mH2^(11/2)*mz2*Sqrt[4 - mZ2]*
       mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^4*
       Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^2*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 64*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*
       mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 80*mH2^(5/2)*mz2^2*
       Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      56*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] + 10*mH2^(9/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^2*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 8*Sqrt[4 - mH2]*mH2^3*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^2*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 64*Sqrt[mH2]*mz2^3*Sqrt[4 - mZ2]*
       mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 112*mH2^(3/2)*mz2^3*
       Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      24*mH2^(5/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] - 4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
       Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      64*Sqrt[mH2]*mz2^4*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] + 28*mH2^(3/2)*mz2^4*Sqrt[4 - mZ2]*mZ2^2*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 3*mH2^(5/2)*mz2^4*Sqrt[4 - mZ2]*
       mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 320*mH2^(5/2)*Sqrt[4 - mZ2]*
       mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 176*mH2^(7/2)*Sqrt[4 - mZ2]*
       mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 8*mH2^(9/2)*Sqrt[4 - mZ2]*
       mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 4*mH2^(11/2)*Sqrt[4 - mZ2]*
       mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 128*mH2^(3/2)*mz2*
       Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      160*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] - 96*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*mZ2^3*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 12*mH2^(9/2)*mz2*Sqrt[4 - mZ2]*
       mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      mH2^(11/2)*mz2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      8*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^3*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + Sqrt[4 - mH2]*mH2^4*
       Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^3*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 64*Sqrt[mH2]*mz2^2*Sqrt[4 - mZ2]*
       mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 80*mH2^(3/2)*mz2^2*
       Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      4*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] - 2*mH2^(9/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^3*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 8*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^3*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^3*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^3*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 96*Sqrt[mH2]*mz2^3*Sqrt[4 - mZ2]*
       mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 56*mH2^(3/2)*mz2^3*
       Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      4*mH2^(5/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] + mH2^(7/2)*mz2^3*Sqrt[4 - mZ2]*mZ2^3*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[4 - mZ2]*mZ2^3*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 160*mH2^(3/2)*Sqrt[4 - mZ2]*mZ2^4*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 104*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^4*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 8*mH2^(7/2)*Sqrt[4 - mZ2]*mZ2^4*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 6*mH2^(9/2)*Sqrt[4 - mZ2]*mZ2^4*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 96*Sqrt[mH2]*mz2*Sqrt[4 - mZ2]*
       mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 120*mH2^(3/2)*mz2*
       Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      56*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] - 2*mH2^(9/2)*mz2*Sqrt[4 - mZ2]*mZ2^4*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^4*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^3*
       Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^4*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 64*Sqrt[mH2]*mz2^2*Sqrt[4 - mZ2]*
       mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 40*mH2^(3/2)*mz2^2*
       Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      14*mH2^(5/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] + 2*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^4*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^4*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 32*Sqrt[mH2]*Sqrt[4 - mZ2]*mZ2^5*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 24*mH2^(3/2)*Sqrt[4 - mZ2]*mZ2^5*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 12*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^5*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 4*mH2^(7/2)*Sqrt[4 - mZ2]*mZ2^5*
       Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 16*Sqrt[mH2]*mz2*Sqrt[4 - mZ2]*
       mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 4*mH2^(3/2)*mz2*
       Sqrt[4 - mZ2]*mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      4*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] + mH2^(7/2)*mz2*Sqrt[4 - mZ2]*mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)]*
       \[Epsilon] + Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       Sqrt[4 - mZ2]*mZ2^5*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
      4*mH2^(3/2)*Sqrt[4 - mZ2]*mZ2^6*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
      mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^6*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon]))/
    ((4 - mH2)^(3/2)*mH2*(-((-4 + mZ2)*mZ2))^(5/2)*
     (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
     (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 
  (3*(mH2 - mz2)^2*\[Epsilon])/(4*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
     mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 0, 
  (3*(-(mH2^5*Sqrt[-((-4 + mH2)*mH2)]) + 4*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 + mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 5*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 
     10*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^4 - 10*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 
     5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5 - Sqrt[-((-4 + mH2)*mH2)]*mz2^6 + 
     Sqrt[4 - mH2]*mH2^(11/2)*mZ2 + 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 
     mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 2*Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2 - 
     Sqrt[4 - mH2]*mH2^(11/2)*mz2*mZ2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 + mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     4*Sqrt[4 - mH2]*mH2^(9/2)*mz2^2*mZ2 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 + 4*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     4*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^3*mZ2 - 6*Sqrt[4 - mH2]*mH2^(7/2)*mz2^3*mZ2 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^4*mZ2 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^4*mZ2 - 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^5*mZ2 + 2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*mZ2 + 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*mZ2 + Sqrt[4 - mH2]*mH2^(7/2)*mZ2^2 - 
     3*Sqrt[4 - mH2]*mH2^(9/2)*mZ2^2 - 3*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 5*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(9/2)*mz2*
      mZ2^2 + 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     3*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     4*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^2 + Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^2 - 
     Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2^2 - Sqrt[4 - mH2]*mH2^(9/2)*mz2^2*
      mZ2^2 + 3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^3*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2^3*mZ2^2 - 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2^2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - 
     4*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 + Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^4*mZ2^2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2^4*mZ2^2 + 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^4*mZ2^2 + 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^2 - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^3 + 3*Sqrt[4 - mH2]*mH2^(7/2)*mZ2^3 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 9*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3 - Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^3 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     7*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^3 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^3 + 
     6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - 9*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2^3 + 8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 + Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2^3 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^3 + 
     7*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^3 - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^3 + Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^4 - Sqrt[4 - mH2]*mH2^(5/2)*mZ2^4 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^4 + 7*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 - 
     6*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 + 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^4 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2^4 + Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*
      mZ2^4 + 7*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^4 - 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^4 + 2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^5 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^5 - 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^5 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^5)*\[Epsilon])/(4*Sqrt[-((-4 + mH2)*mH2)]*mZ2*
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 
  -1/2*((Sqrt[4 - mH2]*mH2^(5/2) - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 
      Sqrt[4 - mH2]*mH2^(3/2)*mz2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 
      2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
      Sqrt[4 - mH2]*mH2^(3/2)*mZ2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
      Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
      4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 2*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^2)*\[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -(((-(mH2^2*Sqrt[-((-4 + mH2)*mH2)]) + mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 
      mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2 + Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 
      mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 
      Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 
      2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2 - 
      3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
       mZ2 - Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 + 3*Sqrt[-((-4 + mH2)*mH2)]*
       mz2*mZ2^2 - 3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^3)*\[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*mZ2*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  ((-1/2*I)*Sqrt[mH2]*(-(Sqrt[4 - mH2]*mH2^(7/2)) - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)] + 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2 + Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 - 3*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 - 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 5*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 3*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2)*\[Epsilon])/(Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -1/2*((mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - mH2*mZ2 - mz2*mZ2 + 
      2*mH2*mz2*mZ2)*\[Epsilon])/(mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
      mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  -(((-1 + mH2)*(mH2 - mz2 + mH2*mz2 - mz2^2 - mZ2 + mz2*mZ2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2])), 
  ((-1/2*I)*(-2*mH2 + 3*mH2^2 + 2*mz2 - 4*mH2*mz2 + mz2^2 + 2*mZ2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2)*\[Epsilon])/
   (Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2)), (2*(-mH2 + mz2 + mZ2)*\[Epsilon])/
   (mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  ((-I)*(mH2 - mz2 + mZ2)*(8*mH2^(5/2)*mz2*mZ2 - 2*mH2^(7/2)*mz2*mZ2 - 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     16*mH2^(3/2)*mz2^2*mZ2 + 4*mH2^(5/2)*mz2^2*mZ2 + 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     8*Sqrt[mH2]*mz2^3*mZ2 - 2*mH2^(3/2)*mz2^3*mZ2 - 
     2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
     16*mH2^(3/2)*mz2*mZ2^2 + 4*mH2^(5/2)*mz2*mZ2^2 + 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     16*Sqrt[mH2]*mz2^2*mZ2^2 + 12*mH2^(3/2)*mz2^2*mZ2^2 - 
     2*mH2^(5/2)*mz2^2*mZ2^2 + 4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2^2 - 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     8*Sqrt[mH2]*mz2*mZ2^3 - 2*mH2^(3/2)*mz2*mZ2^3 - 
     2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
     4*mH2^(9/2)*\[Epsilon] + mH2^(11/2)*\[Epsilon] + 
     Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*\[Epsilon] + 
     16*mH2^(7/2)*mz2*\[Epsilon] - 4*mH2^(9/2)*mz2*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] - 
     24*mH2^(5/2)*mz2^2*\[Epsilon] + 6*mH2^(7/2)*mz2^2*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] + 
     16*mH2^(3/2)*mz2^3*\[Epsilon] - 4*mH2^(5/2)*mz2^3*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*\[Epsilon] - 
     4*Sqrt[mH2]*mz2^4*\[Epsilon] + mH2^(3/2)*mz2^4*\[Epsilon] + 
     Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*\[Epsilon] + 
     16*mH2^(7/2)*mZ2*\[Epsilon] - 4*mH2^(9/2)*mZ2*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] - 
     16*mH2^(5/2)*mz2*mZ2*\[Epsilon] + 4*mH2^(7/2)*mz2*mZ2*\[Epsilon] + 
     8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] - 
     Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] - 
     16*mH2^(3/2)*mz2^2*mZ2*\[Epsilon] + 4*mH2^(5/2)*mz2^2*mZ2*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] + 
     16*Sqrt[mH2]*mz2^3*mZ2*\[Epsilon] - 4*mH2^(3/2)*mz2^3*mZ2*\[Epsilon] - 
     Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*\[Epsilon] - 
     24*mH2^(5/2)*mZ2^2*\[Epsilon] + 6*mH2^(7/2)*mZ2^2*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon] - 
     16*mH2^(3/2)*mz2*mZ2^2*\[Epsilon] + 4*mH2^(5/2)*mz2*mZ2^2*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] - 
     24*Sqrt[mH2]*mz2^2*mZ2^2*\[Epsilon] + 22*mH2^(3/2)*mz2^2*mZ2^2*
      \[Epsilon] - 4*mH2^(5/2)*mz2^2*mZ2^2*\[Epsilon] - 
     2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*\[Epsilon] + 
     16*mH2^(3/2)*mZ2^3*\[Epsilon] - 4*mH2^(5/2)*mZ2^3*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*\[Epsilon] + 
     16*Sqrt[mH2]*mz2*mZ2^3*\[Epsilon] - 4*mH2^(3/2)*mz2*mZ2^3*\[Epsilon] - 
     Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*\[Epsilon] - 
     4*Sqrt[mH2]*mZ2^4*\[Epsilon] + mH2^(3/2)*mZ2^4*\[Epsilon] + 
     Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*\[Epsilon]))/
   ((4 - mH2)^(3/2)*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2)^(3/2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  (I*(-2*Sqrt[4 - mH2]*mH2^(7/2) + 3*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mz2 - 5*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 + mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 - 
     7*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2 + mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2 - 3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2 - mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 + 5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 + 3*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 - 3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     Sqrt[-((-4 + mH2)*mH2)]*mZ2^3)*\[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*
    Sqrt[-((-4 + mZ2)*mZ2)]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), ((mH2 - mz2 - mZ2)*(mH2 - mz2 + mZ2)*
    (mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + Sqrt[-((-4 + mH2)*mH2)]*mZ2^2)*
    \[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -1/2*((mH2 - mz2 + mZ2)*\[Epsilon])/
    (mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  0, 0, 0, 0, 0, 0, ((mH2 - mz2 + mZ2)*\[Epsilon])/
   (2*mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  0, -1/2*((mH2 - mz2 + mZ2)*\[Epsilon])/
    (mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  0, 0, 0, 0, 0, \[Epsilon]/(2*mZ2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((mH2 - mz2 - mZ2)*(mH2 - mz2 + mZ2)*\[Epsilon])/
    (mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2))), 
  ((-1/2*I)*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], 0, 
  -1/2*((mH2 - mz2 + mZ2)*\[Epsilon])/
    (mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  0, 0, 0}, {0, ((mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - mH2*mZ2 - mz2*mZ2 + 
     2*mH2*mz2*mZ2)*\[Epsilon])/(4*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
     mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 
  ((-1/2*I)*mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(-(Sqrt[4 - mz2]*mz2^(5/2)*Sqrt[4 - mZ2]*mZ2^(3/2)) + 
     10*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     7*mH2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     7*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     4*Sqrt[4 - mz2]*mz2^(5/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     16*Sqrt[4 - mz2]*mz2^(3/2)*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     16*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     5*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     16*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*
    (mH2 - mz2 - 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*
    (mH2 - mz2 + 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, (((-3*I)/4)*Sqrt[4 - mZ2]*(-2*mH2^2 - mH2^3 + 4*mH2*mz2 + 
     mH2^2*mz2 - 2*mz2^2 + mH2*mz2^2 - mz2^3 + 3*mH2^2*mZ2 - 6*mH2*mz2*mZ2 + 
     3*mz2^2*mZ2 + 2*mZ2^2 - 2*mH2*mZ2^2 - 2*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2)*
    \[Epsilon])/((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  (((3*I)/4)*Sqrt[4 - mZ2]*(-2*mH2^2 - mH2^3 + 4*mH2*mz2 + mH2^2*mz2 - 
     2*mz2^2 + mH2*mz2^2 - mz2^3 + 3*mH2^2*mZ2 - 6*mH2*mz2*mZ2 + 
     3*mz2^2*mZ2 + 2*mZ2^2 - 2*mH2*mZ2^2 - 2*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2)*
    \[Epsilon])/((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 
  0, 0, 0, ((-2*I)*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], 
  (I*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], 0, 0, 0, 0, 
  ((-1/2*I)*Sqrt[4 - mZ2]*(2*mH2 + mH2^2 - 2*mz2 - 4*mH2*mz2 + 3*mz2^2 + 
     2*mZ2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2)*\[Epsilon])/
   ((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + 
     mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 
  ((-I)*(-1 + mz2)*Sqrt[4 - mZ2]*(-2*mH2 + 2*mz2 - mZ2 + mH2*mZ2)*\[Epsilon])/
   ((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + 
     mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 
  -1/2*((mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - mH2*mZ2 - mz2*mZ2 + 
      2*mH2*mz2*mZ2)*\[Epsilon])/(mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
      mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 0, 0, 
  ((2*I)*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], 
  -(((mH2^4 - 8*mH2^3*mz2 + 14*mH2^2*mz2^2 - 8*mH2*mz2^3 + mz2^4 - 
      4*mH2^3*mZ2 + 4*mH2^2*mz2*mZ2 + 2*mH2^3*mz2*mZ2 + 4*mH2*mz2^2*mZ2 - 
      4*mH2^2*mz2^2*mZ2 - 4*mz2^3*mZ2 + 2*mH2*mz2^3*mZ2 + 6*mH2^2*mZ2^2 + 
      8*mH2*mz2*mZ2^2 - 2*mH2^2*mz2*mZ2^2 + 6*mz2^2*mZ2^2 - 
      2*mH2*mz2^2*mZ2^2 - 4*mH2*mZ2^3 - 4*mz2*mZ2^3 + mZ2^4)*\[Epsilon])/
    ((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  (Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2)*
    \[Epsilon])/((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (I*Sqrt[4 - mZ2]*(-mH2^3 + mH2^2*mz2 + mH2*mz2^2 - mz2^3 + 
     3*mH2^2*mZ2 - 6*mH2*mz2*mZ2 + 3*mz2^2*mZ2 - 3*mH2*mZ2^2 - 3*mz2*mZ2^2 + 
     2*mH2*mz2*mZ2^2 + mZ2^3)*\[Epsilon])/((-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*
    Sqrt[mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0}, {0, 0, 0, 0, 
  (((-3*I)/4)*Sqrt[-((-4 + mz2)*mz2)]*(-mH2 - mH2^2 - mz2 + mH2*mz2 + mZ2 + 
     mH2*mZ2)*\[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((2*mH2^2 - mH2*mz2 + mH2^2*mz2 + mz2^2 - mH2*mz2^2 - 4*mH2*mZ2 - 
     3*mz2*mZ2 + 3*mH2*mz2*mZ2 + 2*mZ2^2)*\[Epsilon])/
   (4*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, ((I/2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     mH2*Sqrt[4 - mz2]*mz2^(5/2)*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     4*mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2*Sqrt[4 - mz2]*mz2^(5/2)*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2^3*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mz2^3*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2*Sqrt[4 - mz2]*mz2^(3/2)*(-((-4 + mZ2)*mZ2))^(3/2))*\[Epsilon])/
   (Sqrt[-((-4 + mz2)*mz2)]*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*
    (mH2 - mz2 - 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*
    (mH2 - mz2 + 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*mZ2*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, (((3*I)/4)*Sqrt[-((-4 + mz2)*mz2)]*
    (-mH2 - mH2^2 - mz2 + mH2*mz2 + mZ2 + mH2*mZ2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, ((-1/2*I)*(-1 + mH2)*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  ((-I)*(-1 + mH2)*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  -1/2*((2*mH2^2 - mH2*mz2 + mH2^2*mz2 + mz2^2 - mH2*mz2^2 - 4*mH2*mZ2 - 
      3*mz2*mZ2 + 3*mH2*mz2*mZ2 + 2*mZ2^2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((Sqrt[-((-4 + mz2)*mz2)]*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2)*\[Epsilon])/
    (Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  -((mH2*mz2*(mH2 - mz2 - mZ2)*(mH2 - mz2 + mZ2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), ((-I)*mH2*Sqrt[-((-4 + mz2)*mz2)]*(-mH2 + mz2 + mZ2)*
    \[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0}, 
 {0, ((I/4)*(2*mH2 + mH2^2 - 2*mz2 - 4*mH2*mz2 + 3*mz2^2 + 2*mZ2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2)*\[Epsilon])/
   (Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2)), 0, ((-2*I)*\[Epsilon])/Sqrt[-((-4 + mZ2)*mZ2)], 
  (-3*(-2*mH2 - mz2 + mH2*mz2 + 2*mZ2)*\[Epsilon])/
   (4*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  0, ((-1/4*I)*(-12*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     12*mH2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     8*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     16*mH2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     12*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     4*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     4*mH2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     16*mH2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     4*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     8*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*mH2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*mz2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     12*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     12*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*(-((-4 + mZ2)*mZ2))^(3/2)*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, (Sqrt[mZ2]*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2)*
    (16*mH2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[mZ2] - 8*Sqrt[4 - mz2]*mz2^(5/2)*
      Sqrt[mZ2] - 8*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[mZ2] + 
     16*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^(3/2) - 12*mH2*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^(3/2) + 2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^(3/2) + 
     16*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^(3/2) + 
     2*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^(3/2) - 4*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^(5/2) + 2*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^(5/2) - 
     8*Sqrt[-((-4 + mz2)*mz2)]*mZ2^(5/2) - 4*mH2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^(5/2) + 2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^(7/2) + 
     2*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*
      Sqrt[-((-4 + mZ2)*mZ2)] - 4*mH2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*
      mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 4*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 32*mH2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[mZ2]*
      \[Epsilon] - 16*Sqrt[4 - mz2]*mz2^(5/2)*Sqrt[mZ2]*\[Epsilon] - 
     16*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[mZ2]*\[Epsilon] - 
     32*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^(3/2)*\[Epsilon] - 
     24*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^(3/2)*\[Epsilon] + 
     20*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^(3/2)*\[Epsilon] + 
     32*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^(3/2)*\[Epsilon] + 
     4*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^(3/2)*\[Epsilon] + 
     24*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^(5/2)*\[Epsilon] + 
     4*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^(5/2)*\[Epsilon] - 
     8*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^(5/2)*\[Epsilon] - 
     16*Sqrt[-((-4 + mz2)*mz2)]*mZ2^(5/2)*\[Epsilon] - 
     8*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^(5/2)*\[Epsilon] - 
     4*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^(7/2)*\[Epsilon] + 
     Sqrt[4 - mz2]*mz2^(5/2)*mZ2^(7/2)*\[Epsilon] + 
     4*Sqrt[-((-4 + mz2)*mz2)]*mZ2^(7/2)*\[Epsilon] + 
     4*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] - 8*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 4*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
      Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     8*mH2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] - 8*mz2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 4*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      Sqrt[4 - mZ2]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     4*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon]))/(2*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*mz2*
    (-((-4 + mZ2)*mZ2))^(5/2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  (3*(-mH2^4 - mH2^2*mz2 + 3*mH2^3*mz2 + 2*mH2*mz2^2 - 3*mH2^2*mz2^2 - 
     mz2^3 + mH2*mz2^3 - 2*mH2*mZ2^2 + 3*mH2^2*mZ2^2 - mz2*mZ2^2 + 
     2*mH2*mz2*mZ2^2 - 3*mH2^2*mz2*mZ2^2 + 2*mz2^2*mZ2^2 - 
     2*mH2*mz2^2*mZ2^2 + mH2^2*mz2^2*mZ2^2 + 2*mZ2^3 - 2*mH2*mZ2^3 - 
     2*mz2*mZ2^3 + 2*mH2*mz2*mZ2^3)*\[Epsilon])/
   (4*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  (3*(mH2 - mz2)^2*\[Epsilon])/(4*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
     mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 0, 0, 0, 0, 0, 
  ((2*mH2^2 - mH2*mz2 + mH2^2*mz2 + mz2^2 - mH2*mz2^2 - 4*mH2*mZ2 - 
     3*mz2*mZ2 + 3*mH2*mz2*mZ2 + 2*mZ2^2)*\[Epsilon])/
   (2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-mH2^3 - mH2*mz2 + 2*mH2^2*mz2 + mz2^2 - mH2*mz2^2 + 3*mH2^2*mZ2 - 
     mz2*mZ2 - mH2*mz2*mZ2 - 3*mH2*mZ2^2 - mz2*mZ2^2 + 2*mH2*mz2*mZ2^2 + 
     mZ2^3)*\[Epsilon])/(mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), ((I/2)*(-1 + mH2)*Sqrt[-((-4 + mz2)*mz2)]*
    \[Epsilon])/(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
    mZ2^2), 0, 0, 0, ((mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - mH2*mZ2 - 
     mz2*mZ2 + 2*mH2*mz2*mZ2)*\[Epsilon])/
   (2*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  -(((-1 + mz2)*(-mH2 - mH2^2 + mz2 + mH2*mz2 - mZ2 + mH2*mZ2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2])), 
  ((-1/2*I)*(2*mH2 + mH2^2 - 2*mz2 - 4*mH2*mz2 + 3*mz2^2 + 2*mZ2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2)*\[Epsilon])/
   (Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2)), 0, 0, 0, 0, (2*(mH2 - mz2 + mZ2)*\[Epsilon])/
   (mZ2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  ((-I)*(-mH2^3 + mH2^2*mz2 + mH2*mz2^2 - mz2^3 + 3*mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 + 3*mz2^2*mZ2 - 3*mH2*mZ2^2 - 3*mz2*mZ2^2 + 
     2*mH2*mz2*mZ2^2 + mZ2^3)*\[Epsilon])/(Sqrt[-((-4 + mZ2)*mZ2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-I)*mH2*Sqrt[-((-4 + mz2)*mz2)]*(-mH2 + mz2 + mZ2)*
    \[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  -(((mH2 - mz2 + mZ2)*(-mH2 + mz2 + mZ2)*\[Epsilon])/
    (mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), 0, 0, 0, 0}, {0, 0, 0, 0, 
  -(\[Epsilon]/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 
  0, \[Epsilon]/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mZ2^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-2*(mH2 + mz2 - mZ2)*\[Epsilon])/(mH2^2 - 2*mH2*mz2 + mz2^2 - 
    2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2), 0, 0, 
  \[Epsilon]/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mZ2^2]}, {0, 0, 0, 0, (((3*I)/4)*Sqrt[-((-4 + mz2)*mz2)]*
    (-mH2 - mH2^2 - mz2 + mH2*mz2 + mZ2 + mH2*mZ2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  -1/4*((2*mH2^2 - mH2*mz2 + mH2^2*mz2 + mz2^2 - mH2*mz2^2 - 4*mH2*mZ2 - 
      3*mz2*mZ2 + 3*mH2*mz2*mZ2 + 2*mZ2^2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, (((-3*I)/4)*Sqrt[-((-4 + mz2)*mz2)]*
    (-mH2 - mH2^2 - mz2 + mH2*mz2 + mZ2 + mH2*mZ2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, ((I/2)*Sqrt[mH2]*(-(Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*
       mz2^(3/2)) + Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2) - 
     2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2) + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)] - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)] + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)] - 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 
     Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    \[Epsilon])/(Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    Sqrt[-((-4 + mz2)*mz2)]*(mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*
    (mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 
  ((I/2)*(-1 + mH2)*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  (I*(-1 + mH2)*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  ((2*mH2^2 - mH2*mz2 + mH2^2*mz2 + mz2^2 - mH2*mz2^2 - 4*mH2*mZ2 - 
     3*mz2*mZ2 + 3*mH2*mz2*mZ2 + 2*mZ2^2)*\[Epsilon])/
   (2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((mH2*mz2*(mH2 - mz2 - mZ2)*(mH2 - mz2 + mZ2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), (Sqrt[mH2]*Sqrt[-((-4 + mz2)*mz2)]*
    (Sqrt[4 - mH2]*mH2^(7/2) - 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2)*\[Epsilon])/
   (Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*(mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + 
     mz2 - mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-I)*mH2*Sqrt[-((-4 + mz2)*mz2)]*(-mH2 + mz2 + mZ2)*
    \[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2))}, {0, 0, 0, 0, 
  (((3*I)/4)*Sqrt[-((-4 + mH2)*mH2)]*(-mH2 - mz2 + mH2*mz2 - mz2^2 + mZ2 + 
     mz2*mZ2)*\[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  -1/4*((mH2^2 - mH2*mz2 - mH2^2*mz2 + 2*mz2^2 + mH2*mz2^2 - 3*mH2*mZ2 - 
      4*mz2*mZ2 + 3*mH2*mz2*mZ2 + 2*mZ2^2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, (((-3*I)/4)*Sqrt[-((-4 + mH2)*mH2)]*
    (-mH2 - mz2 + mH2*mz2 - mz2^2 + mZ2 + mz2*mZ2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((-1/2*I)*mH2*Sqrt[mz2]*(-(Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*
       mz2^(3/2)) + Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2) + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)] + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)] - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)] - 
     Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    \[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
    Sqrt[-((-4 + mz2)*mz2)]*(mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*
    (mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 
  ((I/2)*Sqrt[-((-4 + mH2)*mH2)]*(-1 + mz2)*\[Epsilon])/
   (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  (I*Sqrt[-((-4 + mH2)*mH2)]*(-1 + mz2)*\[Epsilon])/
   (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  -1/2*((mH2^2 - mH2*mz2 - mH2^2*mz2 + 2*mz2^2 + mH2*mz2^2 - 3*mH2*mZ2 - 
      4*mz2*mZ2 + 3*mH2*mz2*mZ2 + 2*mZ2^2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon])/
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -((Sqrt[4 - mH2]*mH2^(3/2)*mz2*(mH2 - mz2 - mZ2)*
     (mH2 - mz2 + mZ2)*\[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), ((-I)*Sqrt[-((-4 + mH2)*mH2)]*mz2*(mH2 - mz2 + mZ2)*
    \[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2))}, 
 {0, 0, 0, ((-I)*(-2*mH2^2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     mH2^3*Sqrt[4 - mZ2]*mZ2^(3/2) - mH2^3*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     2*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) - 2*mH2*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     2*mH2^2*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) + 2*mz2^3*Sqrt[4 - mZ2]*
      mZ2^(3/2) - mH2*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     3*mH2^2*Sqrt[4 - mZ2]*mZ2^(5/2) + 4*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     5*mH2*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) + 3*mH2^2*mz2*Sqrt[4 - mZ2]*
      mZ2^(5/2) - 4*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     mH2*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     3*mH2*Sqrt[4 - mZ2]*mZ2^(7/2) + 2*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     2*mH2*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) + 2*mH2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mH2^2*mz2*Sqrt[-((-4 + mZ2)*mZ2)] - 2*mH2^3*mz2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*mH2*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     6*mH2^2*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     6*mH2*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 2*mz2^4*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mH2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 3*mH2^3*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 4*mH2*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*mH2^2*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 3*mH2^3*mz2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*mH2*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 6*mH2^2*mz2^2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 10*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 9*mH2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 4*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     11*mH2*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 7*mH2^2*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 16*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mH2*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 9*mH2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     10*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 4*mH2*mz2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   ((Sqrt[mH2] - Sqrt[mz2] - Sqrt[mZ2])*(Sqrt[mH2] + Sqrt[mz2] - Sqrt[mZ2])*
    (-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*(Sqrt[mH2] - Sqrt[mz2] + Sqrt[mZ2])*
    (Sqrt[mH2] + Sqrt[mz2] + Sqrt[mZ2])*mZ2*(mH2 - mH2*mz2 + mz2^2 - 
     mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (3*(Sqrt[4 - mH2]*mH2^(11/2) - 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)] - 
     2*mH2^5*Sqrt[-((-4 + mH2)*mH2)] + Sqrt[4 - mH2]*mH2^(7/2)*mz2 - 
     Sqrt[4 - mH2]*mH2^(9/2)*mz2 - Sqrt[4 - mH2]*mH2^(11/2)*mz2 + 
     mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 5*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 + 2*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 2*Sqrt[4 - mH2]*mH2^(7/2)*
      mz2^2 + 3*Sqrt[4 - mH2]*mH2^(9/2)*mz2^2 - mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 - 7*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 + 3*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3 - 
     3*Sqrt[4 - mH2]*mH2^(7/2)*mz2^3 + 3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 9*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 - Sqrt[4 - mH2]*mH2^(3/2)*mz2^4 + Sqrt[4 - mH2]*mH2^(5/2)*mz2^4 - 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 - 
     5*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 - Sqrt[-((-4 + mH2)*mH2)]*mz2^5 + 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5 - 4*Sqrt[4 - mH2]*mH2^(9/2)*mZ2 + 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 12*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + Sqrt[4 - mH2]*mH2^(7/2)*mz2*
      mZ2 + 3*Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2 + 
     8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     9*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     11*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2*mZ2 - 3*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2 - 
     Sqrt[4 - mH2]*mH2^(9/2)*mz2^2*mZ2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2 - 10*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     11*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     3*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2^3*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(7/2)*mz2^3*mZ2 + 6*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      mZ2 - 9*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     9*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^4*mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2^4*mZ2 + 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 - 9*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^4*mZ2 + 3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 + 
     6*Sqrt[4 - mH2]*mH2^(7/2)*mZ2^2 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 - 28*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 + Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 - 
     2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^2 - 11*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 - 14*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     21*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2*mZ2^2 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     13*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     9*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     4*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2^2 - 22*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 + 
     20*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*
      mZ2^3 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 
     32*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^3 - Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^3 + 2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2^3 + 35*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
     17*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^3 + Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^3 + 
     28*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - 17*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2^3 + mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mZ2^4 - 18*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^4 - 17*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^4 + 5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^5)*\[Epsilon])/
   (4*Sqrt[-((-4 + mH2)*mH2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  ((I/4)*Sqrt[mH2]*(-(Sqrt[4 - mH2]*mH2^(7/2)) - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)] + 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2 + Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 - 3*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 - 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 5*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 3*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2)*\[Epsilon])/(Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + 
     mz2 - mZ2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((I/4)*(-1 + mH2)*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 0, 0, 
  0, 0, 0, (-3*(-2*mH2 - mz2 + mH2*mz2 + 2*mZ2)*\[Epsilon])/
   (4*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  0, (-3*(Sqrt[4 - mH2]*mH2^(7/2) - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] - 
     Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 - Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 - 2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2 + 6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^2 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 + 2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3)*\[Epsilon])/
   (4*Sqrt[-((-4 + mH2)*mH2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 
  -1/2*(-8*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
      mz2^(3/2) + 12*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(5/2) - 8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(7/2) + 2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(9/2) - 8*mH2^(9/2)*Sqrt[-((-4 + mz2)*mz2)] + 
     2*mH2^(11/2)*Sqrt[-((-4 + mz2)*mz2)] + 2*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)] + 
     32*mH2^(7/2)*mz2*Sqrt[-((-4 + mz2)*mz2)] - 8*mH2^(9/2)*mz2*
      Sqrt[-((-4 + mz2)*mz2)] - 48*mH2^(5/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 
     12*mH2^(7/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 32*mH2^(3/2)*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)] - 8*mH2^(5/2)*mz2^3*Sqrt[-((-4 + mz2)*mz2)] - 
     8*Sqrt[mH2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)] + 2*mH2^(3/2)*mz2^4*
      Sqrt[-((-4 + mz2)*mz2)] + 8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(3/2)*mZ2 + 2*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 + 
     8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2 - 4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
      mz2^(5/2)*mZ2 - 8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
      mz2^(7/2)*mZ2 + 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(7/2)*mZ2 + 32*mH2^(7/2)*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 - 8*mH2^(9/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     8*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 - 32*mH2^(5/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     2*mH2^(9/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     32*mH2^(3/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     24*mH2^(5/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     4*mH2^(7/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     32*Sqrt[mH2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     16*mH2^(3/2)*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     2*mH2^(5/2)*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^2 - 4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
      mz2^(3/2)*mZ2^2 + 12*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 - 4*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 - 
     48*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     12*mH2^(7/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 12*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     32*mH2^(3/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     24*mH2^(5/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     4*mH2^(7/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     48*Sqrt[mH2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     28*mH2^(3/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     4*mH2^(5/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3 + 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^3 + 32*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     8*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 8*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
     32*Sqrt[mH2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     16*mH2^(3/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
     2*mH2^(5/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     8*Sqrt[mH2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 + 
     2*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 + 
     2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 + 
     8*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(3/2)*\[Epsilon] - 
     2*mH2^(11/2)*Sqrt[4 - mz2]*mz2^(3/2)*\[Epsilon] - 
     6*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*
      \[Epsilon] - 8*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(5/2)*\[Epsilon] - 
     2*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(5/2)*\[Epsilon] + 
     mH2^(11/2)*Sqrt[4 - mz2]*mz2^(5/2)*\[Epsilon] - 
     8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*
      \[Epsilon] + 6*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(5/2)*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*\[Epsilon] - 
     8*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(7/2)*\[Epsilon] + 
     10*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(7/2)*\[Epsilon] - 
     2*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(7/2)*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(7/2)*
      \[Epsilon] - 4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(7/2)*\[Epsilon] + 8*mH2^(3/2)*Sqrt[4 - mz2]*
      mz2^(9/2)*\[Epsilon] - 6*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(9/2)*\[Epsilon] + 
     mH2^(7/2)*Sqrt[4 - mz2]*mz2^(9/2)*\[Epsilon] + 
     4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(9/2)*
      \[Epsilon] - 6*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
      mz2^(9/2)*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(9/2)*\[Epsilon] - 16*mH2^(9/2)*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 4*mH2^(11/2)*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
     64*mH2^(7/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     24*mH2^(9/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
     2*mH2^(11/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 96*mH2^(5/2)*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 48*mH2^(7/2)*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 6*mH2^(9/2)*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 6*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
     64*mH2^(3/2)*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     40*mH2^(5/2)*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
     6*mH2^(7/2)*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 16*Sqrt[mH2]*mz2^4*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 12*mH2^(3/2)*mz2^4*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 2*mH2^(5/2)*mz2^4*
      Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     8*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2*\[Epsilon] + 
     2*mH2^(9/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2*\[Epsilon] - 
     16*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2*\[Epsilon] + 14*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mz2]*mz2^(3/2)*mZ2*\[Epsilon] + 16*mH2^(5/2)*Sqrt[4 - mz2]*
      mz2^(5/2)*mZ2*\[Epsilon] - 4*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2*
      \[Epsilon] - 16*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
      mz2^(5/2)*mZ2*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*mZ2*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2*\[Epsilon] - 8*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2*\[Epsilon] + 
     2*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2*\[Epsilon] - 
     16*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(7/2)*mZ2*
      \[Epsilon] + 14*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
      mz2^(7/2)*mZ2*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(7/2)*mZ2*\[Epsilon] + 
     64*mH2^(7/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     16*mH2^(9/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     16*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2*\[Epsilon] - 64*mH2^(5/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*
      \[Epsilon] + 24*mH2^(7/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     2*mH2^(9/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     6*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 64*mH2^(3/2)*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 32*mH2^(5/2)*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 12*mH2^(7/2)*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 2*mH2^(9/2)*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 64*Sqrt[mH2]*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 40*mH2^(3/2)*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 14*mH2^(5/2)*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 2*mH2^(7/2)*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 8*mH2^(5/2)*Sqrt[4 - mz2]*
      mz2^(3/2)*mZ2^2*\[Epsilon] + 2*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2*
      \[Epsilon] + 32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
      mz2^(3/2)*mZ2^2*\[Epsilon] - 10*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2*\[Epsilon] - 
     8*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2*\[Epsilon] + 
     6*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2*\[Epsilon] - 
     mH2^(7/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2*\[Epsilon] + 
     24*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2*
      \[Epsilon] - 10*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
      mz2^(5/2)*mZ2^2*\[Epsilon] - 96*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*
      \[Epsilon] + 24*mH2^(7/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
     24*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^2*\[Epsilon] - 64*mH2^(3/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*
      \[Epsilon] + 24*mH2^(5/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*
      \[Epsilon] - 2*mH2^(7/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 96*Sqrt[mH2]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 48*mH2^(3/2)*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 2*mH2^(5/2)*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 2*mH2^(7/2)*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*
      \[Epsilon] - 2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 8*mH2^(3/2)*Sqrt[4 - mz2]*
      mz2^(3/2)*mZ2^3*\[Epsilon] - 2*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3*
      \[Epsilon] - 16*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
      mz2^(3/2)*mZ2^3*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3*\[Epsilon] + 
     64*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 
     16*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 
     16*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^3*\[Epsilon] + 64*Sqrt[mH2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*
      \[Epsilon] - 24*mH2^(3/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*
      \[Epsilon] + 2*mH2^(5/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^3*\[Epsilon] - 16*Sqrt[mH2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*
      \[Epsilon] + 4*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*\[Epsilon] + 
     4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*
      \[Epsilon])/((4 - mH2)^(3/2)*mH2*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*mz2*
     (mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + 
      mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 
  -1/2*((2*mH2^2 - mH2*mz2 + mH2^2*mz2 + mz2^2 - mH2*mz2^2 - 4*mH2*mZ2 - 
      3*mz2*mZ2 + 3*mH2*mz2*mZ2 + 2*mZ2^2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -(((-1 + mH2)*mz2*(2 + mH2 - mz2 + mZ2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  ((-1/2*I)*(-1 + mH2)*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon])/
   (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  ((Sqrt[4 - mH2]*mH2^(5/2) - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - Sqrt[4 - mH2]*mH2^(3/2)*mZ2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 - 2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2)*\[Epsilon])/
   (2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  (mH2*(-1 + mz2)*(-(Sqrt[4 - mH2]*mH2^(3/2)) - 2*Sqrt[-((-4 + mH2)*mH2)] + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)] - Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     Sqrt[-((-4 + mH2)*mH2)]*mZ2)*\[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((I/2)*Sqrt[mH2]*(-(Sqrt[4 - mH2]*mH2^(7/2)) - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)] + 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2 + Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 - 3*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 - 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 5*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 3*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2)*\[Epsilon])/(Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*\[Epsilon])/
   Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 
  ((-I)*mH2*Sqrt[-((-4 + mz2)*mz2)]*(-mH2 + mz2 + mZ2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (I*(-8*mH2^(7/2)*mz2 + 2*mH2^(9/2)*mz2 + 
     2*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 24*mH2^(5/2)*mz2^2 - 
     6*mH2^(7/2)*mz2^2 - 6*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 - 24*mH2^(3/2)*mz2^3 + 6*mH2^(5/2)*mz2^3 + 
     6*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 8*Sqrt[mH2]*mz2^4 - 
     2*mH2^(3/2)*mz2^4 - 2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 
     8*mH2^(5/2)*mz2*mZ2 - 2*mH2^(7/2)*mz2*mZ2 - 2*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 16*mH2^(3/2)*mz2^2*mZ2 - 
     12*mH2^(5/2)*mz2^2*mZ2 + 2*mH2^(7/2)*mz2^2*mZ2 - 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     24*Sqrt[mH2]*mz2^3*mZ2 + 14*mH2^(3/2)*mz2^3*mZ2 - 
     2*mH2^(5/2)*mz2^3*mZ2 + 6*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      mZ2 - 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     8*mH2^(3/2)*mz2*mZ2^2 - 2*mH2^(5/2)*mz2*mZ2^2 - 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     24*Sqrt[mH2]*mz2^2*mZ2^2 - 14*mH2^(3/2)*mz2^2*mZ2^2 + 
     2*mH2^(5/2)*mz2^2*mZ2^2 - 6*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2^2 + 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     8*Sqrt[mH2]*mz2*mZ2^3 + 2*mH2^(3/2)*mz2*mZ2^3 + 
     2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     8*mH2^(9/2)*\[Epsilon] - 2*mH2^(11/2)*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*\[Epsilon] - 
     32*mH2^(7/2)*mz2*\[Epsilon] + 4*mH2^(9/2)*mz2*\[Epsilon] + 
     mH2^(11/2)*mz2*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] + 48*mH2^(5/2)*mz2^2*
      \[Epsilon] - 3*mH2^(9/2)*mz2^2*\[Epsilon] - 6*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] - 32*mH2^(3/2)*mz2^3*
      \[Epsilon] - 4*mH2^(5/2)*mz2^3*\[Epsilon] + 
     3*mH2^(7/2)*mz2^3*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*\[Epsilon] + 6*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*\[Epsilon] + 8*Sqrt[mH2]*mz2^4*
      \[Epsilon] + 2*mH2^(3/2)*mz2^4*\[Epsilon] - 
     mH2^(5/2)*mz2^4*\[Epsilon] + 2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^4*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      \[Epsilon] - 32*mH2^(7/2)*mZ2*\[Epsilon] + 8*mH2^(9/2)*mZ2*\[Epsilon] + 
     8*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] + 
     32*mH2^(5/2)*mz2*mZ2*\[Epsilon] + 4*mH2^(7/2)*mz2*mZ2*\[Epsilon] - 
     3*mH2^(9/2)*mz2*mZ2*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 32*mH2^(3/2)*mz2^2*mZ2*
      \[Epsilon] - 32*mH2^(5/2)*mz2^2*mZ2*\[Epsilon] + 
     6*mH2^(7/2)*mz2^2*mZ2*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] - 
     32*Sqrt[mH2]*mz2^3*mZ2*\[Epsilon] + 20*mH2^(3/2)*mz2^3*mZ2*\[Epsilon] - 
     3*mH2^(5/2)*mz2^3*mZ2*\[Epsilon] - 4*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*\[Epsilon] + 
     48*mH2^(5/2)*mZ2^2*\[Epsilon] - 12*mH2^(7/2)*mZ2^2*\[Epsilon] - 
     12*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon] + 
     32*mH2^(3/2)*mz2*mZ2^2*\[Epsilon] - 20*mH2^(5/2)*mz2*mZ2^2*\[Epsilon] + 
     3*mH2^(7/2)*mz2*mZ2^2*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] + 
     48*Sqrt[mH2]*mz2^2*mZ2^2*\[Epsilon] - 32*mH2^(3/2)*mz2^2*mZ2^2*
      \[Epsilon] + 5*mH2^(5/2)*mz2^2*mZ2^2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*\[Epsilon] - 
     32*mH2^(3/2)*mZ2^3*\[Epsilon] + 8*mH2^(5/2)*mZ2^3*\[Epsilon] + 
     8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*\[Epsilon] - 
     32*Sqrt[mH2]*mz2*mZ2^3*\[Epsilon] + 12*mH2^(3/2)*mz2*mZ2^3*\[Epsilon] - 
     mH2^(5/2)*mz2*mZ2^3*\[Epsilon] + 4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2^3*\[Epsilon] + 8*Sqrt[mH2]*mZ2^4*\[Epsilon] - 
     2*mH2^(3/2)*mZ2^4*\[Epsilon] - 2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^4*\[Epsilon]))/((4 - mH2)^(3/2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)^(3/2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -(((-2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] - 
      Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 
      2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 + 
      2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2 - Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 - 2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^3 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 
      6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
      6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2*mZ2 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
      Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2^2 + 2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3)*\[Epsilon])/
    (Sqrt[-((-4 + mH2)*mH2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)))}}


==> anc/Analytical_Boundary_Constants.m <==
(* ::Package:: *)

{B[1, 0] -> 1, B[1, 1] -> 0, B[1, 2] -> Zeta[2], B[1, 3] -> (-2*Zeta[3])/3, 
 B[1, 4] -> 7/4*Zeta[4], B[2, 0] -> 0, B[2, 1] -> 0, B[2, 2] -> 2*Zeta[2], 
 B[2, 3] -> 4*Zeta[3], B[2, 4] -> 19/2*Zeta[4], B[3, 0] -> 0, 
 B[3, 1] -> 0, B[3, 2] -> 0, B[3, 3] -> 0, B[3, 4] -> -10*Zeta[4], B[4, 0] -> 0, 
 B[4, 1] -> 0, B[4, 2] -> -Zeta[2], B[4, 3] ->  -11*Zeta[3], 
 B[4, 4] -> -29/2*Zeta[4], B[5, 0] -> 0, B[5, 1] -> 0, B[5, 2] -> 0, 
 B[5, 3] -> 6*Zeta[3], B[5, 4] -> 13/2*Zeta[4], B[6, 0] -> 0, B[6, 1] -> 0, 
 B[6, 2] ->  2*Zeta[2], B[6, 3] ->  4*Zeta[3], 
 B[6, 4] ->  19/2*Zeta[4], B[7, 0] -> 0, B[7, 1] -> 0, 
 B[7, 2] -> 2*Zeta[2], B[7, 3] -> 4*Zeta[3], 
 B[7, 4] ->  19/2*Zeta[4], B[8,0]-> 0,B[8,1] -> 0,B[8,2]-> 6 I Im[PolyLog[2,1/2 I (I+Sqrt[3])]],
 B[8,3] -> 1/2 I (-16 Im[PolyLog[3,I/Sqrt[3]]]+23 Im[PolyLog[3,1/2 I (I+Sqrt[3])]]-4 Im[PolyLog[3,1-1/2 I (I+Sqrt[3])]]),
 B[8,4] -> 1/18 I (-(46/3) \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]-46/3 \[Pi]^2 Im[PolyLog[2,1-1/2 I (I+Sqrt[3])]]+288 Im[PolyLog[4,I/Sqrt[3]]]-207 Im[PolyLog[4,1/2 I (I+Sqrt[3])]]-72 Im[PolyLog[4,1-1/2 I (I+Sqrt[3])]]), 
 B[9,0] -> 0, B[9,1] -> 0, B[9, 2] -> 0, B[9, 3] -> 0, B[9, 4] -> -10*Zeta[4], B[10, 0] -> 0, 
 B[10, 1] -> 0, B[10, 2] -> 0, B[10, 3] -> 0, B[10, 4] ->  -10*Zeta[4], 
 B[11, 0] -> 0, B[11, 1] -> 0, B[11,2] -> 0, B[11,3] -> 0, B[11,4] ->2 I \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]],
 B[12,0]->0,
 B[12, 1] -> 0, 
 B[12, 2] -> -1*Zeta[2], B[12, 3] ->  -11*Zeta[3], 
 B[12, 4] -> -29/2*Zeta[4], B[13, 0] -> 0, B[13, 1] -> 0, B[13, 2] -> 0, 
 B[13, 3] -> 6*Zeta[3], B[13, 4] -> 13/2*Zeta[4], B[14, 0] -> 0, 
 B[14, 1] -> 0, B[14, 2] -> - Zeta[2], B[14, 3] -> -(11)*Zeta[3], 
 B[14, 4] -> -29/2*Zeta[4], B[15, 0] -> 0, B[15, 1] -> 0, B[15, 2] -> 0, 
 B[15, 3] -> 6*Zeta[3], B[15, 4] -> 13/2*Zeta[4], B[16, 0] -> 0, 
 B[16, 1] -> 0, B[16, 2] -> 0, B[16, 3] -> 0, B[16, 4] -> -10*Zeta[4], 
 B[17, 0] -> 0, B[17, 1] -> 0, B[17, 2] -> 0, B[17, 3] -> 0, 
 B[17, 4] -> -10*Zeta[4], B[18, 0] -> 0, B[18, 1] -> 0, B[18,2] -> 0, B[18,3] -> 0,
 B[18,4] -> 2 I \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]],B[19, 0] -> 0, 
 B[19, 1] -> 0, B[19, 2] -> 0, B[19, 3] -> 0, B[19, 4] -> -10*Zeta[4], 
 B[20, 0] -> 0, B[20, 1] -> 0, B[20,2] -> 0, B[20,3] -> 0, B[20,4] -> 2 I \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]],
 B[21, 0] -> 0, B[21, 1] -> 0, B[21,2] -> -6 I Im[PolyLog[2,(1/2) I (I+\[Sqrt]3)]],
 B[21,3]-> -(1/2) I (-16 Im[PolyLog[3,I/Sqrt[3]]]+23 Im[PolyLog[3,1/2 I (I+Sqrt[3])]]-4 Im[PolyLog[3,1-1/2 I (I+Sqrt[3])]]),
 B[21,4] -> 1/9 (50/3 I \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]+23/3 I \[Pi]^2 Im[PolyLog[2,1-1/2 I (I+Sqrt[3])]]-144 I Im[PolyLog[4,I/Sqrt[3]]]-18 I Im[PolyLog[4,1/2 I (I+Sqrt[3])]]+36 I Im[PolyLog[4,1-1/2 I (I+Sqrt[3])]]),
 B[22, 0] -> 0, B[22, 1] -> 0,B[22,2] -> 0, B[22,3] -> 0, 
 B[22,4] -> 1/2 I (2 \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]-27 Im[PolyLog[4,1/2 I (I+Sqrt[3])]]),
 B[23, 0] -> 0, B[23, 1] -> 0, B[23,2] ->Zeta[2],B[23,3] ->10*Zeta[3], 
 B[23,4] -> 1/4 ((47 \[Pi]^4)/90-36 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]^2),
 B[24, 0] -> 0, B[24, 1] -> 0, B[24,2] -> -6 I Im[PolyLog[2,(1/2) I (I+\[Sqrt]3)]],
 B[24,3]-> -(1/2) I (-16 Im[PolyLog[3,I/Sqrt[3]]]+23 Im[PolyLog[3,1/2 I (I+Sqrt[3])]]-4 Im[PolyLog[3,1-1/2 I (I+Sqrt[3])]]),
 B[24,4] -> 1/9 (50/3 I \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]+23/3 I \[Pi]^2 Im[PolyLog[2,1-1/2 I (I+Sqrt[3])]]-144 I Im[PolyLog[4,I/Sqrt[3]]]-18 I Im[PolyLog[4,1/2 I (I+Sqrt[3])]]+36 I Im[PolyLog[4,1-1/2 I (I+Sqrt[3])]]),
 B[25, 0] -> 0, B[25, 1] -> 0,B[25,2] -> 0, B[25,3] -> 0, 
 B[25,4] -> 1/2 I (2 \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]-27 Im[PolyLog[4,1/2 I (I+Sqrt[3])]]),
 B[26, 0] -> 0, B[26, 1] -> 0, B[26,2] ->-Zeta[2],B[26,3] ->-10*Zeta[3], 
 B[26,4] -> -(1/4) ((47 \[Pi]^4)/90-36 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]^2),
 B[27, 0] -> 0, B[27, 1] -> 0, B[27,2] -> -6 I Im[PolyLog[2,(1/2) I (I+\[Sqrt]3)]],
 B[27,3]-> -(1/2) I (-16 Im[PolyLog[3,I/Sqrt[3]]]+23 Im[PolyLog[3,1/2 I (I+Sqrt[3])]]-4 Im[PolyLog[3,1-1/2 I (I+Sqrt[3])]]),
 B[27,4] -> 1/9 (50/3 I \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]+23/3 I \[Pi]^2 Im[PolyLog[2,1-1/2 I (I+Sqrt[3])]]-144 I Im[PolyLog[4,I/Sqrt[3]]]-18 I Im[PolyLog[4,1/2 I (I+Sqrt[3])]]+36 I Im[PolyLog[4,1-1/2 I (I+Sqrt[3])]]),
 B[28, 0] -> 0, B[28, 1] -> 0,B[28,2] -> 0, B[28,3] -> 0, 
 B[28,4] -> 1/2 I (2 \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]-27 Im[PolyLog[4,1/2 I (I+Sqrt[3])]]),
 B[29, 0] -> 0, B[29, 1] -> 0, B[29,2] ->Zeta[2],B[29,3] ->10*Zeta[3], 
 B[29,4] -> 1/4 ((47 \[Pi]^4)/90-36 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]^2),
 B[30, 0] -> 0, B[30, 1] -> 0, B[30,2] -> 0, B[30,3] -> 0, 
 B[30,4] -> 27/2 I Im[PolyLog[4,1/2 I (I+Sqrt[3])]],
 B[31, 0] -> 0, B[31, 1] -> 0, B[31,2] -> 0, B[31,3] -> 0, 
 B[31,4] -> -(1/2) I (-2 \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]-27 Im[PolyLog[4,1/2 I (I+Sqrt[3])]]),
 B[32, 0] -> 0, B[32, 1] -> 0, B[32,2] -> 0, B[32,3] -> 0,
 B[32,4] -> -(1/2) I (-2 \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]-27 Im[PolyLog[4,1/2 I (I+Sqrt[3])]]),
 B[33, 0] -> 0, B[33, 1] -> 0, B[33,2] -> 0,B[33,3]->-2*Zeta[3],
 B[33,4] -> 1/2 (-(\[Pi]^4/90)-36 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]^2),
 B[34, 0] -> 0, B[34, 1] -> 0, B[34,2] -> 0, B[34,3] -> 0, 
 B[34,4] -> 27/2 I Im[PolyLog[4,1/2 I (I+Sqrt[3])]],
 B[35, 0] -> 0, B[35, 1] -> 0, B[35,2] -> 0, B[35,3] -> 0, 
 B[35,4] -> -(1/2) I (-2 \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]-27 Im[PolyLog[4,1/2 I (I+Sqrt[3])]]),
 B[36, 0] -> 0, B[36, 1] -> 0, B[36,2] -> 0, B[36,3] -> 0,
 B[36,4] -> -(1/2) I (-2 \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]-27 Im[PolyLog[4,1/2 I (I+Sqrt[3])]]),
 B[37, 0] -> 0, B[37, 1] -> 0, B[37,2] -> 0,B[37,3]->-2*Zeta[3],
 B[37,4] -> 1/2 (-(\[Pi]^4/90)-36 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]^2),
  B[38, 0] -> 0, B[38, 1] -> 0, B[38,2] -> 0, B[38,3] -> 0, 
 B[38,4] -> 27/2 I Im[PolyLog[4,1/2 I (I+Sqrt[3])]],
 B[39, 0] -> 0, B[39, 1] -> 0, B[39,2] -> 0, B[39,3] -> 0, 
 B[39,4] -> -(1/2) I (-2 \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]-27 Im[PolyLog[4,1/2 I (I+Sqrt[3])]]),
 B[40, 0] -> 0, B[40, 1] -> 0, B[40,2] -> 0, B[40,3] -> 0,
 B[40,4] -> -(1/2) I (-2 \[Pi]^2 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]-27 Im[PolyLog[4,1/2 I (I+Sqrt[3])]]),
 B[41, 0] -> 0, B[41, 1] -> 0, B[41,2] -> 0,B[41,3]->-2*Zeta[3],
 B[41,4] -> 1/2 (-(\[Pi]^4/90)-36 Im[PolyLog[2,1/2 I (I+Sqrt[3])]]^2)}
  
  
  


==> anc/Az.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((2*I)*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 0, 0, 0, 0, 0, 
  -(\[Epsilon]/(-4 + mz2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((I/2)*mH2*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*(-mH2 + mz2 + mZ2)*
    \[Epsilon])/(Sqrt[4 - mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 
  ((I/2)*Sqrt[mH2]*(mH2 + mz2 - mZ2)*mZ2*(2*Sqrt[4 - mH2]*mH2^(5/2) - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 4*Sqrt[4 - mH2]*mH2^(3/2)*mZ2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + Sqrt[4 - mH2]*mH2^(7/2)*
      \[Epsilon] - 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*\[Epsilon] + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*\[Epsilon] + Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*\[Epsilon] - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mZ2*\[Epsilon] + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2*\[Epsilon] + 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 
     Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2*\[Epsilon] - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2*\[Epsilon]))/(Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)^(3/2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-1/2*I)*(-mH2^3 + 3*mH2^2*mz2 - 3*mH2*mz2^2 + mz2^3 + 
     mH2^2*mZ2 - 6*mH2*mz2*mZ2 - 3*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 + mH2*mZ2^2 + 
     3*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/(Sqrt[-((-4 + mz2)*mz2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -((mH2*(mH2 - mz2 - mZ2)*(mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, ((-2*I)*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 0, 0, 0, 
  0, 0, 0, 0, -(\[Epsilon]/(-4 + mz2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((I/2)*mH2*Sqrt[-((-4 + mZ2)*mZ2)]*(-mH2 + mz2 + mZ2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, ((-1/2*I)*Sqrt[mH2]*(mH2 + mz2 - mZ2)*mZ2*
    (2*Sqrt[4 - mH2]*mH2^(5/2) - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mZ2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 + Sqrt[4 - mH2]*mH2^(7/2)*\[Epsilon] - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2*\[Epsilon] + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*\[Epsilon] - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2*\[Epsilon] + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2*\[Epsilon] + 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 
     Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2*\[Epsilon] - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2*\[Epsilon]))/(Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((I/2)*(-mH2^3 + 3*mH2^2*mz2 - 3*mH2*mz2^2 + mz2^3 + 
     mH2^2*mZ2 - 6*mH2*mz2*mZ2 - 3*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 + mH2*mZ2^2 + 
     3*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/(Sqrt[-((-4 + mz2)*mz2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -((mH2*(mH2 - mz2 - mZ2)*(mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-I)*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-4*(-1 + mz2)*\[Epsilon])/((-4 + mz2)*mz2), 
  ((-3*I)*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((2*I)*\[Epsilon])/
   Sqrt[-((-4 + mz2)*mz2)], \[Epsilon]/mz2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, ((-2*I)*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(\[Epsilon]/(-4 + mz2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1/2*I)*mH2*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*(-mH2 + mz2 + mZ2)*
    \[Epsilon])/(Sqrt[4 - mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 
  ((-1/2*I)*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*(mH2 + mz2 - mZ2)*mZ2*
    \[Epsilon])/(Sqrt[4 - mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  ((I/2)*(-mH2^3 + 3*mH2^2*mz2 - 3*mH2*mz2^2 + mz2^3 + mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 - 3*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 + mH2*mZ2^2 + 
     3*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/(Sqrt[-((-4 + mz2)*mz2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -((mH2*(mH2 - mz2 - mZ2)*(mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, ((-4*I)*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon])/(-4 + mz2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (2*(-4*Sqrt[mz2] + mz2^(3/2) + 
     Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)])*(-mH2 + mz2 - mZ2)*\[Epsilon])/
   ((4 - mz2)^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  ((2*I)*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 0, 
  ((-1/2*I)*mH2*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*(-mH2 + mz2 + mZ2)*
    \[Epsilon])/(Sqrt[4 - mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 
  ((-1/2*I)*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*(mH2 + mz2 - mZ2)*mZ2*
    \[Epsilon])/(Sqrt[4 - mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((I/2)*(-mH2^3 + 3*mH2^2*mz2 - 3*mH2*mz2^2 + mz2^3 + mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 - 3*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 + mH2*mZ2^2 + 
     3*mz2*mZ2^2 - mZ2^3)*(-8*mH2^2*Sqrt[mz2] + 16*mH2*mz2^(3/2) + 
     2*mH2^2*mz2^(3/2) - 8*mz2^(5/2) - 4*mH2*mz2^(5/2) + 2*mz2^(7/2) + 
     2*mH2^2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)] - 
     4*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)] + 
     2*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 16*mH2*Sqrt[mz2]*mZ2 + 
     16*mz2^(3/2)*mZ2 - 12*mH2*mz2^(3/2)*mZ2 - 4*mz2^(5/2)*mZ2 + 
     2*mH2*mz2^(5/2)*mZ2 - 4*mH2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     4*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     2*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     8*Sqrt[mz2]*mZ2^2 + 2*mz2^(3/2)*mZ2^2 + 2*Sqrt[4 - mz2]*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 4*mH2^2*mz2^(3/2)*\[Epsilon] + 
     8*mH2*mz2^(5/2)*\[Epsilon] + mH2^2*mz2^(5/2)*\[Epsilon] - 
     4*mz2^(7/2)*\[Epsilon] - 2*mH2*mz2^(7/2)*\[Epsilon] + 
     mz2^(9/2)*\[Epsilon] + 4*mH2^2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] - 8*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] + 4*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     8*mH2*mz2^(3/2)*mZ2*\[Epsilon] + 8*mz2^(5/2)*mZ2*\[Epsilon] + 
     2*mH2*mz2^(5/2)*mZ2*\[Epsilon] - 2*mz2^(7/2)*mZ2*\[Epsilon] - 
     8*mH2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     8*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     4*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     4*mz2^(3/2)*mZ2^2*\[Epsilon] + mz2^(5/2)*mZ2^2*\[Epsilon] + 
     4*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon]))/
   ((-2 + Sqrt[mz2])^2*(2 + Sqrt[mz2])^2*Sqrt[mz2]*Sqrt[-((-4 + mz2)*mz2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)^(3/2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -(((mH2^4 - 4*mH2^3*mz2 + 6*mH2^2*mz2^2 - 4*mH2*mz2^3 + mz2^4 - 
      8*mH2^3*mZ2 + 4*mH2^2*mz2*mZ2 + 2*mH2^3*mz2*mZ2 + 8*mH2*mz2^2*mZ2 - 
      2*mH2^2*mz2^2*mZ2 - 4*mz2^3*mZ2 + 14*mH2^2*mZ2^2 + 4*mH2*mz2*mZ2^2 - 
      4*mH2^2*mz2*mZ2^2 + 6*mz2^2*mZ2^2 - 2*mH2*mz2^2*mZ2^2 - 8*mH2*mZ2^3 - 
      4*mz2*mZ2^3 + 2*mH2*mz2*mZ2^3 + mZ2^4)*\[Epsilon])/
    ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (I*mH2*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (-mH2 + mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*\[Epsilon])/(Sqrt[4 - mZ2]*
    (mH2 - mz2 - 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*
    (mH2 - mz2 + 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-mH2^3 + 2*mH2*mz2 + 3*mH2^2*mz2 + 2*mz2^2 - 2*mH2*mz2^2 + 3*mH2^2*mZ2 - 
     2*mz2*mZ2 - 4*mH2*mz2*mZ2 - 4*mH2^2*mz2*mZ2 - 2*mz2^2*mZ2 + 
     2*mH2*mz2^2*mZ2 - 3*mH2*mZ2^2 + mz2*mZ2^2 + 4*mH2*mz2*mZ2^2 + mZ2^3)*
    \[Epsilon])/(4*mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((I/4)*(-2*mH2^2 - mH2^3 + 3*mH2^2*mz2 + 2*mz2^2 - 2*mH2*mz2^2 + 
     4*mH2*mZ2 + mH2^2*mZ2 - 6*mH2*mz2*mZ2 - 2*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 - 
     2*mZ2^2 + mH2*mZ2^2 + 3*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
   (Sqrt[-((-4 + mz2)*mz2)]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 
  (I*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*(mH2 + mz2 - mZ2)*mZ2*
    \[Epsilon])/(Sqrt[4 - mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  ((mH2^3 - 2*mH2*mz2 + mH2^2*mz2 + 2*mz2^2 - 2*mH2*mz2^2 - 3*mH2^2*mZ2 + 
     2*mz2*mZ2 - 4*mH2*mz2*mZ2 + 4*mH2^2*mz2*mZ2 - 2*mz2^2*mZ2 + 
     2*mH2*mz2^2*mZ2 + 3*mH2*mZ2^2 + 3*mz2*mZ2^2 - 4*mH2*mz2*mZ2^2 - mZ2^3)*
    \[Epsilon])/(4*mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 
  -1/2*((-mH2^6 - 2*mH2^4*mz2 + 2*mH2^5*mz2 + 4*mH2^3*mz2^2 + 2*mH2^4*mz2^2 - 
      8*mH2^3*mz2^3 - 4*mH2*mz2^4 + 7*mH2^2*mz2^4 + 2*mz2^5 - 2*mH2*mz2^5 + 
      6*mH2^5*mZ2 + 8*mH2^3*mz2*mZ2 - 6*mH2^4*mz2*mZ2 + mH2^5*mz2*mZ2 - 
      4*mH2^2*mz2^2*mZ2 - 6*mH2^3*mz2^2*mZ2 + 8*mH2^2*mz2^3*mZ2 - 
      mH2^3*mz2^3*mZ2 - 4*mz2^4*mZ2 - 2*mH2^2*mz2^4*mZ2 - 2*mz2^5*mZ2 + 
      2*mH2*mz2^5*mZ2 - 15*mH2^4*mZ2^2 - 12*mH2^2*mz2*mZ2^2 + 
      4*mH2^3*mz2*mZ2^2 - 4*mH2^4*mz2*mZ2^2 - 4*mH2*mz2^2*mZ2^2 + 
      8*mH2^2*mz2^2*mZ2^2 + 2*mH2^4*mz2^2*mZ2^2 + 8*mH2*mz2^3*mZ2^2 + 
      2*mH2^2*mz2^3*mZ2^2 + 7*mz2^4*mZ2^2 - 2*mH2*mz2^4*mZ2^2 - 
      2*mH2^2*mz2^4*mZ2^2 + 20*mH2^3*mZ2^3 + 8*mH2*mz2*mZ2^3 + 
      4*mH2^2*mz2*mZ2^3 + 6*mH2^3*mz2*mZ2^3 + 4*mz2^2*mZ2^3 - 
      6*mH2*mz2^2*mZ2^3 - 4*mH2^3*mz2^2*mZ2^3 - 8*mz2^3*mZ2^3 - 
      mH2*mz2^3*mZ2^3 - 15*mH2^2*mZ2^4 - 2*mz2*mZ2^4 - 6*mH2*mz2*mZ2^4 - 
      4*mH2^2*mz2*mZ2^4 + 2*mz2^2*mZ2^4 + 2*mH2^2*mz2^2*mZ2^4 + 6*mH2*mZ2^5 + 
      2*mz2*mZ2^5 + mH2*mz2*mZ2^5 - mZ2^6)*\[Epsilon])/
    (mz2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), ((mH2^2 + mH2^3 - 2*mH2^2*mz2 - mz2^2 + mH2*mz2^2 - 
     2*mH2*mZ2 - mH2^2*mZ2 + 4*mH2*mz2*mZ2 + mz2^2*mZ2 - mH2*mz2^2*mZ2 + 
     mZ2^2 - mH2*mZ2^2 - 2*mz2*mZ2^2 + mZ2^3)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((I/2)*(2*mH2^4 - mH2^5 - 6*mH2^3*mz2 + 3*mH2^4*mz2 + 6*mH2^2*mz2^2 - 
     3*mH2^3*mz2^2 - 2*mH2*mz2^3 + mH2^2*mz2^3 - 8*mH2^3*mZ2 + 3*mH2^4*mZ2 + 
     6*mH2^2*mz2*mZ2 - 10*mH2^3*mz2*mZ2 - mH2^4*mz2*mZ2 - 12*mH2*mz2^2*mZ2 + 
     3*mH2^2*mz2^2*mZ2 + 5*mH2^3*mz2^2*mZ2 - 2*mz2^3*mZ2 + 8*mH2*mz2^3*mZ2 - 
     4*mH2^2*mz2^3*mZ2 + 12*mH2^2*mZ2^2 - 2*mH2^3*mZ2^2 + 6*mH2*mz2*mZ2^2 + 
     14*mH2^2*mz2*mZ2^2 + mH2^3*mz2*mZ2^2 + 6*mz2^2*mZ2^2 + 
     3*mH2*mz2^2*mZ2^2 - 10*mH2^2*mz2^2*mZ2^2 + mz2^3*mZ2^2 - 
     4*mH2*mz2^3*mZ2^2 + 2*mH2^2*mz2^3*mZ2^2 - 8*mH2*mZ2^3 - 2*mH2^2*mZ2^3 - 
     6*mz2*mZ2^3 - 10*mH2*mz2*mZ2^3 + mH2^2*mz2*mZ2^3 - 3*mz2^2*mZ2^3 + 
     5*mH2*mz2^2*mZ2^3 + 2*mZ2^4 + 3*mH2*mZ2^4 + 3*mz2*mZ2^4 - 
     mH2*mz2*mZ2^4 - mZ2^5)*\[Epsilon])/(Sqrt[-((-4 + mz2)*mz2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -1/4*((mH2^3 + 4*mH2*mz2 + 3*mH2^2*mz2 + 4*mz2^2 - 
      4*mH2*mz2^2 - 3*mH2^2*mZ2 - 4*mz2*mZ2 - 8*mH2*mz2*mZ2 - 
      2*mH2^2*mz2*mZ2 - 4*mz2^2*mZ2 + 4*mH2*mz2^2*mZ2 + 3*mH2*mZ2^2 + 
      5*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
    (mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((-1/4*I)*(-2*mH2^2 - mH2^3 + 3*mH2^2*mz2 + 2*mz2^2 - 2*mH2*mz2^2 + 
     4*mH2*mZ2 + mH2^2*mZ2 - 6*mH2*mz2*mZ2 - 2*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 - 
     2*mZ2^2 + mH2*mZ2^2 + 3*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
   (Sqrt[-((-4 + mz2)*mz2)]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 
  -1/4*((-mH2^3 - 4*mH2*mz2 + 5*mH2^2*mz2 + 4*mz2^2 - 4*mH2*mz2^2 + 
      3*mH2^2*mZ2 + 4*mz2*mZ2 - 8*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 - 
      4*mz2^2*mZ2 + 4*mH2*mz2^2*mZ2 - 3*mH2*mZ2^2 + 3*mz2*mZ2^2 - 
      2*mH2*mz2*mZ2^2 + mZ2^3)*\[Epsilon])/
    (mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, ((mH2 - mZ2)^2*\[Epsilon])/
   (2*mz2*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -(((mH2 + mH2^2 + mz2 - mH2*mz2 - mZ2 - mH2*mZ2)*
     (mH2 - mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - mZ2^2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  ((I/2)*(-2*mH2^2 - mH2^3 + 3*mH2^2*mz2 + 2*mz2^2 - 2*mH2*mz2^2 + 
     4*mH2*mZ2 + mH2^2*mZ2 - 6*mH2*mz2*mZ2 - 2*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 - 
     2*mZ2^2 + mH2*mZ2^2 + 3*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
   (Sqrt[-((-4 + mz2)*mz2)]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(I*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 0, 0, 
  (Sqrt[4 - mz2]*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (-2*mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*Sqrt[4 - mZ2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (((-3*I)/4)*Sqrt[4 - mz2]*(2*mH2 + mH2^2 + 2*mz2 - 2*mH2*mz2 - 
     2*mZ2 - 4*mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2 + 3*mZ2^2)*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*(mH2^2 + mz2 - mH2*mz2 - 
     2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((mH2 - mZ2)^2*\[Epsilon])/(4*mz2*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 
  ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*Sqrt[4 - mz2]*
    (2*mH2 - 2*mz2 - 2*mZ2 + mz2*mZ2)*\[Epsilon])/
   (Sqrt[4 - mH2]*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (((-3*I)/4)*Sqrt[4 - mz2]*(-2*mH2 + 3*mH2^2 + 2*mz2 - 
     2*mH2*mz2 + 2*mZ2 - 4*mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2 + mZ2^2)*
    \[Epsilon])/((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, ((-1/2*I)*Sqrt[4 - mz2]*(2*mH2^4 - 3*mH2^5 - 
     8*mH2^3*mz2 + 11*mH2^4*mz2 + 12*mH2^2*mz2^2 - 15*mH2^3*mz2^2 - 
     8*mH2*mz2^3 + 9*mH2^2*mz2^3 + 2*mz2^4 - 2*mH2*mz2^4 - 8*mH2^3*mZ2 + 
     9*mH2^4*mZ2 + 8*mH2^2*mz2*mZ2 - 34*mH2^3*mz2*mZ2 - 3*mH2^4*mz2*mZ2 - 
     24*mH2*mz2^2*mZ2 + 15*mH2^2*mz2^2*mZ2 + 15*mH2^3*mz2^2*mZ2 - 
     8*mz2^3*mZ2 + 20*mH2*mz2^3*mZ2 - 14*mH2^2*mz2^3*mZ2 - 2*mz2^4*mZ2 + 
     2*mH2*mz2^4*mZ2 + 12*mH2^2*mZ2^2 - 6*mH2^3*mZ2^2 + 8*mH2*mz2*mZ2^2 + 
     46*mH2^2*mz2*mZ2^2 + 3*mH2^3*mz2*mZ2^2 + 12*mz2^2*mZ2^2 + 
     15*mH2*mz2^2*mZ2^2 - 30*mH2^2*mz2^2*mZ2^2 + 9*mz2^3*mZ2^2 - 
     14*mH2*mz2^3*mZ2^2 + 6*mH2^2*mz2^3*mZ2^2 - 8*mH2*mZ2^3 - 6*mH2^2*mZ2^3 - 
     8*mz2*mZ2^3 - 34*mH2*mz2*mZ2^3 + 3*mH2^2*mz2*mZ2^3 - 15*mz2^2*mZ2^3 + 
     15*mH2*mz2^2*mZ2^3 + 2*mZ2^4 + 9*mH2*mZ2^4 + 11*mz2*mZ2^4 - 
     3*mH2*mz2*mZ2^4 - 3*mZ2^5)*\[Epsilon])/((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*
    Sqrt[mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (I*Sqrt[4 - mz2]*(-2*mH2^4 + 5*mH2^3*mz2 + mH2^4*mz2 - 3*mH2^2*mz2^2 - 
     3*mH2^3*mz2^2 - mH2*mz2^3 + 3*mH2^2*mz2^3 + mz2^4 - mH2*mz2^4 + 
     8*mH2^3*mZ2 - 5*mH2^2*mz2*mZ2 - 2*mH2^3*mz2*mZ2 + 6*mH2*mz2^2*mZ2 + 
     3*mH2^2*mz2^2*mZ2 - mz2^3*mZ2 - 2*mH2*mz2^3*mZ2 - mH2^2*mz2^3*mZ2 - 
     mz2^4*mZ2 + mH2*mz2^4*mZ2 - 12*mH2^2*mZ2^2 - 5*mH2*mz2*mZ2^2 + 
     2*mH2^2*mz2*mZ2^2 - 3*mz2^2*mZ2^2 + 3*mH2*mz2^2*mZ2^2 + 3*mz2^3*mZ2^2 - 
     mH2*mz2^3*mZ2^2 + 8*mH2*mZ2^3 + 5*mz2*mZ2^3 - 2*mH2*mz2*mZ2^3 - 
     3*mz2^2*mZ2^3 - 2*mZ2^4 + mz2*mZ2^4)*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -1/2*((4*mH2^4 + 8*mH2^2*mz2 + mH2^4*mz2 - 12*mH2^2*mz2^2 - 6*mH2^3*mz2^2 - 
      8*mz2^3 + 4*mH2*mz2^3 + 9*mH2^2*mz2^3 + 4*mz2^4 - 4*mH2*mz2^4 - 
      16*mH2^3*mZ2 - 16*mH2*mz2*mZ2 + 24*mH2*mz2^2*mZ2 + 6*mH2^2*mz2^2*mZ2 + 
      3*mH2^3*mz2^2*mZ2 + 4*mz2^3*mZ2 - 8*mH2*mz2^3*mZ2 - 6*mH2^2*mz2^3*mZ2 - 
      4*mz2^4*mZ2 + 4*mH2*mz2^4*mZ2 + 24*mH2^2*mZ2^2 + 8*mz2*mZ2^2 - 
      2*mH2^2*mz2*mZ2^2 - 12*mz2^2*mZ2^2 + 6*mH2*mz2^2*mZ2^2 - 
      6*mH2^2*mz2^2*mZ2^2 + 9*mz2^3*mZ2^2 - 6*mH2*mz2^3*mZ2^2 + 
      2*mH2^2*mz2^3*mZ2^2 - 16*mH2*mZ2^3 - 6*mz2^2*mZ2^3 + 
      3*mH2*mz2^2*mZ2^3 + 4*mZ2^4 + mz2*mZ2^4)*\[Epsilon])/
    ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*mz2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*(mH2^2 + mz2 - mH2*mz2 - 
      2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((-1/2*I)*mH2*Sqrt[mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*(4*mH2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     5*mH2^2*Sqrt[4 - mZ2]*mZ2^(3/2) - mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     7*mH2*Sqrt[4 - mZ2]*mZ2^(5/2) - mH2^2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     5*mH2*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) - mH2^2*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - mH2*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     mH2*Sqrt[4 - mZ2]*mZ2^(7/2) - mz2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     mH2*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) + Sqrt[4 - mZ2]*mZ2^(9/2) - 
     8*mH2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 8*mH2*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*mH2^2*mz2*Sqrt[-((-4 + mZ2)*mZ2)] - 16*mH2*mz2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 8*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*mH2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 15*mH2^2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 2*mH2*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     10*mH2^2*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 12*mH2*mz2^2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] - mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     25*mH2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 8*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 3*mH2*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2^2*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - mH2*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 8*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     5*mH2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 3*mz2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] - 3*mH2*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   (Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)]*(mH2 - mz2 - 
     2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-4*mH2 + 3*mH2^2 - 5*mH2*mz2 + 2*mz2^2 + mH2*mZ2 - 3*mH2^2*mZ2 - 
     4*mz2*mZ2 + 5*mH2*mz2*mZ2 + 2*mZ2^2 + 3*mH2*mZ2^2)*\[Epsilon])/
   (4*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-1/4*I)*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*
    (-mH2 + mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - mZ2^2)*\[Epsilon])/
   (Sqrt[4 - mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 
  ((I/2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (4*mH2^3*Sqrt[4 - mz2]*mz2^(3/2) - mH2^4*Sqrt[4 - mz2]*mz2^(3/2) - 
     12*mH2^2*Sqrt[4 - mz2]*mz2^(5/2) + 3*mH2^3*Sqrt[4 - mz2]*mz2^(5/2) + 
     12*mH2*Sqrt[4 - mz2]*mz2^(7/2) - 3*mH2^2*Sqrt[4 - mz2]*mz2^(7/2) - 
     4*Sqrt[4 - mz2]*mz2^(9/2) + mH2*Sqrt[4 - mz2]*mz2^(9/2) - 
     2*mH2^4*Sqrt[-((-4 + mz2)*mz2)] + 2*mH2^3*mz2*Sqrt[-((-4 + mz2)*mz2)] + 
     3*mH2^4*mz2*Sqrt[-((-4 + mz2)*mz2)] + 6*mH2^2*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)] - 11*mH2^3*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
     10*mH2*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 15*mH2^2*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)] + 4*mz2^4*Sqrt[-((-4 + mz2)*mz2)] - 
     9*mH2*mz2^4*Sqrt[-((-4 + mz2)*mz2)] + 2*mz2^5*Sqrt[-((-4 + mz2)*mz2)] + 
     4*mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 5*mH2^3*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2 + mH2^4*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 + 12*Sqrt[4 - mz2]*mz2^(7/2)*
      mZ2 - 3*mH2*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 + 4*Sqrt[4 - mz2]*mz2^(9/2)*
      mZ2 - mH2*Sqrt[4 - mz2]*mz2^(9/2)*mZ2 + 2*mH2^3*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 + 2*mH2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     16*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     mH2^3*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     3*mH2^4*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     6*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 12*mH2^2*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 6*mH2^3*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 - 12*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     7*mH2*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 10*mH2^2*mz2^3*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 14*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     7*mH2*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 12*mH2*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^2 + 7*mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 
     mH2^3*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 12*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 - 
     mH2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 + 5*mH2^2*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2^2 - mH2^3*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 - 
     12*Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2 + 7*mH2*Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2 - 
     mH2^2*Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2 + 2*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^2 - 4*mH2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     18*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     5*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     3*mH2^3*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     12*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     21*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     21*mH2^2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     mH2^3*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     32*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     21*mH2*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     5*mH2^2*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 4*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^3 + 3*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3 - 
     mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3 + 12*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^3 - 
     7*mH2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^3 + mH2^2*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2^3 - 2*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     4*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 23*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^3 + 3*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     32*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
     17*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     mH2^2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 4*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^4 + mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^4 + 
     4*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 + 14*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^4 - 3*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 - 
     2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^5)*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*mz2*(mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - 
     mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -1/4*((2*mH2^2 - 2*mH2*mz2 + mH2^2*mz2 - 5*mH2*mz2^2 + 4*mz2^3 - 
      2*mH2*mZ2 - 2*mH2^2*mZ2 - 3*mH2*mz2*mZ2 - mH2^2*mz2*mZ2 - 
      10*mz2^2*mZ2 + 7*mH2*mz2^2*mZ2 + 4*mH2*mZ2^2 + 8*mz2*mZ2^2 + 
      mH2*mz2*mZ2^2 - 2*mZ2^3)*\[Epsilon])/
    (mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 
  -1/2*((-4*mH2^4 + mH2^5 + 12*mH2^3*mz2 - 2*mH2^4*mz2 - 12*mH2^2*mz2^2 - 
      2*mH2^3*mz2^2 + 4*mH2*mz2^3 + 8*mH2^2*mz2^3 - 7*mH2*mz2^4 + 2*mz2^5 + 
      4*mH2^3*mZ2 + 6*mH2^4*mZ2 - mH2^5*mZ2 + 8*mH2^2*mz2*mZ2 - 
      8*mH2^3*mz2*mZ2 - 3*mH2^4*mz2*mZ2 - 12*mH2*mz2^2*mZ2 - 
      8*mH2^2*mz2^2*mZ2 + 10*mH2^3*mz2^2*mZ2 + 20*mH2*mz2^3*mZ2 - 
      7*mH2^2*mz2^3*mZ2 - 10*mz2^4*mZ2 + mH2*mz2^4*mZ2 + 4*mH2^2*mZ2^2 - 
      18*mH2^3*mZ2^2 + 12*mH2*mz2*mZ2^2 - 12*mH2^2*mz2*mZ2^2 + 
      4*mH2^3*mz2*mZ2^2 + 3*mH2^4*mz2*mZ2^2 - 18*mH2*mz2^2*mZ2^2 + 
      6*mH2^2*mz2^2*mZ2^2 - 2*mH2^3*mz2^2*mZ2^2 + 20*mz2^3*mZ2^2 - 
      6*mH2*mz2^3*mZ2^2 - mH2^2*mz2^3*mZ2^2 - 4*mH2*mZ2^3 + 12*mH2^2*mZ2^3 + 
      6*mH2^3*mZ2^3 + 4*mH2*mz2*mZ2^3 + 9*mH2^2*mz2*mZ2^3 - 
      6*mH2^3*mz2*mZ2^3 - 20*mz2^2*mZ2^3 + 12*mH2*mz2^2*mZ2^3 - 
      2*mH2^2*mz2^2*mZ2^3 + mH2*mZ2^4 - 8*mH2^2*mZ2^4 + 10*mz2*mZ2^4 - 
      10*mH2*mz2*mZ2^4 + 3*mH2^2*mz2*mZ2^4 - 2*mZ2^5 + 3*mH2*mZ2^5)*
     \[Epsilon])/((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), (mH2*(2*mH2 - mH2^2 - 2*mz2 + 2*mH2*mz2 - mz2^2 + 2*mZ2 - 
     3*mH2*mZ2 + mH2^2*mZ2 - 2*mz2*mZ2 + 3*mZ2^2 - mH2*mZ2^2)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-1/2*I)*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*
    (-mH2^3 + 3*mH2^2*mz2 - 3*mH2*mz2^2 + mz2^3 - mH2^2*mZ2 + mH2^3*mZ2 - 
     3*mz2^2*mZ2 - mz2^3*mZ2 + 3*mH2*mZ2^2 - mH2^2*mZ2^2 + 3*mz2*mZ2^2 + 
     mH2*mz2*mZ2^2 - mH2^2*mz2*mZ2^2 + 3*mz2^2*mZ2^2 - mH2*mz2^2*mZ2^2 - 
     mZ2^3 - mH2*mZ2^3 - 3*mz2*mZ2^3 + mH2*mz2*mZ2^3 + mZ2^4)*\[Epsilon])/
   (Sqrt[4 - mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, ((8*mH2 - 3*mH2^2 + mH2*mz2 + 2*mz2^2 - 5*mH2*mZ2 + 
     3*mH2^2*mZ2 - 4*mz2*mZ2 - mH2*mz2*mZ2 + 2*mZ2^2 - 3*mH2*mZ2^2)*
    \[Epsilon])/(4*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((I/4)*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*Sqrt[mH2]*
    (-mH2 + mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - mZ2^2)*\[Epsilon])/
   (Sqrt[4 - mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((4*mH2^2 - 4*mH2*mz2 - mH2^2*mz2 - mH2*mz2^2 + 2*mz2^3 - 4*mH2*mZ2 - 
     4*mH2^2*mZ2 - 3*mH2*mz2*mZ2 + mH2^2*mz2*mZ2 - 8*mz2^2*mZ2 + 
     5*mH2*mz2^2*mZ2 + 8*mH2*mZ2^2 + 10*mz2*mZ2^2 - mH2*mz2*mZ2^2 - 4*mZ2^3)*
    \[Epsilon])/(4*mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*((-mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2)*\[Epsilon])/
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  -((mH2*(-2 + mH2 - mz2 - mZ2)*(-mH2 + mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - 
      mZ2^2)*\[Epsilon])/((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2))), ((I/2)*(-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*
    Sqrt[mH2]*(-mH2 + mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - mZ2^2)*\[Epsilon])/
   (Sqrt[4 - mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -1/2*(Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mZ2]*
     (-4*Sqrt[4 - mZ2]*mZ2^(3/2) + 6*mH2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
      6*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) - 3*mH2*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
      3*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) - 3*Sqrt[4 - mZ2]*mZ2^(5/2) - 
      4*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) + mH2*mz2*Sqrt[4 - mZ2]*mZ2^(5/2) + 
      Sqrt[4 - mZ2]*mZ2^(7/2) + 8*mH2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      8*mH2*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 8*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      4*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 16*mH2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      22*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 13*mH2*mz2*mZ2*
       Sqrt[-((-4 + mZ2)*mZ2)] - 5*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
      11*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 2*mH2*mZ2^2*
       Sqrt[-((-4 + mZ2)*mZ2)] + 8*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      3*mH2*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
      3*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
    (Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - 
      mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (((-3*I)/4)*Sqrt[-((-4 + mH2)*mH2)]*(-1 + mZ2)*\[Epsilon])/
   (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  ((-mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2)*\[Epsilon])/
   (4*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  0, 0, 0, 0, 0, 0, 0, (Sqrt[4 - mH2]*(-16*mH2^3*Sqrt[mz2] + 
     32*mH2^2*mz2^(3/2) + 20*mH2^3*mz2^(3/2) - 16*mH2*mz2^(5/2) - 
     56*mH2^2*mz2^(5/2) - 4*mH2^3*mz2^(5/2) + 52*mH2*mz2^(7/2) + 
     12*mH2^2*mz2^(7/2) - 16*mz2^(9/2) - 12*mH2*mz2^(9/2) + 4*mz2^(11/2) + 
     4*mH2^3*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)] - 
     8*mH2^2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)] - 
     4*mH2^3*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)] + 
     4*mH2*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 
     12*mH2^2*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
     12*mH2*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
     4*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)] + 32*mH2^2*Sqrt[mz2]*mZ2 + 
     16*mH2^3*Sqrt[mz2]*mZ2 + 32*mH2*mz2^(3/2)*mZ2 - 56*mH2^2*mz2^(3/2)*mZ2 - 
     20*mH2^3*mz2^(3/2)*mZ2 - 56*mH2*mz2^(5/2)*mZ2 + 60*mH2^2*mz2^(5/2)*mZ2 + 
     4*mH2^3*mz2^(5/2)*mZ2 + 64*mz2^(7/2)*mZ2 - 20*mH2*mz2^(7/2)*mZ2 - 
     12*mH2^2*mz2^(7/2)*mZ2 - 16*mz2^(9/2)*mZ2 + 8*mH2*mz2^(9/2)*mZ2 - 
     8*mH2^2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     4*mH2^3*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     8*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     12*mH2^2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     4*mH2^3*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     12*mH2*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     12*mH2^2*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     16*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     8*mH2*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     16*mH2*Sqrt[mz2]*mZ2^2 - 48*mH2^2*Sqrt[mz2]*mZ2^2 - 
     44*mH2*mz2^(3/2)*mZ2^2 + 60*mH2^2*mz2^(3/2)*mZ2^2 - 96*mz2^(5/2)*mZ2^2 + 
     76*mH2*mz2^(5/2)*mZ2^2 - 28*mH2^2*mz2^(5/2)*mZ2^2 + 24*mz2^(7/2)*mZ2^2 - 
     16*mH2*mz2^(7/2)*mZ2^2 + 4*mH2^2*mz2^(7/2)*mZ2^2 + 
     4*mH2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     12*mH2^2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     12*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     12*mH2^2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     24*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     16*mH2*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     4*mH2^2*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     48*mH2*Sqrt[mz2]*mZ2^3 + 64*mz2^(3/2)*mZ2^3 - 44*mH2*mz2^(3/2)*mZ2^3 - 
     16*mz2^(5/2)*mZ2^3 + 8*mH2*mz2^(5/2)*mZ2^3 - 12*mH2*Sqrt[4 - mz2]*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 16*Sqrt[4 - mz2]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 8*mH2*Sqrt[4 - mz2]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 16*Sqrt[mz2]*mZ2^4 + 
     4*mz2^(3/2)*mZ2^4 + 4*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 + 
     32*mH2^3*Sqrt[mz2]*\[Epsilon] - 88*mH2^3*mz2^(3/2)*\[Epsilon] - 
     32*mH2*mz2^(5/2)*\[Epsilon] + 144*mH2^2*mz2^(5/2)*\[Epsilon] + 
     56*mH2^3*mz2^(5/2)*\[Epsilon] - 56*mH2*mz2^(7/2)*\[Epsilon] - 
     132*mH2^2*mz2^(7/2)*\[Epsilon] - 9*mH2^3*mz2^(7/2)*\[Epsilon] + 
     100*mH2*mz2^(9/2)*\[Epsilon] + 24*mH2^2*mz2^(9/2)*\[Epsilon] - 
     24*mz2^(11/2)*\[Epsilon] - 21*mH2*mz2^(11/2)*\[Epsilon] + 
     6*mz2^(13/2)*\[Epsilon] - 24*mH2^3*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] + 16*mH2^2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] + 40*mH2^3*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] + 8*mH2*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] - 72*mH2^2*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] - 13*mH2^3*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] + 32*mH2*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] + 32*mH2^2*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] - 25*mH2*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*
      \[Epsilon] + 6*Sqrt[4 - mz2]*mz2^5*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
     64*mH2^2*Sqrt[mz2]*mZ2*\[Epsilon] - 32*mH2^3*Sqrt[mz2]*mZ2*\[Epsilon] + 
     80*mH2^2*mz2^(3/2)*mZ2*\[Epsilon] + 88*mH2^3*mz2^(3/2)*mZ2*\[Epsilon] + 
     48*mH2*mz2^(5/2)*mZ2*\[Epsilon] - 136*mH2^2*mz2^(5/2)*mZ2*\[Epsilon] - 
     56*mH2^3*mz2^(5/2)*mZ2*\[Epsilon] - 32*mz2^(7/2)*mZ2*\[Epsilon] - 
     68*mH2*mz2^(7/2)*mZ2*\[Epsilon] + 114*mH2^2*mz2^(7/2)*mZ2*\[Epsilon] + 
     9*mH2^3*mz2^(7/2)*mZ2*\[Epsilon] + 112*mz2^(9/2)*mZ2*\[Epsilon] - 
     38*mH2*mz2^(9/2)*mZ2*\[Epsilon] - 21*mH2^2*mz2^(9/2)*mZ2*\[Epsilon] - 
     26*mz2^(11/2)*mZ2*\[Epsilon] + 13*mH2*mz2^(11/2)*mZ2*\[Epsilon] + 
     32*mH2^2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     24*mH2^3*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     28*mH2^2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     40*mH2^3*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     28*mH2*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     56*mH2^2*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     13*mH2^3*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     8*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     10*mH2*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     27*mH2^2*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
     26*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     15*mH2*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
     32*mH2*Sqrt[mz2]*mZ2^2*\[Epsilon] + 96*mH2^2*Sqrt[mz2]*mZ2^2*
      \[Epsilon] + 104*mH2*mz2^(3/2)*mZ2^2*\[Epsilon] - 
     216*mH2^2*mz2^(3/2)*mZ2^2*\[Epsilon] + 96*mz2^(5/2)*mZ2^2*\[Epsilon] - 
     200*mH2*mz2^(5/2)*mZ2^2*\[Epsilon] + 160*mH2^2*mz2^(5/2)*mZ2^2*
      \[Epsilon] - 192*mz2^(7/2)*mZ2^2*\[Epsilon] + 
     155*mH2*mz2^(7/2)*mZ2^2*\[Epsilon] - 56*mH2^2*mz2^(7/2)*mZ2^2*
      \[Epsilon] + 42*mz2^(9/2)*mZ2^2*\[Epsilon] - 28*mH2*mz2^(9/2)*mZ2^2*
      \[Epsilon] + 7*mH2^2*mz2^(9/2)*mZ2^2*\[Epsilon] - 
     8*mH2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
     56*mH2^2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
     44*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
     80*mH2^2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
     24*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
     63*mH2*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
     42*mH2^2*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
     42*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
     32*mH2*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
     9*mH2^2*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
     96*mH2*Sqrt[mz2]*mZ2^3*\[Epsilon] - 96*mz2^(3/2)*mZ2^3*\[Epsilon] + 
     168*mH2*mz2^(3/2)*mZ2^3*\[Epsilon] + 144*mz2^(5/2)*mZ2^3*\[Epsilon] - 
     96*mH2*mz2^(5/2)*mZ2^3*\[Epsilon] - 30*mz2^(7/2)*mZ2^3*\[Epsilon] + 
     15*mH2*mz2^(7/2)*mZ2^3*\[Epsilon] + 40*mH2*Sqrt[4 - mz2]*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] + 24*Sqrt[4 - mz2]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 48*mH2*Sqrt[4 - mz2]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 30*Sqrt[4 - mz2]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] + 17*mH2*Sqrt[4 - mz2]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] + 32*Sqrt[mz2]*mZ2^4*
      \[Epsilon] - 40*mz2^(3/2)*mZ2^4*\[Epsilon] + 
     8*mz2^(5/2)*mZ2^4*\[Epsilon] - 8*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^4*\[Epsilon] + 8*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*
      \[Epsilon]))/(2*Sqrt[mH2]*(-2 + Sqrt[mz2])^2*(2 + Sqrt[mz2])^2*
    Sqrt[mz2]*Sqrt[-((-4 + mz2)*mz2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - 
     mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (((3*I)/4)*Sqrt[-((-4 + mH2)*mH2)]*(-4*Sqrt[4 - mz2]*mz2^(3/2) - 
     4*Sqrt[-((-4 + mz2)*mz2)] + 5*mz2*Sqrt[-((-4 + mz2)*mz2)])*(-1 + mZ2)*
    \[Epsilon])/((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[-((-4 + mz2)*mz2)]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, ((I/2)*Sqrt[-((-4 + mH2)*mH2)]*
    (-mH2^3 + 3*mH2^2*mz2 - 3*mH2*mz2^2 + mz2^3 - 3*mH2^2*mZ2 + mH2^3*mZ2 - 
     2*mH2*mz2*mZ2 + 2*mH2^2*mz2*mZ2 - 3*mz2^2*mZ2 - 3*mz2^3*mZ2 + 
     5*mH2*mZ2^2 + mH2^2*mZ2^2 + 3*mz2*mZ2^2 + 5*mH2*mz2*mZ2^2 - 
     3*mH2^2*mz2*mZ2^2 + 9*mz2^2*mZ2^2 - 3*mH2*mz2^2*mZ2^2 - mZ2^3 - 
     5*mH2*mZ2^3 - 9*mz2*mZ2^3 + 3*mH2*mz2*mZ2^3 + 3*mZ2^4)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (I*Sqrt[-((-4 + mH2)*mH2)]*(-mH2^3 + 3*mH2^2*mz2 - 3*mH2*mz2^2 + mz2^3 + 
     mH2^3*mZ2 + mH2*mz2*mZ2 - mH2^2*mz2*mZ2 - 3*mz2^2*mZ2 + 2*mH2*mZ2^2 - 
     2*mH2^2*mZ2^2 + 3*mz2*mZ2^2 - mH2*mz2*mZ2^2 - mZ2^3 + mH2*mZ2^3)*
    \[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  -1/2*((-4*mH2^2 + mH2^3 + 4*mH2*mz2 - 3*mH2*mz2^2 + 2*mz2^3 - 4*mH2*mZ2 + 
      6*mH2^2*mZ2 - mH2^3*mZ2 + 6*mH2*mz2*mZ2 - 3*mH2^2*mz2*mZ2 - 
      6*mz2^2*mZ2 + 3*mH2*mz2^2*mZ2 - 3*mH2*mZ2^2 + 6*mz2*mZ2^2 - 
      4*mH2*mz2*mZ2^2 + mH2^2*mz2*mZ2^2 - 2*mZ2^3 + mH2*mZ2^3)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1/4*I)*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (-mH2 - mH2^2 + mz2 + mH2*mz2 - mZ2 + mH2*mZ2)*\[Epsilon])/
   (Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1/2*I)*Sqrt[mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(4*Sqrt[4 - mH2]*mH2^(7/2) - 
     4*Sqrt[4 - mH2]*mH2^(9/2) - 4*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     4*mH2^4*Sqrt[-((-4 + mH2)*mH2)] - 12*Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 
     12*Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     12*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 12*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2 - 12*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 - 
     12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3 - 12*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 3*Sqrt[4 - mH2]*mH2^(7/2)*
      mZ2 + Sqrt[4 - mH2]*mH2^(9/2)*mZ2 + 12*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 + 5*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 
     3*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 - 
     7*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2 - 7*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 + 9*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     3*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2 + 7*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*
      mZ2 - 5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     5*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^2 + 7*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 - Sqrt[4 - mH2]*mH2^(7/2)*
      mZ2^2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 
     25*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 5*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 5*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 + 
     Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^2 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     3*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2*mZ2^2 - 16*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 5*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 - Sqrt[4 - mH2]*mH2^(5/2)*mZ2^3 - 8*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3 + 15*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - Sqrt[4 - mH2]*mH2^(5/2)*mz2*
      mZ2^3 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^4 - mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4)*\[Epsilon])/
   (Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*(mH2 - mz2 - 
     2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - 4*mZ2 + mH2*mZ2 + 
     3*mH2^2*mZ2 - 5*mz2*mZ2 + 5*mH2*mz2*mZ2 + 3*mZ2^2 - 3*mH2*mZ2^2)*
    \[Epsilon])/(4*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), ((-I)*(-mH2^3 + 3*mH2^2*mz2 - 3*mH2*mz2^2 + mz2^3 + 
     mH2^2*mZ2 - 6*mH2*mz2*mZ2 - 3*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 + mH2*mZ2^2 + 
     3*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/(Sqrt[-((-4 + mz2)*mz2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -1/4*((-2*mH2^3 + 8*mH2^2*mz2 - 10*mH2*mz2^2 + 4*mz2^3 - 
      2*mH2*mZ2 + 4*mH2^2*mZ2 - 2*mz2*mZ2 - 3*mH2*mz2*mZ2 + mH2^2*mz2*mZ2 - 
      5*mz2^2*mZ2 + 7*mH2*mz2^2*mZ2 + 2*mZ2^2 - 2*mH2*mZ2^2 + mz2*mZ2^2 - 
      mH2*mz2*mZ2^2)*\[Epsilon])/(mz2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
      mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*((-2*mH2^5 + 10*mH2^4*mz2 - 20*mH2^3*mz2^2 + 20*mH2^2*mz2^3 - 
      10*mH2*mz2^4 + 2*mz2^5 - 4*mH2^3*mZ2 + mH2^4*mZ2 + 3*mH2^5*mZ2 + 
      12*mH2^2*mz2*mZ2 + 4*mH2^3*mz2*mZ2 - 10*mH2^4*mz2*mZ2 - 
      12*mH2*mz2^2*mZ2 - 18*mH2^2*mz2^2*mZ2 + 12*mH2^3*mz2^2*mZ2 + 
      4*mz2^3*mZ2 + 20*mH2*mz2^3*mZ2 - 6*mH2^2*mz2^3*mZ2 - 7*mz2^4*mZ2 + 
      mH2*mz2^4*mZ2 + 4*mH2^2*mZ2^2 + 12*mH2^3*mZ2^2 - 8*mH2^4*mZ2^2 + 
      8*mH2*mz2*mZ2^2 - 12*mH2^2*mz2*mZ2^2 + 9*mH2^3*mz2*mZ2^2 + 
      3*mH2^4*mz2*mZ2^2 - 12*mz2^2*mZ2^2 - 8*mH2*mz2^2*mZ2^2 + 
      6*mH2^2*mz2^2*mZ2^2 - 2*mH2^3*mz2^2*mZ2^2 + 8*mz2^3*mZ2^2 - 
      7*mH2*mz2^3*mZ2^2 - mH2^2*mz2^3*mZ2^2 + 4*mH2*mZ2^3 - 18*mH2^2*mZ2^3 + 
      6*mH2^3*mZ2^3 + 12*mz2*mZ2^3 - 8*mH2*mz2*mZ2^3 + 4*mH2^2*mz2*mZ2^3 - 
      6*mH2^3*mz2*mZ2^3 - 2*mz2^2*mZ2^3 + 10*mH2*mz2^2*mZ2^3 - 
      2*mH2^2*mz2^2*mZ2^3 - 4*mZ2^4 + 6*mH2*mZ2^4 - 2*mz2*mZ2^4 - 
      3*mH2*mz2*mZ2^4 + 3*mH2^2*mz2*mZ2^4 + mZ2^5 - mH2*mZ2^5)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), (mZ2*(2*mH2 + 3*mH2^2 - 2*mz2 - 2*mH2*mz2 - mz2^2 + 2*mZ2 - 
     3*mH2*mZ2 - mH2^2*mZ2 + 2*mz2*mZ2 - mZ2^2 + mH2*mZ2^2)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((I/2)*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (-mH2^3 + mH2^4 + 3*mH2^2*mz2 - 3*mH2^3*mz2 - 3*mH2*mz2^2 + 
     3*mH2^2*mz2^2 + mz2^3 - mH2*mz2^3 + 3*mH2^2*mZ2 - mH2^3*mZ2 + 
     mH2^2*mz2*mZ2 + mH2^3*mz2*mZ2 - 3*mz2^2*mZ2 - mH2^2*mz2^2*mZ2 - 
     mH2*mZ2^2 - mH2^2*mZ2^2 + 3*mz2*mZ2^2 - mH2^2*mz2*mZ2^2 - mZ2^3 + 
     mH2*mZ2^3)*\[Epsilon])/(Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
     mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((I/4)*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (-mH2 - mH2^2 + mz2 + mH2*mz2 - mZ2 + mH2*mZ2)*\[Epsilon])/
   (Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*((-2*mH2^2 + 4*mH2*mz2 - 2*mz2^2 - 8*mZ2 + 5*mH2*mZ2 + 3*mH2^2*mZ2 - 
      mz2*mZ2 + mH2*mz2*mZ2 + 3*mZ2^2 - 3*mH2*mZ2^2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  ((-4*mH2^3 + 10*mH2^2*mz2 - 8*mH2*mz2^2 + 2*mz2^3 - 4*mH2*mZ2 + 
     8*mH2^2*mZ2 - 4*mz2*mZ2 - 3*mH2*mz2*mZ2 - mH2^2*mz2*mZ2 - mz2^2*mZ2 + 
     5*mH2*mz2^2*mZ2 + 4*mZ2^2 - 4*mH2*mZ2^2 - mz2*mZ2^2 + mH2*mz2*mZ2^2)*
    \[Epsilon])/(4*mz2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*((-2*mH2 + 2*mz2 - mZ2 + mH2*mZ2)*\[Epsilon])/
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 
  -(((2 + mH2 + mz2 - mZ2)*mZ2*(mH2 + mH2^2 - mz2 - mH2*mz2 + mZ2 - mH2*mZ2)*
     \[Epsilon])/((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
      mH2*mz2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2))), ((-1/2*I)*(-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*Sqrt[mZ2]*
    (-mH2 - mH2^2 + mz2 + mH2*mz2 - mZ2 + mH2*mZ2)*\[Epsilon])/
   (Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/4*((-2*mH2 + 2*mz2 - mZ2 + mH2*mZ2)*\[Epsilon])/
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (Sqrt[mH2]*Sqrt[4 - mZ2]*
    (-2*Sqrt[4 - mH2]*mH2^(7/2) + 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     6*Sqrt[4 - mH2]*mH2^(5/2)*mz2 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     6*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mZ2 - 3*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 
     Sqrt[4 - mH2]*mH2^(7/2)*mZ2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     11*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 3*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 + 6*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*
      mZ2 - 22*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 3*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 6*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^2 + 8*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 
     16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 - 3*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 + 
     Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 + 13*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 + mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3)*\[Epsilon])/
   (2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mZ2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (((3*I)/4)*(-1 + mH2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
   (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 
  (Sqrt[-((-4 + mZ2)*mZ2)]*(-2*mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*\[Epsilon])/
   (Sqrt[-((-4 + mz2)*mz2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (((-3*I)/4)*(-1 + mH2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
   (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1/2*I)*Sqrt[-((-4 + mZ2)*mZ2)]*
    (-mH2^3 + 3*mH2^4 + 3*mH2^2*mz2 - 9*mH2^3*mz2 - 3*mH2*mz2^2 + 
     9*mH2^2*mz2^2 + mz2^3 - 3*mH2*mz2^3 + 5*mH2^2*mZ2 - 5*mH2^3*mZ2 - 
     2*mH2*mz2*mZ2 + 5*mH2^2*mz2*mZ2 + 3*mH2^3*mz2*mZ2 - 3*mz2^2*mZ2 - 
     3*mH2^2*mz2^2*mZ2 - 3*mH2*mZ2^2 + mH2^2*mZ2^2 + 3*mz2*mZ2^2 + 
     2*mH2*mz2*mZ2^2 - 3*mH2^2*mz2*mZ2^2 - mZ2^3 + mH2*mZ2^3)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-I)*Sqrt[-((-4 + mZ2)*mZ2)]*(-mH2^3 + 3*mH2^2*mz2 - 
     3*mH2*mz2^2 + mz2^3 + 2*mH2^2*mZ2 + mH2^3*mZ2 + mH2*mz2*mZ2 - 
     mH2^2*mz2*mZ2 - 3*mz2^2*mZ2 - 2*mH2^2*mZ2^2 + 3*mz2*mZ2^2 - 
     mH2*mz2*mZ2^2 - mZ2^3 + mH2*mZ2^3)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -1/2*((-2*mH2^3 + 6*mH2^2*mz2 - 6*mH2*mz2^2 + 2*mz2^3 - 
      4*mH2*mZ2 - 3*mH2^2*mZ2 + mH2^3*mZ2 + 4*mz2*mZ2 + 6*mH2*mz2*mZ2 - 
      4*mH2^2*mz2*mZ2 - 3*mz2^2*mZ2 + 3*mH2*mz2^2*mZ2 - 4*mZ2^2 + 
      6*mH2*mZ2^2 - 3*mH2*mz2*mZ2^2 + mH2^2*mz2*mZ2^2 + mZ2^3 - mH2*mZ2^3)*
     \[Epsilon])/((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
      mH2*mz2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, \[Epsilon]/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mZ2^2], 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 
  0, -(\[Epsilon]/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(mH2 - mz2 + mZ2)*\[Epsilon])/(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
    2*mz2*mZ2 + mZ2^2), 0, 0, \[Epsilon]/
   Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, (((-3*I)/4)*Sqrt[-((-4 + mH2)*mH2)]*
    (-mH2 + mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - mZ2^2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -1/4*((mH2^2 - 3*mH2*mz2 + 2*mz2^2 - mH2*mZ2 - mH2^2*mZ2 - 4*mz2*mZ2 + 
      3*mH2*mz2*mZ2 + 2*mZ2^2 + mH2*mZ2^2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, ((-1/2*I)*mH2*Sqrt[mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(-(Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mZ2]*
       mZ2^(3/2)) - Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     2*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   (Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*Sqrt[-((-4 + mZ2)*mZ2)]*
    (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 
  (((3*I)/4)*Sqrt[-((-4 + mH2)*mH2)]*(-mH2 + mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - 
     mZ2^2)*\[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((I/2)*Sqrt[-((-4 + mH2)*mH2)]*(-1 + mZ2)*\[Epsilon])/
   (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  (I*Sqrt[-((-4 + mH2)*mH2)]*(-1 + mZ2)*\[Epsilon])/
   (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  -1/2*((mH2^2 - 3*mH2*mz2 + 2*mz2^2 - mH2*mZ2 - mH2^2*mZ2 - 4*mz2*mZ2 + 
      3*mH2*mz2*mZ2 + 2*mZ2^2 + mH2*mZ2^2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, -((Sqrt[4 - mH2]*mH2^(3/2)*(mH2 - mz2 - mZ2)*(mH2 + mz2 - mZ2)*mZ2*
     \[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  -((Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-I)*Sqrt[-((-4 + mH2)*mH2)]*(mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/4*((2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - mH2*mZ2 + mH2^2*mZ2 - 3*mz2*mZ2 + 
      3*mH2*mz2*mZ2 + mZ2^2 - mH2*mZ2^2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 
  0, 0, 0, 0, ((I/2)*Sqrt[mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(-(Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mZ2]*
       mZ2^(3/2)) + Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   (Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)]*
    (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 
  (((-3*I)/4)*Sqrt[-((-4 + mZ2)*mZ2)]*(-mH2 - mH2^2 + mz2 + mH2*mz2 - mZ2 + 
     mH2*mZ2)*\[Epsilon])/((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]), 0, (((3*I)/4)*Sqrt[-((-4 + mZ2)*mZ2)]*
    (-mH2 - mH2^2 + mz2 + mH2*mz2 - mZ2 + mH2*mZ2)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, ((I/2)*(-1 + mH2)*Sqrt[-((-4 + mZ2)*mZ2)]*
    \[Epsilon])/(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
    mH2*mz2*mZ2), (I*(-1 + mH2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
   (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 
  ((2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - mH2*mZ2 + mH2^2*mZ2 - 3*mz2*mZ2 + 
     3*mH2*mz2*mZ2 + mZ2^2 - mH2*mZ2^2)*\[Epsilon])/
   (2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  (Sqrt[mH2]*Sqrt[-((-4 + mZ2)*mZ2)]*(Sqrt[4 - mH2]*mH2^(7/2) - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 2*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 + 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2)*
    \[Epsilon])/(Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -((mH2*(mH2 - mz2 - mZ2)*(mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), ((-I)*mH2*Sqrt[-((-4 + mZ2)*mZ2)]*(-mH2 + mz2 + mZ2)*
    \[Epsilon])/(Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((I/4)*(-1 + mH2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
   (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 0, 0, 
  (-3*(Sqrt[4 - mH2]*mH2^(7/2) - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - Sqrt[4 - mH2]*mH2^(7/2)*mZ2 + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2 - Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 6*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 - 2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3)*\[Epsilon])/(4*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((I/4)*Sqrt[mH2]*(-(Sqrt[4 - mH2]*mH2^(7/2)) - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)] + 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 5*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + Sqrt[4 - mH2]*mH2^(7/2)*mZ2 + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 - 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 3*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 3*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^2 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 + 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3)*\[Epsilon])/(Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2 - mz2 - 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
    (mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2 - mH2*mz2 + mz2^2 - 
     mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  -1/2*(-8*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*
      mZ2^(3/2) + 8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[4 - mZ2]*mZ2^(3/2) + 2*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*Sqrt[4 - mZ2]*mZ2^(3/2) + 8*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*
      mZ2^(3/2) - 8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[4 - mZ2]*
      mZ2^(3/2) + 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      Sqrt[4 - mZ2]*mZ2^(3/2) + 12*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*
      mZ2^(5/2) - 4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[4 - mZ2]*mZ2^(5/2) + 12*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 4*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(7/2) - 
     8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*
      mZ2^(7/2) + 2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*
      mZ2^(9/2) - 8*mH2^(9/2)*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2^(11/2)*Sqrt[-((-4 + mZ2)*mZ2)] + 2*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     32*mH2^(7/2)*mz2*Sqrt[-((-4 + mZ2)*mZ2)] - 8*mH2^(9/2)*mz2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 8*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*Sqrt[-((-4 + mZ2)*mZ2)] - 48*mH2^(5/2)*mz2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 12*mH2^(7/2)*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     12*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 32*mH2^(3/2)*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*mH2^(5/2)*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 8*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*Sqrt[mH2]*mz2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 2*mH2^(3/2)*mz2^4*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      Sqrt[-((-4 + mZ2)*mZ2)] + 32*mH2^(7/2)*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*mH2^(9/2)*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 32*mH2^(5/2)*mz2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*mH2^(9/2)*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     32*mH2^(3/2)*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     24*mH2^(5/2)*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mH2^(7/2)*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     32*Sqrt[mH2]*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     16*mH2^(3/2)*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2^(5/2)*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     48*mH2^(5/2)*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 12*mH2^(7/2)*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 32*mH2^(3/2)*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 24*mH2^(5/2)*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 4*mH2^(7/2)*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 48*Sqrt[mH2]*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 28*mH2^(3/2)*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] - 4*mH2^(5/2)*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 32*mH2^(3/2)*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*mH2^(5/2)*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 32*Sqrt[mH2]*mz2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] - 16*mH2^(3/2)*mz2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*mH2^(5/2)*mz2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)] - 8*Sqrt[mH2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2^(3/2)*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)] + 8*mH2^(9/2)*Sqrt[4 - mZ2]*
      mZ2^(3/2)*\[Epsilon] - 2*mH2^(11/2)*Sqrt[4 - mZ2]*mZ2^(3/2)*
      \[Epsilon] - 6*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 8*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*
      mZ2^(3/2)*\[Epsilon] + 2*mH2^(9/2)*mz2*Sqrt[4 - mZ2]*mZ2^(3/2)*
      \[Epsilon] - 16*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 14*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 
     8*mH2^(5/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 
     2*mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 
     32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*
      mZ2^(3/2)*\[Epsilon] - 10*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 8*mH2^(3/2)*mz2^3*
      Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 2*mH2^(5/2)*mz2^3*Sqrt[4 - mZ2]*
      mZ2^(3/2)*\[Epsilon] - 16*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 
     8*mH2^(7/2)*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     2*mH2^(9/2)*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 
     mH2^(11/2)*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(5/2)*
      \[Epsilon] + 6*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 
     16*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     4*mH2^(7/2)*mz2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     16*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(5/2)*
      \[Epsilon] + 4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     8*mH2^(3/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 
     6*mH2^(5/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     mH2^(7/2)*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 
     24*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[4 - mZ2]*mZ2^(5/2)*
      \[Epsilon] - 10*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 8*mH2^(5/2)*Sqrt[4 - mZ2]*
      mZ2^(7/2)*\[Epsilon] + 10*mH2^(7/2)*Sqrt[4 - mZ2]*mZ2^(7/2)*
      \[Epsilon] - 2*mH2^(9/2)*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(7/2)*
      \[Epsilon] - 4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] - 8*mH2^(3/2)*mz2*Sqrt[4 - mZ2]*
      mZ2^(7/2)*\[Epsilon] + 2*mH2^(5/2)*mz2*Sqrt[4 - mZ2]*mZ2^(7/2)*
      \[Epsilon] - 16*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*
      mZ2^(7/2)*\[Epsilon] + 14*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[4 - mZ2]*mZ2^(7/2)*\[Epsilon] + 
     8*mH2^(3/2)*Sqrt[4 - mZ2]*mZ2^(9/2)*\[Epsilon] - 
     6*mH2^(5/2)*Sqrt[4 - mZ2]*mZ2^(9/2)*\[Epsilon] + 
     mH2^(7/2)*Sqrt[4 - mZ2]*mZ2^(9/2)*\[Epsilon] + 
     4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mZ2]*mZ2^(9/2)*
      \[Epsilon] + 2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[4 - mZ2]*mZ2^(9/2)*\[Epsilon] - 16*mH2^(9/2)*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 4*mH2^(11/2)*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     64*mH2^(7/2)*mz2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     16*mH2^(9/2)*mz2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     16*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 96*mH2^(5/2)*mz2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 24*mH2^(7/2)*mz2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 24*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     64*mH2^(3/2)*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     16*mH2^(5/2)*mz2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     16*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 16*Sqrt[mH2]*mz2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 4*mH2^(3/2)*mz2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 4*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     64*mH2^(7/2)*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     24*mH2^(9/2)*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     2*mH2^(11/2)*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 64*mH2^(5/2)*mz2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 24*mH2^(7/2)*mz2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 2*mH2^(9/2)*mz2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 6*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     64*mH2^(3/2)*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     24*mH2^(5/2)*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     2*mH2^(7/2)*mz2^2*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 64*Sqrt[mH2]*mz2^3*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 24*mH2^(3/2)*mz2^3*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 2*mH2^(5/2)*mz2^3*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     96*mH2^(5/2)*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     48*mH2^(7/2)*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     6*mH2^(9/2)*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     6*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 64*mH2^(3/2)*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 32*mH2^(5/2)*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 12*mH2^(7/2)*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 2*mH2^(9/2)*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 96*Sqrt[mH2]*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 48*mH2^(3/2)*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 2*mH2^(5/2)*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 2*mH2^(7/2)*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] - 2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 64*mH2^(3/2)*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 40*mH2^(5/2)*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 6*mH2^(7/2)*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 6*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     64*Sqrt[mH2]*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     40*mH2^(3/2)*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     14*mH2^(5/2)*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     2*mH2^(7/2)*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     16*Sqrt[mH2]*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     12*mH2^(3/2)*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     2*mH2^(5/2)*mZ2^4*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/((4 - mH2)^(3/2)*mH2*
     (-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*mZ2*(mH2 - mz2 - 
      2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*(mH2 - mz2 + 2*Sqrt[mH2]*Sqrt[mZ2] + mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), 0, 0, 0, (-3*(-2*mH2 + 2*mz2 - mZ2 + mH2*mZ2)*\[Epsilon])/
   (4*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 
  ((-I)*(-2*mH2^2*Sqrt[4 - mz2]*mz2^(3/2) + mH2^3*Sqrt[4 - mz2]*mz2^(3/2) + 
     4*mH2*Sqrt[4 - mz2]*mz2^(5/2) - 3*mH2^2*Sqrt[4 - mz2]*mz2^(5/2) - 
     2*Sqrt[4 - mz2]*mz2^(7/2) + 3*mH2*Sqrt[4 - mz2]*mz2^(7/2) + 
     2*mH2^3*Sqrt[-((-4 + mz2)*mz2)] - 2*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)] - 
     3*mH2^3*mz2*Sqrt[-((-4 + mz2)*mz2)] - 2*mH2*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)] + 9*mH2^2*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 
     2*mz2^3*Sqrt[-((-4 + mz2)*mz2)] - 9*mH2*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
     2*mz2^4*Sqrt[-((-4 + mz2)*mz2)] + 4*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 
     mH2^3*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 + 4*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     5*mH2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 + 3*mH2^2*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2 + 2*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 - 2*mH2*Sqrt[4 - mz2]*mz2^(7/2)*
      mZ2 - 4*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     2*mH2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 8*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 + 4*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     3*mH2^3*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     4*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 11*mH2*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 7*mH2^2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 - 10*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     4*mH2*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 2*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^2 - 2*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 + 
     2*mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 4*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2^2 - mH2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 + 
     2*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 6*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^2 + 2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     8*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     6*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     16*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     3*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 2*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^3 - mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3 - 
     6*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 10*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^3 + 3*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
     2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4)*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*mz2*(mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - 
     mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (3*(Sqrt[4 - mH2]*mH2^(11/2) - 2*mH2^4*Sqrt[-((-4 + mH2)*mH2)] - 
     2*mH2^5*Sqrt[-((-4 + mH2)*mH2)] - 4*Sqrt[4 - mH2]*mH2^(9/2)*mz2 + 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 12*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 + 6*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2 - 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 - 28*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 
     32*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + Sqrt[4 - mH2]*mH2^(3/2)*mz2^4 - 
     18*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^5 + 
     Sqrt[4 - mH2]*mH2^(7/2)*mZ2 - Sqrt[4 - mH2]*mH2^(9/2)*mZ2 - 
     Sqrt[4 - mH2]*mH2^(11/2)*mZ2 + mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     5*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 2*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + Sqrt[4 - mH2]*mH2^(7/2)*mz2*
      mZ2 + 3*Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2 + 
     8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     9*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     11*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*
      mZ2 + Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2 - 2*Sqrt[4 - mH2]*mH2^(7/2)*
      mz2^2*mZ2 - 11*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     14*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
     21*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2^3*mZ2 + 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 35*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2 - 17*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^4*mZ2 - 17*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*
      mZ2 + 5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 - 
     2*Sqrt[4 - mH2]*mH2^(7/2)*mZ2^2 + 3*Sqrt[4 - mH2]*mH2^(9/2)*mZ2^2 - 
     mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 7*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^2 - 
     3*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^2 - Sqrt[4 - mH2]*mH2^(9/2)*mz2*
      mZ2^2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     10*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     11*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     3*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2*mZ2^2 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     13*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     9*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     4*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2^2 + Sqrt[4 - mH2]*mH2^(5/2)*mz2^3*mZ2^2 + 
     28*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - 17*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2^2 + mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - 
     Sqrt[4 - mH2]*mH2^(3/2)*mZ2^3 + 3*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^3 - 
     3*Sqrt[4 - mH2]*mH2^(7/2)*mZ2^3 + 3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 9*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3 + Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^3 - Sqrt[4 - mH2]*mH2^(5/2)*mz2*
      mZ2^3 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^3 + 
     6*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 9*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^3 + 9*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^3 - 22*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 + 
     20*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^4 + Sqrt[4 - mH2]*mH2^(5/2)*mZ2^4 - 2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^4 + 5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 - 
     5*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 + Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^4 - Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2^4 + 8*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2^4 - 9*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 + 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 - Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^5 + mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^5)*\[Epsilon])/
   (4*Sqrt[-((-4 + mH2)*mH2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((Sqrt[4 - mH2]*mH2^(5/2) - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - Sqrt[4 - mH2]*mH2^(3/2)*mZ2 - 
     Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 - 2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2)*\[Epsilon])/
   (2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  (mH2*(-1 + mZ2)*(-(Sqrt[4 - mH2]*mH2^(3/2)) - 2*Sqrt[-((-4 + mH2)*mH2)] + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)] - Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     Sqrt[-((-4 + mH2)*mH2)]*mZ2)*\[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((I/2)*Sqrt[mH2]*(-(Sqrt[4 - mH2]*mH2^(7/2)) - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)] + 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 5*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + Sqrt[4 - mH2]*mH2^(7/2)*mZ2 + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 - 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 3*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 3*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^2 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 + 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3)*\[Epsilon])/(Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -1/2*((2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - mH2*mZ2 + mH2^2*mZ2 - 3*mz2*mZ2 + 
      3*mH2*mz2*mZ2 + mZ2^2 - mH2*mZ2^2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  -(((-1 + mH2)*(2 + mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2])), 
  ((-1/2*I)*(-1 + mH2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
   (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 
  (-4*\[Epsilon])/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mZ2^2], (I*(-8*mH2^(7/2)*mZ2 + 2*mH2^(9/2)*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     8*mH2^(5/2)*mz2*mZ2 - 2*mH2^(7/2)*mz2*mZ2 - 2*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 8*mH2^(3/2)*mz2^2*mZ2 - 
     2*mH2^(5/2)*mz2^2*mZ2 - 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 - 8*Sqrt[mH2]*mz2^3*mZ2 + 2*mH2^(3/2)*mz2^3*mZ2 + 
     2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 24*mH2^(5/2)*mZ2^2 - 
     6*mH2^(7/2)*mZ2^2 - 6*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 16*mH2^(3/2)*mz2*mZ2^2 - 12*mH2^(5/2)*mz2*mZ2^2 + 
     2*mH2^(7/2)*mz2*mZ2^2 - 4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 + 2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     24*Sqrt[mH2]*mz2^2*mZ2^2 - 14*mH2^(3/2)*mz2^2*mZ2^2 + 
     2*mH2^(5/2)*mz2^2*mZ2^2 - 6*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2^2 + 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     24*mH2^(3/2)*mZ2^3 + 6*mH2^(5/2)*mZ2^3 + 6*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 24*Sqrt[mH2]*mz2*mZ2^3 + 
     14*mH2^(3/2)*mz2*mZ2^3 - 2*mH2^(5/2)*mz2*mZ2^3 + 
     6*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     8*Sqrt[mH2]*mZ2^4 - 2*mH2^(3/2)*mZ2^4 - 2*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 + 8*mH2^(9/2)*\[Epsilon] - 
     2*mH2^(11/2)*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      \[Epsilon] - 32*mH2^(7/2)*mz2*\[Epsilon] + 8*mH2^(9/2)*mz2*\[Epsilon] + 
     8*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] + 
     48*mH2^(5/2)*mz2^2*\[Epsilon] - 12*mH2^(7/2)*mz2^2*\[Epsilon] - 
     12*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] - 
     32*mH2^(3/2)*mz2^3*\[Epsilon] + 8*mH2^(5/2)*mz2^3*\[Epsilon] + 
     8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*\[Epsilon] + 
     8*Sqrt[mH2]*mz2^4*\[Epsilon] - 2*mH2^(3/2)*mz2^4*\[Epsilon] - 
     2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*\[Epsilon] - 
     32*mH2^(7/2)*mZ2*\[Epsilon] + 4*mH2^(9/2)*mZ2*\[Epsilon] + 
     mH2^(11/2)*mZ2*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2^4*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] + 32*mH2^(5/2)*mz2*mZ2*
      \[Epsilon] + 4*mH2^(7/2)*mz2*mZ2*\[Epsilon] - 
     3*mH2^(9/2)*mz2*mZ2*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] + 32*mH2^(3/2)*mz2^2*mZ2*
      \[Epsilon] - 20*mH2^(5/2)*mz2^2*mZ2*\[Epsilon] + 
     3*mH2^(7/2)*mz2^2*mZ2*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] - 
     32*Sqrt[mH2]*mz2^3*mZ2*\[Epsilon] + 12*mH2^(3/2)*mz2^3*mZ2*\[Epsilon] - 
     mH2^(5/2)*mz2^3*mZ2*\[Epsilon] + 4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2*\[Epsilon] + 48*mH2^(5/2)*mZ2^2*\[Epsilon] - 
     3*mH2^(9/2)*mZ2^2*\[Epsilon] - 6*Sqrt[4 - mH2]*mH2^3*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon] + 32*mH2^(3/2)*mz2*mZ2^2*
      \[Epsilon] - 32*mH2^(5/2)*mz2*mZ2^2*\[Epsilon] + 
     6*mH2^(7/2)*mz2*mZ2^2*\[Epsilon] + 4*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] + 
     48*Sqrt[mH2]*mz2^2*mZ2^2*\[Epsilon] - 32*mH2^(3/2)*mz2^2*mZ2^2*
      \[Epsilon] + 5*mH2^(5/2)*mz2^2*mZ2^2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*\[Epsilon] - 
     32*mH2^(3/2)*mZ2^3*\[Epsilon] - 4*mH2^(5/2)*mZ2^3*\[Epsilon] + 
     3*mH2^(7/2)*mZ2^3*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*\[Epsilon] + 6*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*\[Epsilon] - 32*Sqrt[mH2]*mz2*mZ2^3*
      \[Epsilon] + 20*mH2^(3/2)*mz2*mZ2^3*\[Epsilon] - 
     3*mH2^(5/2)*mz2*mZ2^3*\[Epsilon] - 4*Sqrt[4 - mH2]*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*\[Epsilon] + 
     8*Sqrt[mH2]*mZ2^4*\[Epsilon] + 2*mH2^(3/2)*mZ2^4*\[Epsilon] - 
     mH2^(5/2)*mZ2^4*\[Epsilon] + 2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^4*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*
      \[Epsilon]))/((4 - mH2)^(3/2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2)^(3/2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-I)*mH2*Sqrt[-((-4 + mZ2)*mZ2)]*(-mH2 + mz2 + mZ2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -(((-2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
      6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2 + 2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - Sqrt[4 - mH2]*mH2^(7/2)*
       mZ2 + 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
      2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
      Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
       mZ2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^2 - 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
      6*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2^2 - Sqrt[4 - mH2]*mH2^(3/2)*mZ2^3 - 2*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^3 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3)*\[Epsilon])/
    (Sqrt[-((-4 + mH2)*mH2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -1/2*((mH2 + mz2 - mZ2)*\[Epsilon])/
    (mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  0, 0, 0, 0, 0, 0, ((mH2 + mz2 - mZ2)*\[Epsilon])/
   (2*mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  0, -1/2*((mH2 + mz2 - mZ2)*\[Epsilon])/
    (mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(2*mz2), 0, 0, 0, 0, 0, 
  ((mH2 + mz2 - mZ2)*(-mH2 + mz2 + mZ2)*\[Epsilon])/
   (mz2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)), 0, 
  ((-1/2*I)*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 
  -1/2*((mH2 + mz2 - mZ2)*\[Epsilon])/
    (mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  0, 0, 0}, {0, ((2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - mH2*mZ2 + mH2^2*mZ2 - 
     3*mz2*mZ2 + 3*mH2*mz2*mZ2 + mZ2^2 - mH2*mZ2^2)*\[Epsilon])/
   (4*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 
  0, 0, 0, 0, 0, ((I/2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*
      mZ2^(3/2) - mH2*Sqrt[4 - mz2]*mz2^(5/2)*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     4*mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2*Sqrt[4 - mz2]*mz2^(5/2)*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2^3*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mz2^3*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2*Sqrt[4 - mz2]*mz2^(3/2)*(-((-4 + mZ2)*mZ2))^(3/2))*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*mz2*(mH2 - mz2 - 2*Sqrt[mz2]*Sqrt[mZ2] - 
     mZ2)*(mH2 - mz2 + 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*Sqrt[-((-4 + mZ2)*mZ2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, (((3*I)/4)*Sqrt[-((-4 + mZ2)*mZ2)]*
    (-mH2 - mH2^2 + mz2 + mH2*mz2 - mZ2 + mH2*mZ2)*\[Epsilon])/
   ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  (((-3*I)/4)*Sqrt[-((-4 + mZ2)*mZ2)]*(-mH2 - mH2^2 + mz2 + mH2*mz2 - mZ2 + 
     mH2*mZ2)*\[Epsilon])/((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1/2*I)*(-1 + mH2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
   (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 
  ((-I)*(-1 + mH2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
   (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 
  -1/2*((2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - mH2*mZ2 + mH2^2*mZ2 - 3*mz2*mZ2 + 
      3*mH2*mz2*mZ2 + mZ2^2 - mH2*mZ2^2)*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 0, 
  0, 0, 0, -((mH2*(mH2 - mz2 - mZ2)*(mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
    ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), -((Sqrt[-((-4 + mZ2)*mZ2)]*(-2*mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*
     \[Epsilon])/(Sqrt[-((-4 + mz2)*mz2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  ((-I)*mH2*Sqrt[-((-4 + mZ2)*mZ2)]*(-mH2 + mz2 + mZ2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0}, {0, 0, 0, 0, 
  (((3*I)/4)*Sqrt[4 - mz2]*(-2*mH2^2 - mH2^3 + 3*mH2^2*mz2 + 2*mz2^2 - 
     2*mH2*mz2^2 + 4*mH2*mZ2 + mH2^2*mZ2 - 6*mH2*mz2*mZ2 - 2*mz2^2*mZ2 + 
     2*mH2*mz2^2*mZ2 - 2*mZ2^2 + mH2*mZ2^2 + 3*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((mH2 - mZ2)*(mH2^2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 2*mH2*mz2*mZ2 + 
     mZ2^2)*\[Epsilon])/(4*mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  ((-1/2*I)*mH2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(-12*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     7*mH2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     7*Sqrt[4 - mz2]*mz2^(5/2)*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     10*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     2*Sqrt[4 - mz2]*mz2^(5/2)*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     16*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     mH2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(7/2) + 
     12*mH2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*Sqrt[4 - mz2]*mz2^(5/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 
     12*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     16*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     5*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)] - 
     mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*Sqrt[-((-4 + mZ2)*mZ2)])*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[-((-4 + mz2)*mz2)]*(-2 + Sqrt[mZ2])*
    (2 + Sqrt[mZ2])*(mH2 - mz2 - 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*
    (mH2 - mz2 + 2*Sqrt[mz2]*Sqrt[mZ2] - mZ2)*mZ2*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, (((-3*I)/4)*Sqrt[4 - mz2]*(-2*mH2^2 - mH2^3 + 
     3*mH2^2*mz2 + 2*mz2^2 - 2*mH2*mz2^2 + 4*mH2*mZ2 + mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 - 2*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 - 2*mZ2^2 + mH2*mZ2^2 + 
     3*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*
    Sqrt[mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, ((-1/2*I)*Sqrt[4 - mz2]*(2*mH2 + mH2^2 + 2*mz2 - 
     2*mH2*mz2 - 2*mZ2 - 4*mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2 + 3*mZ2^2)*
    \[Epsilon])/((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-I)*Sqrt[4 - mz2]*(-1 + mZ2)*(-2*mH2 - mz2 + mH2*mz2 + 2*mZ2)*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*(mH2^2 + mz2 - mH2*mz2 - 
     2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -1/2*((mH2 - mZ2)*(mH2^2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 2*mH2*mz2*mZ2 + 
      mZ2^2)*\[Epsilon])/(mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
       2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, ((-2*I)*\[Epsilon])/
   Sqrt[-((-4 + mz2)*mz2)], (I*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 0, 0, 0, 
  0, 0, ((2*I)*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 
  (Sqrt[4 - mz2]*Sqrt[-((-4 + mZ2)*mZ2)]*(-2*mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*
    \[Epsilon])/((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -(((mH2^4 - 4*mH2^3*mz2 + 6*mH2^2*mz2^2 - 4*mH2*mz2^3 + mz2^4 - 
      8*mH2^3*mZ2 + 4*mH2^2*mz2*mZ2 + 2*mH2^3*mz2*mZ2 + 8*mH2*mz2^2*mZ2 - 
      2*mH2^2*mz2^2*mZ2 - 4*mz2^3*mZ2 + 14*mH2^2*mZ2^2 + 4*mH2*mz2*mZ2^2 - 
      4*mH2^2*mz2*mZ2^2 + 6*mz2^2*mZ2^2 - 2*mH2*mz2^2*mZ2^2 - 8*mH2*mZ2^3 - 
      4*mz2*mZ2^3 + 2*mH2*mz2*mZ2^3 + mZ2^4)*\[Epsilon])/
    ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  (I*Sqrt[4 - mz2]*(-mH2^3 + 3*mH2^2*mz2 - 3*mH2*mz2^2 + mz2^3 + mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 - 3*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 + mH2*mZ2^2 + 
     3*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*
    Sqrt[mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0}, 
 {0, ((I/4)*(16*mH2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     4*Sqrt[4 - mz2]*mz2^(5/2)*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     8*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     16*mH2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     12*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(3/2) + 
     4*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     4*mH2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     12*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     12*mH2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[4 - mZ2]*mZ2^(5/2) - 
     24*mH2*Sqrt[4 - mz2]*mz2^(3/2)*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*Sqrt[4 - mz2]*mz2^(5/2)*Sqrt[-((-4 + mZ2)*mZ2)] + 
     24*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     12*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     12*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     4*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     8*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] - 
     3*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     3*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)])*
    \[Epsilon])/((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[-((-4 + mz2)*mz2)]*
    (-2 + Sqrt[mZ2])*(2 + Sqrt[mZ2])*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
     mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 0, 0, (3*(mH2 - mZ2)^2*\[Epsilon])/
   (4*mz2*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, ((I/4)*(2*mH2 + mH2^2 + 2*mz2 - 2*mH2*mz2 - 2*mZ2 - 
     4*mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2 + 3*mZ2^2)*\[Epsilon])/
   (Sqrt[-((-4 + mz2)*mz2)]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  (Sqrt[mz2]*(-2*mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*
    (16*mH2*Sqrt[mz2]*Sqrt[4 - mZ2]*mZ2^(3/2) + 16*mz2^(3/2)*Sqrt[4 - mZ2]*
      mZ2^(3/2) - 12*mH2*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(3/2) - 
     4*mz2^(5/2)*Sqrt[4 - mZ2]*mZ2^(3/2) + 2*mH2*mz2^(5/2)*Sqrt[4 - mZ2]*
      mZ2^(3/2) - 8*Sqrt[mz2]*Sqrt[4 - mZ2]*mZ2^(5/2) + 
     2*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(5/2) - 8*mH2^2*Sqrt[mz2]*
      Sqrt[-((-4 + mZ2)*mZ2)] + 16*mH2*mz2^(3/2)*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2^2*mz2^(3/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 
     8*mz2^(5/2)*Sqrt[-((-4 + mZ2)*mZ2)] - 4*mH2*mz2^(5/2)*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*mz2^(7/2)*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2^2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)] - 
     4*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
      Sqrt[-((-4 + mZ2)*mZ2)] - 4*mH2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2*Sqrt[-((-4 + mZ2)*mZ2)] - 4*Sqrt[4 - mz2]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)] + 
     2*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*
      Sqrt[-((-4 + mZ2)*mZ2)] + 32*mH2*Sqrt[mz2]*Sqrt[4 - mZ2]*mZ2^(3/2)*
      \[Epsilon] - 32*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 
     24*mH2*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 
     24*mz2^(5/2)*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] + 
     4*mH2*mz2^(5/2)*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 
     4*mz2^(7/2)*Sqrt[4 - mZ2]*mZ2^(3/2)*\[Epsilon] - 
     16*Sqrt[mz2]*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 
     20*mz2^(3/2)*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     8*mz2^(5/2)*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] + 
     mz2^(7/2)*Sqrt[4 - mZ2]*mZ2^(5/2)*\[Epsilon] - 
     16*mH2^2*Sqrt[mz2]*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     32*mH2*mz2^(3/2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     4*mH2^2*mz2^(3/2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     16*mz2^(5/2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     8*mH2*mz2^(5/2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     4*mz2^(7/2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     4*mH2^2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] - 8*mH2*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 4*Sqrt[4 - mz2]*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] - 
     8*mH2*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon] - 8*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*
      Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 4*mH2*Sqrt[4 - mz2]*mz2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon] + 
     4*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*Sqrt[-((-4 + mZ2)*mZ2)]*
      \[Epsilon]))/(2*(-((-4 + mz2)*mz2))^(5/2)*(-2 + Sqrt[mZ2])*
    (2 + Sqrt[mZ2])*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  (3*(-mH2^4 - 2*mH2*mz2^2 + 3*mH2^2*mz2^2 + 2*mz2^3 - 2*mH2*mz2^3 - 
     mH2^2*mZ2 + 3*mH2^3*mZ2 - mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 - 
     3*mH2^2*mz2^2*mZ2 - 2*mz2^3*mZ2 + 2*mH2*mz2^3*mZ2 + 2*mH2*mZ2^2 - 
     3*mH2^2*mZ2^2 + 2*mz2^2*mZ2^2 - 2*mH2*mz2^2*mZ2^2 + mH2^2*mz2^2*mZ2^2 - 
     mZ2^3 + mH2*mZ2^3)*\[Epsilon])/(4*mz2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - 
     mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), ((-2*I)*\[Epsilon])/
   Sqrt[-((-4 + mz2)*mz2)], (-3*(-2*mH2 + 2*mz2 - mZ2 + mH2*mZ2)*\[Epsilon])/
   (4*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)), 
  0, 0, 0, 0, 0, ((mH2 - mZ2)*(mH2^2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     2*mH2*mz2*mZ2 + mZ2^2)*\[Epsilon])/
   (2*mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -(((-1 + mZ2)*(-mH2 - mH2^2 - mz2 + mH2*mz2 + mZ2 + mH2*mZ2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  ((-1/2*I)*(2*mH2 + mH2^2 + 2*mz2 - 2*mH2*mz2 - 2*mZ2 - 4*mH2*mZ2 - 
     2*mz2*mZ2 + 2*mH2*mz2*mZ2 + 3*mZ2^2)*\[Epsilon])/
   (Sqrt[-((-4 + mz2)*mz2)]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 
  ((2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - mH2*mZ2 + mH2^2*mZ2 - 3*mz2*mZ2 + 
     3*mH2*mz2*mZ2 + mZ2^2 - mH2*mZ2^2)*\[Epsilon])/
   (2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  ((-mH2^3 + 3*mH2^2*mz2 - 3*mH2*mz2^2 + mz2^3 - mH2*mZ2 + 2*mH2^2*mZ2 - 
     mz2*mZ2 - mH2*mz2*mZ2 - mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 + mZ2^2 - mH2*mZ2^2)*
    \[Epsilon])/(mz2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]), ((I/2)*(-1 + mH2)*Sqrt[-((-4 + mZ2)*mZ2)]*\[Epsilon])/
   (mH2^2 - 2*mH2*mz2 + mz2^2 + mZ2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2), 0, 0, 
  0, 0, (2*(mH2 + mz2 - mZ2)*\[Epsilon])/
   (mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  ((-I)*mH2*Sqrt[-((-4 + mZ2)*mZ2)]*(-mH2 + mz2 + mZ2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-I)*(-mH2^3 + 3*mH2^2*mz2 - 3*mH2*mz2^2 + mz2^3 + mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 - 3*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 + mH2*mZ2^2 + 
     3*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/(Sqrt[-((-4 + mz2)*mz2)]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -(((mH2 + mz2 - mZ2)*(-mH2 + mz2 + mZ2)*\[Epsilon])/
    (mz2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), 0, 0, 0, 0}, {0, 0, 0, 0, ((-mH2 + mz2 + mZ2)*\[Epsilon])/
   (2*mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  0, 0, 0, 0, 0, 0, 0, -1/2*((-mH2 + mz2 + mZ2)*\[Epsilon])/
    (mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  -1/2*((-mH2 + mz2 + mZ2)*\[Epsilon])/
    (mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(2*mz2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ((mH2 + mz2 - mZ2)*(-mH2 + mz2 + mZ2)*\[Epsilon])/
   (mz2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)), 
  ((-1/2*I)*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 0, 
  -1/2*((-mH2 + mz2 + mZ2)*\[Epsilon])/
    (mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2])}, 
 {0, 0, 0, 0, (((-3*I)/4)*Sqrt[4 - mz2]*(-2*mH2^2 - mH2^3 + 3*mH2^2*mz2 + 
     2*mz2^2 - 2*mH2*mz2^2 + 4*mH2*mZ2 + mH2^2*mZ2 - 6*mH2*mz2*mZ2 - 
     2*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 - 2*mZ2^2 + mH2*mZ2^2 + 3*mz2*mZ2^2 - 
     mZ2^3)*\[Epsilon])/((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  -1/4*((mH2 - mZ2)*(mH2^2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 2*mH2*mz2*mZ2 + 
      mZ2^2)*\[Epsilon])/(mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
       2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 
  (((3*I)/4)*Sqrt[4 - mz2]*(-2*mH2^2 - mH2^3 + 3*mH2^2*mz2 + 2*mz2^2 - 
     2*mH2*mz2^2 + 4*mH2*mZ2 + mH2^2*mZ2 - 6*mH2*mz2*mZ2 - 2*mz2^2*mZ2 + 
     2*mH2*mz2^2*mZ2 - 2*mZ2^2 + mH2*mZ2^2 + 3*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, ((I/2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2]*(4*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2) + 
     Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(3/2) - 
     3*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(5/2) + 
     3*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(7/2) - 
     4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(7/2) - 
     Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(9/2) - 
     2*Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[-((-4 + mz2)*mz2)] + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)] - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)] - 
     mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)] + 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)] - 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[-((-4 + mz2)*mz2)] - 
     16*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 
     Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 + 
     10*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     12*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 + 
     7*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 + 
     4*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     5*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 + 
     20*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 
     7*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3 - 
     Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3)*\[Epsilon])/
   ((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*(-((-4 + mz2)*mz2))^(3/2)*
    (mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + 
     mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 
  ((-1/2*I)*Sqrt[4 - mz2]*(-2*mH2 + 3*mH2^2 + 2*mz2 - 2*mH2*mz2 + 2*mZ2 - 
     4*mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2 + mZ2^2)*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*(mH2^2 + mz2 - mH2*mz2 - 
     2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-I)*(-1 + mH2)*Sqrt[4 - mz2]*(2*mH2 - mz2 - 2*mZ2 + mz2*mZ2)*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*Sqrt[mz2]*(mH2^2 + mz2 - mH2*mz2 - 
     2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((mH2 - mZ2)*(mH2^2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 2*mH2*mz2*mZ2 + 
     mZ2^2)*\[Epsilon])/(2*mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), ((-2*I)*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 
  (I*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((2*I)*\[Epsilon])/Sqrt[-((-4 + mz2)*mz2)], 
  -(((mH2^4 - 4*mH2^3*mz2 + 6*mH2^2*mz2^2 - 4*mH2*mz2^3 + mz2^4 - 
      8*mH2^3*mZ2 + 4*mH2^2*mz2*mZ2 + 2*mH2^3*mz2*mZ2 + 8*mH2*mz2^2*mZ2 - 
      2*mH2^2*mz2^2*mZ2 - 4*mz2^3*mZ2 + 14*mH2^2*mZ2^2 + 4*mH2*mz2*mZ2^2 - 
      4*mH2^2*mz2*mZ2^2 + 6*mz2^2*mZ2^2 - 2*mH2*mz2^2*mZ2^2 - 8*mH2*mZ2^3 - 
      4*mz2*mZ2^3 + 2*mH2*mz2*mZ2^3 + mZ2^4)*\[Epsilon])/
    ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  -((Sqrt[mH2]*Sqrt[4 - mz2]*(Sqrt[4 - mH2]*mH2^(9/2) - 
      8*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + mH2^4*Sqrt[-((-4 + mH2)*mH2)] - 
      4*Sqrt[4 - mH2]*mH2^(7/2)*mz2 + 24*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
      2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 6*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2 - 
      24*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 4*Sqrt[4 - mH2]*mH2^(3/2)*
       mz2^3 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 
      2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 2*Sqrt[4 - mH2]*mH2^(7/2)*mZ2 + 
      24*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 4*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2 + 10*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 - 
      16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
      10*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
      mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 6*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*
       mZ2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2 - 8*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^2*mZ2 + 16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 + 
      2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*mZ2 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*
       mZ2 - mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
      24*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^2 - 8*Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 - 
      8*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 18*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2*mZ2^2 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
      2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2^2 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
       mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
      2*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^3 + 8*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 
      4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 4*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2^3 + mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3)*\[Epsilon])/
    (Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*
     Sqrt[mz2]*(mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*
     (mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  (I*Sqrt[4 - mz2]*(-mH2^3 + 3*mH2^2*mz2 - 3*mH2*mz2^2 + mz2^3 + mH2^2*mZ2 - 
     6*mH2*mz2*mZ2 - 3*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 + mH2*mZ2^2 + 
     3*mz2*mZ2^2 - mZ2^3)*\[Epsilon])/((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*
    Sqrt[mz2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2))}, {0, 0, 0, 0, (((3*I)/4)*Sqrt[-((-4 + mH2)*mH2)]*
    (-mH2 + mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - mZ2^2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((mH2^2 - 3*mH2*mz2 + 2*mz2^2 - mH2*mZ2 - mH2^2*mZ2 - 4*mz2*mZ2 + 
     3*mH2*mz2*mZ2 + 2*mZ2^2 + mH2*mZ2^2)*\[Epsilon])/
   (4*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, (((-3*I)/4)*Sqrt[-((-4 + mH2)*mH2)]*
    (-mH2 + mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - mZ2^2)*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((I/2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)] - 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)] + 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
     4*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 
     Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 
     Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 + 
     2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     3*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3)*\[Epsilon])/
   (Sqrt[-((-4 + mH2)*mH2)]*(-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*mz2*
    (mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + 
     mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 
  ((-1/2*I)*Sqrt[-((-4 + mH2)*mH2)]*(-1 + mZ2)*\[Epsilon])/
   (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  ((-I)*Sqrt[-((-4 + mH2)*mH2)]*(-1 + mZ2)*\[Epsilon])/
   (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 
  ((mH2^2 - 3*mH2*mz2 + 2*mz2^2 - mH2*mZ2 - mH2^2*mZ2 - 4*mz2*mZ2 + 
     3*mH2*mz2*mZ2 + 2*mZ2^2 + mH2*mZ2^2)*\[Epsilon])/
   (2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((Sqrt[-((-4 + mH2)*mH2)]*(2*mH2 - 2*mz2 - 2*mZ2 + mz2*mZ2)*\[Epsilon])/
    (Sqrt[-((-4 + mz2)*mz2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  -((Sqrt[4 - mH2]*mH2^(3/2)*(mH2 - mz2 - mZ2)*(mH2 + mz2 - mZ2)*mZ2*
     \[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  ((-I)*Sqrt[-((-4 + mH2)*mH2)]*(mH2 + mz2 - mZ2)*mZ2*\[Epsilon])/
   (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2))}, {0, 0, 0, 0, 
  (3*(-(mH2^5*Sqrt[-((-4 + mH2)*mH2)]) + Sqrt[4 - mH2]*mH2^(11/2)*mz2 + 
     2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2 - mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
      mz2 + Sqrt[4 - mH2]*mH2^(7/2)*mz2^2 - 3*Sqrt[4 - mH2]*mH2^(9/2)*mz2^2 - 
     3*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 5*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3 + 3*Sqrt[4 - mH2]*mH2^(7/2)*
      mz2^3 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - 
     9*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + Sqrt[4 - mH2]*mH2^(3/2)*mz2^4 - 
     Sqrt[4 - mH2]*mH2^(5/2)*mz2^4 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 
     7*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4 + 2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^5 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5 + 
     4*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 2*Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2 - Sqrt[4 - mH2]*mH2^(11/2)*mz2*
      mZ2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*
      mZ2 + 2*Sqrt[4 - mH2]*mH2^(9/2)*mz2^2*mZ2 + 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     3*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     4*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - Sqrt[4 - mH2]*mH2^(7/2)*
      mz2^3*mZ2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 + 
     7*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 6*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^4*mZ2 + 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2 - 2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^5*mZ2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*mZ2 - 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 5*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 4*Sqrt[4 - mH2]*mH2^(9/2)*mz2*mZ2^2 - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     4*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     4*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^2 + Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^2 - 
     Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2^2 - Sqrt[4 - mH2]*mH2^(9/2)*mz2^2*
      mZ2^2 + 3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 - 
     3*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     2*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3*mZ2^2 + 
     6*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - 9*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^3*mZ2^2 + 8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^4*mZ2^2 + Sqrt[4 - mH2]*mH2^(5/2)*mz2^4*mZ2^2 + 
     7*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*mZ2^2 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^4*mZ2^2 + 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 
     10*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mz2*
      mZ2^3 - 6*Sqrt[4 - mH2]*mH2^(7/2)*mz2*mZ2^3 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 + 
     6*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 2*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2^2*mZ2^3 + 2*Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*mZ2^3 - 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2^3 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 - 
     4*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^3 + Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^3*mZ2^3 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^3 + 
     7*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^3 - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2^3 - 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4 - 10*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^4 - Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^4 + 4*Sqrt[4 - mH2]*mH2^(5/2)*
      mz2*mZ2^4 - 3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^4 + Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2^4 - Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*mZ2^4 + 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^4 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2^4 + 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^4 + 
     5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^5 - Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^5 + 2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^5 + 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^5 - Sqrt[-((-4 + mH2)*mH2)]*mZ2^6)*
    \[Epsilon])/(4*Sqrt[-((-4 + mH2)*mH2)]*mz2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - 
     mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-1/4*I)*(-8*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2) - 
     12*Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(3/2) - 
     8*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2) + 
     24*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(5/2) + 
     4*Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(5/2) - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(7/2) - 
     12*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(7/2) + 
     8*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(7/2) + 
     12*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(9/2) - 
     16*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(9/2) - 
     4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(11/2) + 
     8*Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[-((-4 + mz2)*mz2)] - 
     8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)] + 
     4*Sqrt[4 - mH2]*mH2^(7/2)*mz2*Sqrt[-((-4 + mz2)*mz2)] + 
     24*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)] + 
     4*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)] - 
     16*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
     Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
     24*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 
     20*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)] - 
     12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)] - 
     5*Sqrt[4 - mH2]*mH2^(3/2)*mz2^4*Sqrt[-((-4 + mz2)*mz2)] + 
     12*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[-((-4 + mz2)*mz2)] - 
     6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[-((-4 + mz2)*mz2)] + 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^5*Sqrt[-((-4 + mz2)*mz2)] - 
     16*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 + 
     24*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 + 
     12*Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 + 
     24*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     16*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     4*Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     24*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     20*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 + 
     8*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 + 
     16*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(9/2)*mZ2 + 
     24*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(9/2)*mZ2 - 
     24*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     8*Sqrt[4 - mH2]*mH2^(7/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     24*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     8*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     8*Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     4*Sqrt[4 - mH2]*mH2^(7/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     16*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     24*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     4*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     18*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     Sqrt[4 - mH2]*mH2^(7/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     24*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     8*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     12*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     24*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     26*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     3*Sqrt[4 - mH2]*mH2^(3/2)*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     20*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     28*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 
     36*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 + 
     24*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 
     28*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 + 
     8*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 + 
     48*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 + 
     8*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2 - 
     48*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(7/2)*mZ2^2 + 
     24*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     32*Sqrt[4 - mH2]*mH2^(5/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     24*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     32*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     12*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     8*Sqrt[4 - mH2]*mH2^(5/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     8*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     12*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     20*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     19*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     20*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     32*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     40*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     36*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3 - 
     80*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3 - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^3 + 
     40*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^3 - 
     48*Sqrt[4 - mH2]*mH2^(3/2)*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
     48*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
     64*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     28*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     36*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
     12*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^4 + 
     12*Sqrt[-((-4 + mH2)*mH2)]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4)*
    \[Epsilon])/((-2 + Sqrt[mH2])*(2 + Sqrt[mH2])*(-((-4 + mz2)*mz2))^(3/2)*
    (mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + 
     mz2 - mZ2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((I/4)*(-2*mH2 + 3*mH2^2 + 2*mz2 - 2*mH2*mz2 + 2*mZ2 - 
     4*mH2*mZ2 - 2*mz2*mZ2 + 2*mH2*mz2*mZ2 + mZ2^2)*\[Epsilon])/
   (Sqrt[-((-4 + mz2)*mz2)]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, (3*(mH2 - mZ2)^2*\[Epsilon])/
   (4*mz2*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (I*(-2*mH2^2*Sqrt[4 - mz2]*mz2^(3/2) + 
     mH2^3*Sqrt[4 - mz2]*mz2^(3/2) + 4*mH2*Sqrt[4 - mz2]*mz2^(5/2) - 
     3*mH2^2*Sqrt[4 - mz2]*mz2^(5/2) - 2*Sqrt[4 - mz2]*mz2^(7/2) + 
     3*mH2*Sqrt[4 - mz2]*mz2^(7/2) + 2*mH2^3*Sqrt[-((-4 + mz2)*mz2)] - 
     2*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)] - 3*mH2^3*mz2*
      Sqrt[-((-4 + mz2)*mz2)] - 2*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 
     9*mH2^2*mz2^2*Sqrt[-((-4 + mz2)*mz2)] + 
     2*mz2^3*Sqrt[-((-4 + mz2)*mz2)] - 9*mH2*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
     2*mz2^4*Sqrt[-((-4 + mz2)*mz2)] + 4*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 - 
     mH2^3*Sqrt[4 - mz2]*mz2^(3/2)*mZ2 + 4*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 - 
     5*mH2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2 + 3*mH2^2*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2 + 2*Sqrt[4 - mz2]*mz2^(7/2)*mZ2 - 2*mH2*Sqrt[4 - mz2]*mz2^(7/2)*
      mZ2 - 4*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     2*mH2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 8*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 + 4*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     3*mH2^3*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
     4*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 11*mH2*mz2^2*
      Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 7*mH2^2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2 - 10*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
     4*mH2*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 2*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^2 - 2*mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 + 
     2*mH2^2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^2 - 4*Sqrt[4 - mz2]*mz2^(5/2)*
      mZ2^2 - mH2*Sqrt[4 - mz2]*mz2^(5/2)*mZ2^2 + 
     2*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 6*mH2^2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^2 + 2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     8*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     6*mH2^2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
     16*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
     3*mH2*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 2*Sqrt[4 - mz2]*mz2^(3/2)*
      mZ2^3 - mH2*Sqrt[4 - mz2]*mz2^(3/2)*mZ2^3 - 
     6*mH2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 10*mz2*Sqrt[-((-4 + mz2)*mz2)]*
      mZ2^3 + 3*mH2*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
     2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4)*\[Epsilon])/
   ((-2 + Sqrt[mz2])*(2 + Sqrt[mz2])*mz2*(mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - 
     mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (-3*(Sqrt[4 - mH2]*mH2^(7/2) - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] - 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3 - Sqrt[4 - mH2]*mH2^(7/2)*mZ2 + 
     2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2 - 6*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2 - Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 + 2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 + 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 - 4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 + 6*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 - 2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3)*\[Epsilon])/(4*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  -1/2*(Sqrt[mz2]*(-16*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[mz2] + 80*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2) + 
      4*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2) - 
      160*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2) - 
      20*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2) + 
      160*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2) + 
      40*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2) - 
      80*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2) - 
      40*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2) + 
      16*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2) + 
      20*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2) - 
      4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(13/2) + 
      16*mH2^(11/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)] - 
      4*mH2^(13/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)] - 
      80*mH2^(9/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)] + 
      20*mH2^(11/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)] + 
      160*mH2^(7/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
      40*mH2^(9/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)] - 
      160*mH2^(5/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
      40*mH2^(7/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)] + 
      80*mH2^(3/2)*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)] - 
      20*mH2^(5/2)*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)] - 
      16*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^5*Sqrt[-((-4 + mz2)*mz2)] + 
      4*mH2^(3/2)*Sqrt[4 - mz2]*mz2^5*Sqrt[-((-4 + mz2)*mz2)] + 
      80*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mz2]*mZ2 - 
      192*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*mZ2 - 
      44*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*mZ2 + 
      96*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2 + 
      128*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2 + 
      6*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2 + 
      64*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2 - 
      120*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2 - 
      20*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2 - 
      48*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*mZ2 + 
      32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*mZ2 + 
      24*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*mZ2 + 
      4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2)*mZ2 - 
      12*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2)*mZ2 + 
      2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(13/2)*mZ2 - 
      80*mH2^(9/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
      20*mH2^(11/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
      192*mH2^(7/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
      24*mH2^(9/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
      6*mH2^(11/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
      96*mH2^(5/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
      56*mH2^(7/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
      20*mH2^(9/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
      64*mH2^(3/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
      112*mH2^(5/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
      24*mH2^(7/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
      48*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
      60*mH2^(3/2)*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
      12*mH2^(5/2)*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2 + 
      8*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^5*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
      2*mH2^(3/2)*Sqrt[4 - mz2]*mz2^5*Sqrt[-((-4 + mz2)*mz2)]*mZ2 - 
      160*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mz2]*mZ2^2 + 
      96*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*mZ2^2 + 
      120*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*mZ2^2 + 
      32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2^2 - 
      88*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2^2 - 
      28*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2^2 + 
      32*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2^2 - 
      56*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2^2 + 
      32*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2^2 + 
      2*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2^2 + 
      24*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*mZ2^2 + 
      4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*mZ2^2 - 
      4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*mZ2^2 - 
      8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2)*mZ2^2 + 
      2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2)*mZ2^2 + 
      160*mH2^(7/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
      40*mH2^(9/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
      96*mH2^(5/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
      56*mH2^(7/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
      20*mH2^(9/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
      32*mH2^(3/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
      72*mH2^(5/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
      8*mH2^(7/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
      2*mH2^(9/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
      32*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
      56*mH2^(3/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
      28*mH2^(5/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
      4*mH2^(7/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
      32*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
      16*mH2^(3/2)*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 - 
      2*mH2^(5/2)*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2 + 
      160*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mz2]*mZ2^3 + 
      64*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*mZ2^3 - 
      136*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*mZ2^3 + 
      32*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2^3 - 
      64*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2^3 + 
      40*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2^3 - 
      56*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2^3 + 
      28*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2^3 - 
      4*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2^3 + 
      12*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*mZ2^3 - 
      4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*mZ2^3 - 
      160*mH2^(5/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
      40*mH2^(7/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
      64*mH2^(3/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
      112*mH2^(5/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
      24*mH2^(7/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
      32*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
      56*mH2^(3/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
      28*mH2^(5/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
      4*mH2^(7/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
      48*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
      28*mH2^(3/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 + 
      4*mH2^(5/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3 - 
      80*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mz2]*mZ2^4 - 
      48*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*mZ2^4 + 
      68*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*mZ2^4 + 
      44*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2^4 - 
      20*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2^4 - 
      8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2^4 + 
      2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2^4 + 
      80*mH2^(3/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 - 
      20*mH2^(5/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 + 
      48*Sqrt[mH2]*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 - 
      60*mH2^(3/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 + 
      12*mH2^(5/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 - 
      32*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 + 
      16*mH2^(3/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 - 
      2*mH2^(5/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4 + 
      16*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mz2]*mZ2^5 - 
      12*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*mZ2^5 + 
      2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2^5 - 
      16*Sqrt[mH2]*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^5 + 
      4*mH2^(3/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^5 + 
      8*Sqrt[mH2]*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^5 - 
      2*mH2^(3/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^5 - 
      32*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mz2]*\[Epsilon] + 
      32*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*\[Epsilon] + 
      24*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*\[Epsilon] + 
      64*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*\[Epsilon] - 
      72*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*\[Epsilon] - 
      8*Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*\[Epsilon] - 
      64*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*\[Epsilon] - 
      16*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*\[Epsilon] + 
      40*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*\[Epsilon] + 
      Sqrt[4 - mH2]*mH2^5*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*\[Epsilon] - 
      32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*\[Epsilon] + 
      80*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*\[Epsilon] - 
      24*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*\[Epsilon] - 
      6*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*\[Epsilon] + 
      32*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2)*\[Epsilon] - 
      24*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2)*\[Epsilon] - 
      8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2)*\[Epsilon] + 
      6*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2)*\[Epsilon] - 
      8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(13/2)*\[Epsilon] + 
      8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(13/2)*\[Epsilon] - 
      2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(13/2)*\[Epsilon] + 
      32*mH2^(11/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
      8*mH2^(13/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
      160*mH2^(9/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
      56*mH2^(11/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
      4*mH2^(13/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
      320*mH2^(7/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
      144*mH2^(9/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
      12*mH2^(11/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
      mH2^(13/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
      16*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^2*
       Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 320*mH2^(5/2)*Sqrt[4 - mz2]*mz2^3*
       Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 176*mH2^(7/2)*Sqrt[4 - mz2]*mz2^3*
       Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 8*mH2^(9/2)*Sqrt[4 - mz2]*mz2^3*
       Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 4*mH2^(11/2)*Sqrt[4 - mz2]*mz2^3*
       Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 24*Sqrt[4 - mH2]*mH2^3*
       Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*
       \[Epsilon] - 4*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
      160*mH2^(3/2)*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
      104*mH2^(5/2)*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 
      8*mH2^(7/2)*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
      6*mH2^(9/2)*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 
      16*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^4*
       Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 6*Sqrt[4 - mH2]*mH2^3*
       Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*
       \[Epsilon] - 32*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^5*Sqrt[-((-4 + mz2)*mz2)]*
       \[Epsilon] + 24*mH2^(3/2)*Sqrt[4 - mz2]*mz2^5*Sqrt[-((-4 + mz2)*mz2)]*
       \[Epsilon] + 12*mH2^(5/2)*Sqrt[4 - mz2]*mz2^5*Sqrt[-((-4 + mz2)*mz2)]*
       \[Epsilon] - 4*mH2^(7/2)*Sqrt[4 - mz2]*mz2^5*Sqrt[-((-4 + mz2)*mz2)]*
       \[Epsilon] - 4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
       mz2^5*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^5*Sqrt[-((-4 + mz2)*mz2)]*
       \[Epsilon] - 4*mH2^(3/2)*Sqrt[4 - mz2]*mz2^6*Sqrt[-((-4 + mz2)*mz2)]*
       \[Epsilon] + mH2^(5/2)*Sqrt[4 - mz2]*mz2^6*Sqrt[-((-4 + mz2)*mz2)]*
       \[Epsilon] + Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*
       mz2^6*Sqrt[-((-4 + mz2)*mz2)]*\[Epsilon] + 160*Sqrt[4 - mH2]*mH2^4*
       Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mz2]*mZ2*\[Epsilon] - 
      128*mH2^(9/2)*mz2^(3/2)*mZ2*\[Epsilon] + 32*mH2^(11/2)*mz2^(3/2)*mZ2*
       \[Epsilon] - 88*Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*
       mZ2*\[Epsilon] - 128*mH2^(7/2)*mz2^(5/2)*mZ2*\[Epsilon] + 
      160*mH2^(9/2)*mz2^(5/2)*mZ2*\[Epsilon] - 32*mH2^(11/2)*mz2^(5/2)*mZ2*
       \[Epsilon] - 64*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*
       mZ2*\[Epsilon] + 96*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^(5/2)*mZ2*\[Epsilon] + 12*Sqrt[4 - mH2]*mH2^4*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2*\[Epsilon] + 
      128*mH2^(5/2)*mz2^(7/2)*mZ2*\[Epsilon] + 32*mH2^(7/2)*mz2^(7/2)*mZ2*
       \[Epsilon] - 56*mH2^(9/2)*mz2^(7/2)*mZ2*\[Epsilon] + 
      10*mH2^(11/2)*mz2^(7/2)*mZ2*\[Epsilon] + 16*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2*\[Epsilon] - 
      64*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2*
       \[Epsilon] + 128*mH2^(3/2)*mz2^(9/2)*mZ2*\[Epsilon] - 
      160*mH2^(5/2)*mz2^(9/2)*mZ2*\[Epsilon] + 24*mH2^(7/2)*mz2^(9/2)*mZ2*
       \[Epsilon] + 6*mH2^(9/2)*mz2^(9/2)*mZ2*\[Epsilon] - 
      mH2^(11/2)*mz2^(9/2)*mZ2*\[Epsilon] - 96*Sqrt[4 - mH2]*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*mZ2*\[Epsilon] + 
      32*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*mZ2*\[Epsilon] + 
      18*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*mZ2*
       \[Epsilon] - 64*mH2^(3/2)*mz2^(11/2)*mZ2*\[Epsilon] + 
      56*mH2^(5/2)*mz2^(11/2)*mZ2*\[Epsilon] - 10*mH2^(7/2)*mz2^(11/2)*mZ2*
       \[Epsilon] + 8*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2)*mZ2*
       \[Epsilon] + 16*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2)*
       mZ2*\[Epsilon] - 8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^(11/2)*mZ2*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^3*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2)*mZ2*\[Epsilon] + 
      8*mH2^(3/2)*mz2^(13/2)*mZ2*\[Epsilon] - 6*mH2^(5/2)*mz2^(13/2)*mZ2*
       \[Epsilon] + mH2^(7/2)*mz2^(13/2)*mZ2*\[Epsilon] + 
      4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(13/2)*mZ2*\[Epsilon] - 
      6*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(13/2)*mZ2*\[Epsilon] + 
      2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(13/2)*mZ2*
       \[Epsilon] - 160*mH2^(9/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2*
       \[Epsilon] + 40*mH2^(11/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2*
       \[Epsilon] + 384*mH2^(7/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2*\[Epsilon] - 112*mH2^(9/2)*Sqrt[4 - mz2]*mz2*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 4*mH2^(11/2)*Sqrt[4 - mz2]*
       mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
      192*mH2^(5/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*
       \[Epsilon] + 16*mH2^(7/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2*\[Epsilon] + 40*mH2^(9/2)*Sqrt[4 - mz2]*mz2^2*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 8*mH2^(11/2)*Sqrt[4 - mz2]*
       mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
      32*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^2*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^4*
       Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2*\[Epsilon] - 128*mH2^(3/2)*Sqrt[4 - mz2]*mz2^3*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 160*mH2^(5/2)*Sqrt[4 - mz2]*
       mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
      96*mH2^(7/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2*
       \[Epsilon] + 12*mH2^(9/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2*\[Epsilon] + mH2^(11/2)*Sqrt[4 - mz2]*mz2^3*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 16*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2*\[Epsilon] + 16*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
      Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^3*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 96*Sqrt[mH2]*Sqrt[4 - mz2]*
       mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 
      120*mH2^(3/2)*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2*
       \[Epsilon] + 56*mH2^(5/2)*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2*\[Epsilon] - 2*mH2^(9/2)*Sqrt[4 - mz2]*mz2^4*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] - 8*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + 
      16*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^5*Sqrt[-((-4 + mz2)*mz2)]*mZ2*
       \[Epsilon] - 4*mH2^(3/2)*Sqrt[4 - mz2]*mz2^5*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2*\[Epsilon] - 4*mH2^(5/2)*Sqrt[4 - mz2]*mz2^5*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + mH2^(7/2)*Sqrt[4 - mz2]*mz2^5*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2*\[Epsilon] + Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^5*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2*\[Epsilon] - 320*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[mz2]*mZ2^2*\[Epsilon] + 384*mH2^(7/2)*mz2^(3/2)*mZ2^2*
       \[Epsilon] - 96*mH2^(9/2)*mz2^(3/2)*mZ2^2*\[Epsilon] - 
      192*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*mZ2^2*
       \[Epsilon] + 144*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*
       mZ2^2*\[Epsilon] + 256*mH2^(5/2)*mz2^(5/2)*mZ2^2*\[Epsilon] - 
      384*mH2^(7/2)*mz2^(5/2)*mZ2^2*\[Epsilon] + 80*mH2^(9/2)*mz2^(5/2)*mZ2^2*
       \[Epsilon] - 64*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*
       mZ2^2*\[Epsilon] + 112*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^(5/2)*mZ2^2*\[Epsilon] - 8*Sqrt[4 - mH2]*mH2^3*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2^2*\[Epsilon] - 
      128*mH2^(3/2)*mz2^(7/2)*mZ2^2*\[Epsilon] - 96*mH2^(5/2)*mz2^(7/2)*mZ2^2*
       \[Epsilon] + 120*mH2^(7/2)*mz2^(7/2)*mZ2^2*\[Epsilon] - 
      22*mH2^(9/2)*mz2^(7/2)*mZ2^2*\[Epsilon] + 64*Sqrt[4 - mH2]*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2^2*\[Epsilon] + 
      96*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2^2*
       \[Epsilon] - 40*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*
       mZ2^2*\[Epsilon] - 2*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^(7/2)*mZ2^2*\[Epsilon] + 64*mH2^(3/2)*mz2^(9/2)*mZ2^2*\[Epsilon] - 
      12*mH2^(7/2)*mz2^(9/2)*mZ2^2*\[Epsilon] + 2*mH2^(9/2)*mz2^(9/2)*mZ2^2*
       \[Epsilon] + 48*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*mZ2^2*
       \[Epsilon] - 72*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*
       mZ2^2*\[Epsilon] + 14*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^(9/2)*mZ2^2*\[Epsilon] - 8*mH2^(3/2)*mz2^(11/2)*mZ2^2*\[Epsilon] + 
      2*mH2^(5/2)*mz2^(11/2)*mZ2^2*\[Epsilon] - 16*Sqrt[4 - mH2]*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2)*mZ2^2*\[Epsilon] + 
      13*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2)*mZ2^2*
       \[Epsilon] - 2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(11/2)*
       mZ2^2*\[Epsilon] + 320*mH2^(7/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^2*\[Epsilon] - 80*mH2^(9/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^2*\[Epsilon] - 192*mH2^(5/2)*Sqrt[4 - mz2]*mz2*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 16*mH2^(7/2)*Sqrt[4 - mz2]*
       mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
      16*mH2^(9/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*
       \[Epsilon] - 64*mH2^(3/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^2*\[Epsilon] + 80*mH2^(5/2)*Sqrt[4 - mz2]*mz2^2*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 56*mH2^(7/2)*Sqrt[4 - mz2]*
       mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
      10*mH2^(9/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*
       \[Epsilon] + 16*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
      8*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^2*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 64*Sqrt[mH2]*Sqrt[4 - mz2]*
       mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
      80*mH2^(3/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*
       \[Epsilon] + 4*mH2^(7/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^2*\[Epsilon] - 2*mH2^(9/2)*Sqrt[4 - mz2]*mz2^3*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 12*Sqrt[4 - mH2]*mH2*
       Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^2*\[Epsilon] - 12*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 
      2*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^3*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 64*Sqrt[mH2]*Sqrt[4 - mz2]*
       mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
      40*mH2^(3/2)*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*
       \[Epsilon] - 14*mH2^(5/2)*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^2*\[Epsilon] + 2*mH2^(7/2)*Sqrt[4 - mz2]*mz2^4*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] - 3*Sqrt[4 - mH2]*mH2*
       Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^2*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[4 - mz2]*mz2^4*Sqrt[-((-4 + mz2)*mz2)]*mZ2^2*\[Epsilon] + 
      320*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mz2]*mZ2^3*
       \[Epsilon] - 384*mH2^(5/2)*mz2^(3/2)*mZ2^3*\[Epsilon] + 
      96*mH2^(7/2)*mz2^(3/2)*mZ2^3*\[Epsilon] + 256*Sqrt[4 - mH2]*mH2*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*mZ2^3*\[Epsilon] - 
      144*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*mZ2^3*
       \[Epsilon] - 128*mH2^(3/2)*mz2^(5/2)*mZ2^3*\[Epsilon] + 
      288*mH2^(5/2)*mz2^(5/2)*mZ2^3*\[Epsilon] - 64*mH2^(7/2)*mz2^(5/2)*mZ2^3*
       \[Epsilon] + 64*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2^3*
       \[Epsilon] - 192*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*
       mZ2^3*\[Epsilon] + 16*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*
       mz2^(5/2)*mZ2^3*\[Epsilon] + 64*mH2^(3/2)*mz2^(7/2)*mZ2^3*\[Epsilon] - 
      72*mH2^(5/2)*mz2^(7/2)*mZ2^3*\[Epsilon] + 14*mH2^(7/2)*mz2^(7/2)*mZ2^3*
       \[Epsilon] - 112*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2^3*
       \[Epsilon] + 64*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*
       mZ2^3*\[Epsilon] - 8*mH2^(3/2)*mz2^(9/2)*mZ2^3*\[Epsilon] + 
      6*mH2^(5/2)*mz2^(9/2)*mZ2^3*\[Epsilon] - mH2^(7/2)*mz2^(9/2)*mZ2^3*
       \[Epsilon] + 24*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*mZ2^3*
       \[Epsilon] - 8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(9/2)*
       mZ2^3*\[Epsilon] - 320*mH2^(5/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^3*\[Epsilon] + 80*mH2^(7/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^3*\[Epsilon] - 128*mH2^(3/2)*Sqrt[4 - mz2]*mz2*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] + 160*mH2^(5/2)*Sqrt[4 - mz2]*
       mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 
      32*mH2^(7/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*
       \[Epsilon] - 64*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^3*\[Epsilon] + 112*mH2^(3/2)*Sqrt[4 - mz2]*mz2^2*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 24*mH2^(5/2)*Sqrt[4 - mz2]*
       mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 
      8*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^2*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 4*Sqrt[4 - mH2]*mH2^2*
       Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^3*\[Epsilon] + 96*Sqrt[mH2]*Sqrt[4 - mz2]*mz2^3*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 56*mH2^(3/2)*Sqrt[4 - mz2]*
       mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] + 
      4*mH2^(5/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*
       \[Epsilon] + mH2^(7/2)*Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^3*\[Epsilon] + 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[4 - mz2]*mz2^3*Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] + 
      Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[4 - mz2]*mz2^3*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2^3*\[Epsilon] - 160*Sqrt[4 - mH2]*mH2*
       Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mz2]*mZ2^4*\[Epsilon] + 
      128*mH2^(3/2)*mz2^(3/2)*mZ2^4*\[Epsilon] - 32*mH2^(5/2)*mz2^(3/2)*mZ2^4*
       \[Epsilon] - 96*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*mZ2^4*
       \[Epsilon] + 88*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*
       mZ2^4*\[Epsilon] - 64*mH2^(3/2)*mz2^(5/2)*mZ2^4*\[Epsilon] + 
      16*mH2^(5/2)*mz2^(5/2)*mZ2^4*\[Epsilon] + 88*Sqrt[4 - mH2]*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2^4*\[Epsilon] - 
      16*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*mZ2^4*
       \[Epsilon] + 8*mH2^(3/2)*mz2^(7/2)*mZ2^4*\[Epsilon] - 
      2*mH2^(5/2)*mz2^(7/2)*mZ2^4*\[Epsilon] - 16*Sqrt[4 - mH2]*
       Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2^4*\[Epsilon] + 
      Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^(7/2)*mZ2^4*\[Epsilon] + 
      160*mH2^(3/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*\[Epsilon] - 
      40*mH2^(5/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*\[Epsilon] + 
      96*Sqrt[mH2]*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*
       \[Epsilon] - 104*mH2^(3/2)*Sqrt[4 - mz2]*mz2*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^4*\[Epsilon] + 20*mH2^(5/2)*Sqrt[4 - mz2]*mz2*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*\[Epsilon] - 64*Sqrt[mH2]*Sqrt[4 - mz2]*
       mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*\[Epsilon] + 
      28*mH2^(3/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^4*
       \[Epsilon] - 3*mH2^(5/2)*Sqrt[4 - mz2]*mz2^2*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^4*\[Epsilon] + 32*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mz2]*
       mZ2^5*\[Epsilon] - 24*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(3/2)*
       mZ2^5*\[Epsilon] + 4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^(5/2)*
       mZ2^5*\[Epsilon] - 32*Sqrt[mH2]*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^5*\[Epsilon] + 8*mH2^(3/2)*Sqrt[4 - mz2]*Sqrt[-((-4 + mz2)*mz2)]*
       mZ2^5*\[Epsilon] + 16*Sqrt[mH2]*Sqrt[4 - mz2]*mz2*
       Sqrt[-((-4 + mz2)*mz2)]*mZ2^5*\[Epsilon] - 4*mH2^(3/2)*Sqrt[4 - mz2]*
       mz2*Sqrt[-((-4 + mz2)*mz2)]*mZ2^5*\[Epsilon]))/
    ((4 - mH2)^(3/2)*mH2*(-((-4 + mz2)*mz2))^(5/2)*
     (mH2 - 2*Sqrt[mH2]*Sqrt[mz2] + mz2 - mZ2)*(mH2 + 2*Sqrt[mH2]*Sqrt[mz2] + 
      mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 
  -1/2*((mH2 - mZ2)*(mH2^2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 2*mH2*mz2*mZ2 + 
      mZ2^2)*\[Epsilon])/(mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
       2*mz2*mZ2 + mZ2^2]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 
  -(((-1 + mH2)*(mH2 - mz2 - mZ2 + mH2*mZ2 + mz2*mZ2 - mZ2^2)*\[Epsilon])/
    (Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  ((-1/2*I)*(-2*mH2 + 3*mH2^2 + 2*mz2 - 2*mH2*mz2 + 2*mZ2 - 4*mH2*mZ2 - 
     2*mz2*mZ2 + 2*mH2*mz2*mZ2 + mZ2^2)*\[Epsilon])/
   (Sqrt[-((-4 + mz2)*mz2)]*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 
  -1/2*((Sqrt[4 - mH2]*mH2^(5/2) - 2*mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 
      Sqrt[4 - mH2]*mH2^(3/2)*mz2 + 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
      2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - Sqrt[4 - mH2]*mH2^(3/2)*mZ2 - 
      Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
      2*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 + 
      4*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2 + Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 - 2*Sqrt[-((-4 + mH2)*mH2)]*
       mZ2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2)*\[Epsilon])/
    (Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
       2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 
  -(((-(mH2^2*Sqrt[-((-4 + mH2)*mH2)]) + Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 
      mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
      Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
      Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
      mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 
      Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*
       mZ2 + mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
      Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2 + 3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
       mZ2 - 3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
      2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + Sqrt[4 - mH2]*mH2^(3/2)*mz2*
       mZ2^2 - 3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
      mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + Sqrt[-((-4 + mH2)*mH2)]*mZ2^3)*
     \[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*mz2*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  ((-1/2*I)*Sqrt[mH2]*(-(Sqrt[4 - mH2]*mH2^(7/2)) - 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)] + 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mz2 + 8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 5*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 - 
     4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 6*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 + 
     2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 + Sqrt[4 - mH2]*mH2^(7/2)*mZ2 + 
     8*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 2*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2 - 4*Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2 - 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     6*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 3*Sqrt[4 - mH2]*mH2^(3/2)*
      mz2^2*mZ2 + 4*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 3*Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^2 - 2*Sqrt[4 - mH2]*mH2^(5/2)*mZ2^2 - 4*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^2 - 4*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     4*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2^2 - 8*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + Sqrt[4 - mH2]*mH2^(3/2)*
      mZ2^3 + 4*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mZ2^3)*\[Epsilon])/(Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-mH2 + mz2 + mZ2)*\[Epsilon])/
   (mz2*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]), 
  (I*(-2*Sqrt[4 - mH2]*mH2^(7/2) + 3*mH2^3*Sqrt[-((-4 + mH2)*mH2)] + 
     4*Sqrt[4 - mH2]*mH2^(5/2)*mz2 - 7*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2 - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mz2^2 + 5*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^3 + 4*Sqrt[4 - mH2]*mH2^(5/2)*mZ2 - 
     5*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 - 4*Sqrt[4 - mH2]*mH2^(3/2)*mz2*
      mZ2 - Sqrt[4 - mH2]*mH2^(5/2)*mz2*mZ2 + 10*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2*mZ2 + mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2^2*mZ2 + 3*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2 - 3*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2 - 
     2*Sqrt[4 - mH2]*mH2^(3/2)*mZ2^2 + mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2^2 - 3*Sqrt[-((-4 + mH2)*mH2)]*mz2*
      mZ2^2 - mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 + 
     Sqrt[-((-4 + mH2)*mH2)]*mZ2^3)*\[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*
    Sqrt[-((-4 + mz2)*mz2)]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), ((-I)*(mH2 + mz2 - mZ2)*
    (8*mH2^(5/2)*mz2*mZ2 - 2*mH2^(7/2)*mz2*mZ2 - 2*Sqrt[4 - mH2]*mH2^2*
      Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 16*mH2^(3/2)*mz2^2*mZ2 + 
     4*mH2^(5/2)*mz2^2*mZ2 + 4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*
      mz2^2*mZ2 + 8*Sqrt[mH2]*mz2^3*mZ2 - 2*mH2^(3/2)*mz2^3*mZ2 - 
     2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2 - 
     16*mH2^(3/2)*mz2*mZ2^2 + 4*mH2^(5/2)*mz2*mZ2^2 + 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2 - 
     16*Sqrt[mH2]*mz2^2*mZ2^2 + 12*mH2^(3/2)*mz2^2*mZ2^2 - 
     2*mH2^(5/2)*mz2^2*mZ2^2 + 4*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*
      mZ2^2 - 2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2 + 
     8*Sqrt[mH2]*mz2*mZ2^3 - 2*mH2^(3/2)*mz2*mZ2^3 - 
     2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3 - 
     4*mH2^(9/2)*\[Epsilon] + mH2^(11/2)*\[Epsilon] + 
     Sqrt[4 - mH2]*mH2^4*Sqrt[-((-4 + mH2)*mH2)]*\[Epsilon] + 
     16*mH2^(7/2)*mz2*\[Epsilon] - 4*mH2^(9/2)*mz2*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*\[Epsilon] - 
     24*mH2^(5/2)*mz2^2*\[Epsilon] + 6*mH2^(7/2)*mz2^2*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*\[Epsilon] + 
     16*mH2^(3/2)*mz2^3*\[Epsilon] - 4*mH2^(5/2)*mz2^3*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*\[Epsilon] - 
     4*Sqrt[mH2]*mz2^4*\[Epsilon] + mH2^(3/2)*mz2^4*\[Epsilon] + 
     Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^4*\[Epsilon] + 
     16*mH2^(7/2)*mZ2*\[Epsilon] - 4*mH2^(9/2)*mZ2*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mZ2*\[Epsilon] - 
     16*mH2^(5/2)*mz2*mZ2*\[Epsilon] + 4*mH2^(7/2)*mz2*mZ2*\[Epsilon] + 
     8*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] - 
     Sqrt[4 - mH2]*mH2^3*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2*\[Epsilon] - 
     16*mH2^(3/2)*mz2^2*mZ2*\[Epsilon] + 4*mH2^(5/2)*mz2^2*mZ2*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2*\[Epsilon] + 
     16*Sqrt[mH2]*mz2^3*mZ2*\[Epsilon] - 4*mH2^(3/2)*mz2^3*mZ2*\[Epsilon] - 
     Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^3*mZ2*\[Epsilon] - 
     24*mH2^(5/2)*mZ2^2*\[Epsilon] + 6*mH2^(7/2)*mZ2^2*\[Epsilon] + 
     6*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^2*\[Epsilon] - 
     16*mH2^(3/2)*mz2*mZ2^2*\[Epsilon] + 4*mH2^(5/2)*mz2*mZ2^2*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] + 
     2*Sqrt[4 - mH2]*mH2^2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^2*\[Epsilon] - 
     24*Sqrt[mH2]*mz2^2*mZ2^2*\[Epsilon] + 22*mH2^(3/2)*mz2^2*mZ2^2*
      \[Epsilon] - 4*mH2^(5/2)*mz2^2*mZ2^2*\[Epsilon] - 
     2*Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*\[Epsilon] - 
     2*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2^2*mZ2^2*\[Epsilon] + 
     16*mH2^(3/2)*mZ2^3*\[Epsilon] - 4*mH2^(5/2)*mZ2^3*\[Epsilon] - 
     4*Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2^3*\[Epsilon] + 
     16*Sqrt[mH2]*mz2*mZ2^3*\[Epsilon] - 4*mH2^(3/2)*mz2*mZ2^3*\[Epsilon] - 
     Sqrt[4 - mH2]*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2^3*\[Epsilon] - 
     4*Sqrt[mH2]*mZ2^4*\[Epsilon] + mH2^(3/2)*mZ2^4*\[Epsilon] + 
     Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*mZ2^4*\[Epsilon]))/
   ((4 - mH2)^(3/2)*mz2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mZ2^2)^(3/2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), ((mH2 - mz2 - mZ2)*(mH2 + mz2 - mZ2)*
    (mH2^2*Sqrt[-((-4 + mH2)*mH2)] - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2 + 
     Sqrt[-((-4 + mH2)*mH2)]*mz2^2 - 2*mH2*Sqrt[-((-4 + mH2)*mH2)]*mZ2 + 
     Sqrt[4 - mH2]*mH2^(3/2)*mz2*mZ2 - 2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 - 
     mH2*Sqrt[-((-4 + mH2)*mH2)]*mz2*mZ2 + Sqrt[-((-4 + mH2)*mH2)]*mZ2^2)*
    \[Epsilon])/(Sqrt[-((-4 + mH2)*mH2)]*mz2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))}}


==> anc/FullTransformation.m <==
{{((-2 + d)^2*\[Epsilon]^2)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((I/2)*(-2 + d)^2*Sqrt[mZ2]*\[Epsilon]^2)/Sqrt[4 - mZ2], 
  (I*(-3 + d)*(-2 + d)*Sqrt[mZ2]*\[Epsilon]^2)/Sqrt[4 - mZ2], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(((3*(-2 + d)^2)/(4*(4 - mZ2)^2) + (-2 + d)^2/(4*(-4 + mZ2)^2))*(-4 + mZ2)*
    mZ2*\[Epsilon]^2), -(((3*(-3 + d)*(-2 + d))/(4 - mZ2)^2 + 
     ((-3 + d)*(-2 + d))/(-4 + mZ2)^2)*(-4 + mZ2)*mZ2*\[Epsilon]^2), 
  -(((3*(-3 + d)^2)/(4 - mZ2)^2 + (-3 + d)^2/(-4 + mZ2)^2)*(-4 + mZ2)*mZ2*
    \[Epsilon]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {I*(8/((-4 + d)*(4 - mZ2)^2) - (10*d)/((-4 + d)*(4 - mZ2)^2) + 
    (4*d^2)/((-4 + d)*(4 - mZ2)^2) - d^3/(2*(-4 + d)*(4 - mZ2)^2) + 
    1/(2*(4 - mZ2)) - d/(2*(4 - mZ2)) + d^2/(8*(4 - mZ2)) + 
    12/((-4 + d)*(4 - mZ2)^2*mZ2) - (16*d)/((-4 + d)*(4 - mZ2)^2*mZ2) + 
    (7*d^2)/((-4 + d)*(4 - mZ2)^2*mZ2) - d^3/((-4 + d)*(4 - mZ2)^2*mZ2) - 
    1/((4 - mZ2)*mZ2) + d/((4 - mZ2)*mZ2) - d^2/(4*(4 - mZ2)*mZ2))*
   Sqrt[4 - mZ2]*Sqrt[mZ2]*\[Epsilon]^2, 0, 0, 
  I*(-168/((-4 + d)*(4 - mZ2)^2) + (167*d)/((-4 + d)*(4 - mZ2)^2) - 
    (55*d^2)/((-4 + d)*(4 - mZ2)^2) + (6*d^3)/((-4 + d)*(4 - mZ2)^2) + 
    144/((-4 + d)*(4 - mZ2)^2*mZ2) - (150*d)/((-4 + d)*(4 - mZ2)^2*mZ2) + 
    (52*d^2)/((-4 + d)*(4 - mZ2)^2*mZ2) - 
    (6*d^3)/((-4 + d)*(4 - mZ2)^2*mZ2) - 12/((4 - mZ2)*mZ2) + 
    (17*d)/(2*(4 - mZ2)*mZ2) - (3*d^2)/(2*(4 - mZ2)*mZ2))*Sqrt[4 - mZ2]*
   Sqrt[mZ2]*\[Epsilon]^2, I*Sqrt[4 - mZ2]*Sqrt[mZ2]*
   (168/((-4 + d)*(4 - mZ2)^2) - (104*d)/((-4 + d)*(4 - mZ2)^2) + 
    (16*d^2)/((-4 + d)*(4 - mZ2)^2) + 3/(4 - mZ2) - d/(4 - mZ2) - 
    72/((-4 + d)*(4 - mZ2)^2*mZ2) + (48*d)/((-4 + d)*(4 - mZ2)^2*mZ2) - 
    (8*d^2)/((-4 + d)*(4 - mZ2)^2*mZ2) + 6/((4 - mZ2)*mZ2) - 
    (2*d)/((4 - mZ2)*mZ2) + (12*mZ2)/((-4 + d)*(4 - mZ2)^2) - 
    (7*d*mZ2)/((-4 + d)*(4 - mZ2)^2) + (d^2*mZ2)/((-4 + d)*(4 - mZ2)^2))*
   \[Epsilon]^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*((-2 + d)^2*(2 - mZ2)*\[Epsilon]^2)/(4 - mZ2), 0, 0, 
  -(((-3 + d)*(-8 + 3*d)*\[Epsilon]^2)/(4 - mZ2)), 
  (-2*(-3 + d)*(2 + mZ2)*\[Epsilon]^2)/(4 - mZ2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {((I/2)*(-2 + d)^2*Sqrt[mH2]*\[Epsilon]^2)/Sqrt[4 - mH2], 0, 0, 0, 
  0, ((-I)*(-3 + d)*(-2 + d)*Sqrt[4 - mH2]*Sqrt[mH2]*\[Epsilon]^2)/
   (-4 + mH2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((I/2)*(-2 + d)^2*Sqrt[mz2]*\[Epsilon]^2)/Sqrt[4 - mz2], 0, 0, 0, 0, 0, 
  (I*(-3 + d)*(-2 + d)*Sqrt[mz2]*\[Epsilon]^2)/Sqrt[4 - mz2], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-1/4*((-2 + d)^2*mH2^(3/2)*(mH2 - mz2 - mZ2)*\[Epsilon]^2)/
     (Sqrt[4 - mH2]*Sqrt[-((-4 + mH2)*mH2)]*
      Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) - 
   ((-2 + d)^2*mz2*(-mH2 + mz2 - mZ2)*\[Epsilon]^2)/
    (4*(4 - mz2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) - 
   ((-2 + d)^2*mZ2*(-mH2 - mz2 + mZ2)*\[Epsilon]^2)/
    (4*(4 - mZ2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     (((-2 + d)^2*(2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2))/(4*(4 - mH2)*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-2 + d)^2*(-2*mH2*mz2 + 2*mz2^2 - 2*mH2*mZ2 - 4*mz2*mZ2 + 
         mH2*mz2*mZ2 + 2*mZ2^2))/(4*(4 - mz2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + ((-2 + d)^2*(2*mH2^2 - 2*mH2*mz2 - 4*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + 2*mZ2^2))/(4*(4 - mH2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)))*\[Epsilon]^2)/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2], 
  -1/2*((-3 + d)*(-2 + d)*mZ2*(-mH2 - mz2 + mZ2)*\[Epsilon]^2)/
     ((4 - mZ2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     (-1/2*((-3 + d)*(-2 + d)*mZ2)/(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2) - 
      ((-3 + d)*(-2 + d)*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2))/
       (2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) - ((-3 + d)*(-2 + d)*(2*mH2 - 2*mz2 - 2*mZ2 + 
         mz2*mZ2))/(2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 0, 0, 0, 
  ((-3 + d)*(-2 + d)*Sqrt[4 - mH2]*mH2^(3/2)*(mH2 - mz2 - mZ2)*\[Epsilon]^2)/
    (2*(-4 + mH2)*Sqrt[-((-4 + mH2)*mH2)]*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     (-1/2*((-3 + d)*(-2 + d)*mH2)/(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2) + 
      ((-3 + d)*(-2 + d)*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2))/
       (2*(4 - mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) - ((-3 + d)*(-2 + d)*(-2*mH2 + 2*mz2 - 2*mZ2 + 
         mH2*mZ2))/(2*(4 - mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 
  -1/2*((-3 + d)*(-2 + d)*mz2*(-mH2 + mz2 - mZ2)*\[Epsilon]^2)/
     ((4 - mz2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     (-1/2*((-3 + d)*(-2 + d)*mz2)/(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2) + 
      ((-3 + d)*(-2 + d)*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2))/
       (2*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) - ((-3 + d)*(-2 + d)*(2*mH2 - 2*mz2 - 2*mZ2 + 
         mz2*mZ2))/(2*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 
  ((mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (-1/4*((-4 + d)*(-2 + d)*(mH2 + mz2 - mZ2)*mZ2)/(mH2^2 - 2*mH2*mz2 + 
        mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2) - 
     ((-4 + d)*(-2 + d)*mz2*(mH2 - mz2 + mZ2))/
      (4*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
        mZ2^2)) - ((-4 + d)*(-2 + d)*mH2*(-mH2 + mz2 + mZ2))/
      (4*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
        mZ2^2)))*\[Epsilon]^2)/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mZ2^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-2 + d)^2)/(4*(4 - mH2)*(4 - mZ2)) - 
    (-2 + d)^2/(4*(-4 + mH2)*(4 - mZ2)))*Sqrt[4 - mZ2]*Sqrt[mZ2]*
   \[Epsilon]^2, Sqrt[4 - mH2]*Sqrt[mH2]*
   ((3*(-3 + d)*(-2 + d))/(2*(4 - mH2)*(4 - mZ2)) - 
    ((-3 + d)*(-2 + d))/(2*(-4 + mH2)*(4 - mZ2)))*Sqrt[4 - mZ2]*Sqrt[mZ2]*
   \[Epsilon]^2, 0, 0, 0, Sqrt[4 - mH2]*Sqrt[mH2]*
   ((3*(-3 + d)*(-2 + d))/(2*(4 - mH2)*(4 - mZ2)) - 
    ((-3 + d)*(-2 + d))/(2*(-4 + mH2)*(4 - mZ2)))*Sqrt[4 - mZ2]*Sqrt[mZ2]*
   \[Epsilon]^2, 0, 0, Sqrt[4 - mH2]*Sqrt[mH2]*
   ((3*(-3 + d)^2)/((4 - mH2)*(4 - mZ2)) - (-3 + d)^2/((-4 + mH2)*(4 - mZ2)))*
   Sqrt[4 - mZ2]*Sqrt[mZ2]*\[Epsilon]^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Sqrt[4 - mz2]*Sqrt[mz2]*((3*(-2 + d)^2)/(4*(4 - mz2)*(4 - mZ2)) - 
    (-2 + d)^2/(4*(-4 + mz2)*(4 - mZ2)))*Sqrt[4 - mZ2]*Sqrt[mZ2]*
   \[Epsilon]^2, Sqrt[4 - mz2]*Sqrt[mz2]*
   ((3*(-3 + d)*(-2 + d))/(2*(4 - mz2)*(4 - mZ2)) - 
    ((-3 + d)*(-2 + d))/(2*(-4 + mz2)*(4 - mZ2)))*Sqrt[4 - mZ2]*Sqrt[mZ2]*
   \[Epsilon]^2, 0, 0, 0, 0, Sqrt[4 - mz2]*Sqrt[mz2]*
   ((3*(-3 + d)*(-2 + d))/(2*(4 - mz2)*(4 - mZ2)) - 
    ((-3 + d)*(-2 + d))/(2*(-4 + mz2)*(4 - mZ2)))*Sqrt[4 - mZ2]*Sqrt[mZ2]*
   \[Epsilon]^2, 0, 0, Sqrt[4 - mz2]*Sqrt[mz2]*
   ((3*(-3 + d)^2)/((4 - mz2)*(4 - mZ2)) - (-3 + d)^2/((-4 + mz2)*(4 - mZ2)))*
   Sqrt[4 - mZ2]*Sqrt[mZ2]*\[Epsilon]^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1/2*I)*Sqrt[4 - mz2]*mz2*((3*(-2 + d)^2)/(4*(4 - mz2)*(4 - mZ2)) - 
      (-2 + d)^2/(4*(-4 + mz2)*(4 - mZ2)))*Sqrt[4 - mZ2]*(-mH2 + mz2 - mZ2)*
     Sqrt[mZ2]*\[Epsilon]^2)/(Sqrt[2]*Sqrt[2 - mz2/2]*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) - 
   ((I/2)*((3*(-2 + d)^2)/(4*(4 - mZ2)^2) + (-2 + d)^2/(4*(-4 + mZ2)^2))*
     Sqrt[8 - 2*mZ2]*mZ2^(3/2)*(-mH2 - mz2 + mZ2)*\[Epsilon]^2)/
    (Sqrt[2]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   ((I/2)*Sqrt[4 - mH2]*mH2^(3/2)*((3*(-2 + d)^2)/(4*(4 - mH2)*(4 - mZ2)) - 
      (-2 + d)^2/(4*(-4 + mH2)*(4 - mZ2)))*Sqrt[4 - mZ2]*Sqrt[mZ2]*
     (-mH2 + mz2 + mZ2)*\[Epsilon]^2)/(Sqrt[-((-4 + mH2)*mH2)]*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   (I*Sqrt[8 - 2*mZ2]*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(((-2 + d)^2*(2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2))/(2*(4 - mH2)*(4 - mz2)*
        (4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) + ((-2 + d)^2*(-2*mH2*mz2 + 2*mz2^2 - 
         2*mH2*mZ2 - 4*mz2*mZ2 + mH2*mz2*mZ2 + 2*mZ2^2))/
       (2*(4 - mz2)*(4 - mZ2)^2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-2 + d)^2*(2*mH2^2 - 2*mH2*mz2 - 4*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + 2*mZ2^2))/(2*(4 - mH2)*(4 - mZ2)^2*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)))*\[Epsilon]^2)/
    (Sqrt[2]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  ((-1/2*I)*Sqrt[4 - mz2]*mz2*((3*(-3 + d)*(-2 + d))/
       (2*(4 - mz2)*(4 - mZ2)) - ((-3 + d)*(-2 + d))/
       (2*(-4 + mz2)*(4 - mZ2)))*Sqrt[4 - mZ2]*(-mH2 + mz2 - mZ2)*Sqrt[mZ2]*
     \[Epsilon]^2)/(Sqrt[2]*Sqrt[2 - mz2/2]*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) - 
   ((I/2)*((3*(-3 + d)*(-2 + d))/(4 - mZ2)^2 + ((-3 + d)*(-2 + d))/
       (-4 + mZ2)^2)*Sqrt[8 - 2*mZ2]*mZ2^(3/2)*(-mH2 - mz2 + mZ2)*
     \[Epsilon]^2)/(Sqrt[2]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 
       2*mH2*(mz2 + mZ2)]) + ((I/2)*Sqrt[4 - mH2]*mH2^(3/2)*
     ((3*(-3 + d)*(-2 + d))/(2*(4 - mH2)*(4 - mZ2)) - 
      ((-3 + d)*(-2 + d))/(2*(-4 + mH2)*(4 - mZ2)))*Sqrt[4 - mZ2]*Sqrt[mZ2]*
     (-mH2 + mz2 + mZ2)*\[Epsilon]^2)/(Sqrt[-((-4 + mH2)*mH2)]*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   (I*Sqrt[8 - 2*mZ2]*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*((-2*(-3 + d)*(-2 + d)*(-mH2^2 + 2*mH2*mz2 - 
         mz2^2 + 8*mZ2 - mH2*mZ2 - mz2*mZ2))/((4 - mH2)*(4 - mz2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) - ((-3 + d)*(-2 + d)*(4*mH2 - 2*mH2^2 - 4*mz2 + 2*mH2*mz2 - 
         4*mZ2 + 3*mH2*mZ2 + 3*mz2*mZ2 - mH2*mz2*mZ2 - mZ2^2))/
       ((4 - mH2)*(4 - mZ2)^2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      (2*(-3 + d)*(-2 + d)*(-4*mH2 + 4*mz2 + 2*mH2*mz2 - 2*mz2^2 - 4*mZ2 + 
         3*mH2*mZ2 + 3*mz2*mZ2 - mH2*mz2*mZ2 - mZ2^2))/
       ((4 - mz2)*(4 - mZ2)^2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-2 + d)*(-4*mH2 + 2*mH2^2 + 4*mz2 - 2*mH2*mz2 + 4*mZ2 - 
         3*mH2*mZ2 - 3*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))/
       ((4 - mH2)*(4 - mZ2)^2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    (Sqrt[2]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  ((-1/2*I)*((3*(-3 + d)^2)/(4 - mZ2)^2 + (-3 + d)^2/(-4 + mZ2)^2)*
     Sqrt[8 - 2*mZ2]*mZ2^(3/2)*(-mH2 - mz2 + mZ2)*\[Epsilon]^2)/
    (Sqrt[2]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   (I*Sqrt[8 - 2*mZ2]*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*((2*(-3 + d)^2*mZ2)/((-4 + mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) - (2*(-3 + d)^2*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2))/
       ((4 - mZ2)^2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) + ((-3 + d)^2*(-2*mH2 + 2*mz2 + 2*mZ2 - 
         mz2*mZ2))/((4 - mZ2)^2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)^2*(2*mH2 - 2*mz2 - 2*mZ2 + mz2*mZ2))/
       ((4 - mZ2)^2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    (Sqrt[2]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 0, 0, 
  ((I/2)*Sqrt[4 - mH2]*mH2^(3/2)*((3*(-3 + d)*(-2 + d))/
       (2*(4 - mH2)*(4 - mZ2)) - ((-3 + d)*(-2 + d))/
       (2*(-4 + mH2)*(4 - mZ2)))*Sqrt[4 - mZ2]*Sqrt[mZ2]*(-mH2 + mz2 + mZ2)*
     \[Epsilon]^2)/(Sqrt[-((-4 + mH2)*mH2)]*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   (I*Sqrt[8 - 2*mZ2]*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(-(((-3 + d)*(-2 + d)*mH2)/
        ((4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2))) + ((-3 + d)*(-2 + d)*(2*mH2 + 2*mz2 - 
         mH2*mz2 - 2*mZ2))/(2*(4 - mH2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + 
         mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)*(-2 + d)*(-2*mH2 - 2*mz2 + mH2*mz2 + 2*mZ2))/
       (2*(4 - mH2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)*(-2 + d)*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2))/
       ((4 - mH2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    (Sqrt[2]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  ((-1/2*I)*Sqrt[4 - mz2]*mz2*((3*(-3 + d)*(-2 + d))/
       (2*(4 - mz2)*(4 - mZ2)) - ((-3 + d)*(-2 + d))/
       (2*(-4 + mz2)*(4 - mZ2)))*Sqrt[4 - mZ2]*(-mH2 + mz2 - mZ2)*Sqrt[mZ2]*
     \[Epsilon]^2)/(Sqrt[2]*Sqrt[2 - mz2/2]*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   (I*Sqrt[8 - 2*mZ2]*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(-1/2*((-3 + d)*(-2 + d)*mz2)/
        ((4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)) + ((-3 + d)*(-2 + d)*(2*mH2 + 2*mz2 - 
         mH2*mz2 - 2*mZ2))/((4 - mz2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-2 + d)*mz2)/(2*(-4 + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)*(-2 + d)*(2*mH2 - 2*mz2 - 2*mZ2 + mz2*mZ2))/
       ((4 - mz2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    (Sqrt[2]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  (I*Sqrt[8 - 2*mZ2]*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
     mH2*(-2 + mz2)*mZ2)*(((-4 + d)*(-2 + d)*mH2*(mH2 - mz2 - mZ2))/
      (4*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-2 + d)*(mH2 + mz2 - mZ2)*mZ2)/
      (2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-2 + d)*mz2*(mH2 - mz2 + mZ2))/
      (2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-2 + d)*mH2*(-mH2 + mz2 + mZ2))/
      (4*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
   (Sqrt[2]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  ((I/2)*Sqrt[4 - mH2]*mH2^(3/2)*((3*(-3 + d)^2)/((4 - mH2)*(4 - mZ2)) - 
      (-3 + d)^2/((-4 + mH2)*(4 - mZ2)))*Sqrt[4 - mZ2]*Sqrt[mZ2]*
     (-mH2 + mz2 + mZ2)*\[Epsilon]^2)/(Sqrt[-((-4 + mH2)*mH2)]*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   (I*Sqrt[8 - 2*mZ2]*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*((-2*(-3 + d)^2*mH2)/
       ((4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) + ((-3 + d)^2*(2*mH2 + 2*mz2 - mH2*mz2 - 
         2*mZ2))/((4 - mH2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)^2*(-2*mH2 - 2*mz2 + mH2*mz2 + 2*mZ2))/
       ((4 - mH2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      (2*(-3 + d)^2*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2))/
       ((4 - mH2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    (Sqrt[2]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  ((-1/2*I)*Sqrt[4 - mz2]*mz2*((3*(-3 + d)^2)/((4 - mz2)*(4 - mZ2)) - 
      (-3 + d)^2/((-4 + mz2)*(4 - mZ2)))*Sqrt[4 - mZ2]*(-mH2 + mz2 - mZ2)*
     Sqrt[mZ2]*\[Epsilon]^2)/(Sqrt[2]*Sqrt[2 - mz2/2]*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   (I*Sqrt[8 - 2*mZ2]*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*
     (-(((-3 + d)^2*mz2)/((4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
          2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))) + 
      (2*(-3 + d)^2*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2))/
       ((4 - mz2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + ((-3 + d)^2*mz2)/
       ((-4 + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) - (2*(-3 + d)^2*(2*mH2 - 2*mz2 - 2*mZ2 + 
         mz2*mZ2))/((4 - mz2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    (Sqrt[2]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  (I*Sqrt[8 - 2*mZ2]*Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
     mH2*(-2 + mz2)*mZ2)*(((-4 + d)*(-3 + d)*mH2*(mH2 - mz2 - mZ2))/
      (2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-3 + d)*(mH2 + mz2 - mZ2)*mZ2)/
      ((4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-3 + d)*mz2*(mH2 - mz2 + mZ2))/
      ((4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-3 + d)*mH2*(-mH2 + mz2 + mZ2))/
      (2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
   (Sqrt[2]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {I*(8/((-4 + d)*(4 - mH2)^2) - (10*d)/((-4 + d)*(4 - mH2)^2) + 
    (4*d^2)/((-4 + d)*(4 - mH2)^2) - d^3/(2*(-4 + d)*(4 - mH2)^2) - 
    1/(2*(-4 + mH2)) + d/(2*(-4 + mH2)) - d^2/(8*(-4 + mH2)) + 
    12/((-4 + d)*(4 - mH2)^2*mH2) - (16*d)/((-4 + d)*(4 - mH2)^2*mH2) + 
    (7*d^2)/((-4 + d)*(4 - mH2)^2*mH2) - d^3/((-4 + d)*(4 - mH2)^2*mH2) + 
    1/((-4 + mH2)*mH2) - d/((-4 + mH2)*mH2) + d^2/(4*(-4 + mH2)*mH2))*
   Sqrt[4 - mH2]*Sqrt[mH2]*\[Epsilon]^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  I*(-168/((-4 + d)*(4 - mH2)^2) + (167*d)/((-4 + d)*(4 - mH2)^2) - 
    (55*d^2)/((-4 + d)*(4 - mH2)^2) + (6*d^3)/((-4 + d)*(4 - mH2)^2) + 
    144/((-4 + d)*(4 - mH2)^2*mH2) - (150*d)/((-4 + d)*(4 - mH2)^2*mH2) + 
    (52*d^2)/((-4 + d)*(4 - mH2)^2*mH2) - 
    (6*d^3)/((-4 + d)*(4 - mH2)^2*mH2) + 12/((-4 + mH2)*mH2) - 
    (17*d)/(2*(-4 + mH2)*mH2) + (3*d^2)/(2*(-4 + mH2)*mH2))*Sqrt[4 - mH2]*
   Sqrt[mH2]*\[Epsilon]^2, I*Sqrt[4 - mH2]*Sqrt[mH2]*
   (168/((-4 + d)*(4 - mH2)^2) - (104*d)/((-4 + d)*(4 - mH2)^2) + 
    (16*d^2)/((-4 + d)*(4 - mH2)^2) - 3/(-4 + mH2) + d/(-4 + mH2) - 
    72/((-4 + d)*(4 - mH2)^2*mH2) + (48*d)/((-4 + d)*(4 - mH2)^2*mH2) - 
    (8*d^2)/((-4 + d)*(4 - mH2)^2*mH2) - 6/((-4 + mH2)*mH2) + 
    (2*d)/((-4 + mH2)*mH2) + (12*mH2)/((-4 + d)*(4 - mH2)^2) - 
    (7*d*mH2)/((-4 + d)*(4 - mH2)^2) + (d^2*mH2)/((-4 + d)*(4 - mH2)^2))*
   \[Epsilon]^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*((-2 + d)^2*(-2 + mH2)*\[Epsilon]^2)/(-4 + mH2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((-3 + d)*(-8 + 3*d)*\[Epsilon]^2)/(-4 + mH2), 
  (2*(-3 + d)*(2 + mH2)*\[Epsilon]^2)/(-4 + mH2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {I*(8/((-4 + d)*(4 - mz2)^2) - (10*d)/((-4 + d)*(4 - mz2)^2) + 
    (4*d^2)/((-4 + d)*(4 - mz2)^2) - d^3/(2*(-4 + d)*(4 - mz2)^2) + 
    1/(2*(4 - mz2)) - d/(2*(4 - mz2)) + d^2/(8*(4 - mz2)) + 
    12/((-4 + d)*(4 - mz2)^2*mz2) - (16*d)/((-4 + d)*(4 - mz2)^2*mz2) + 
    (7*d^2)/((-4 + d)*(4 - mz2)^2*mz2) - d^3/((-4 + d)*(4 - mz2)^2*mz2) - 
    1/((4 - mz2)*mz2) + d/((4 - mz2)*mz2) - d^2/(4*(4 - mz2)*mz2))*
   Sqrt[4 - mz2]*Sqrt[mz2]*\[Epsilon]^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, I*(-168/((-4 + d)*(4 - mz2)^2) + (167*d)/((-4 + d)*(4 - mz2)^2) - 
    (55*d^2)/((-4 + d)*(4 - mz2)^2) + (6*d^3)/((-4 + d)*(4 - mz2)^2) + 
    144/((-4 + d)*(4 - mz2)^2*mz2) - (150*d)/((-4 + d)*(4 - mz2)^2*mz2) + 
    (52*d^2)/((-4 + d)*(4 - mz2)^2*mz2) - 
    (6*d^3)/((-4 + d)*(4 - mz2)^2*mz2) - 12/((4 - mz2)*mz2) + 
    (17*d)/(2*(4 - mz2)*mz2) - (3*d^2)/(2*(4 - mz2)*mz2))*Sqrt[4 - mz2]*
   Sqrt[mz2]*\[Epsilon]^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  I*Sqrt[4 - mz2]*Sqrt[mz2]*(168/((-4 + d)*(4 - mz2)^2) - 
    (104*d)/((-4 + d)*(4 - mz2)^2) + (16*d^2)/((-4 + d)*(4 - mz2)^2) + 
    3/(4 - mz2) - d/(4 - mz2) - 72/((-4 + d)*(4 - mz2)^2*mz2) + 
    (48*d)/((-4 + d)*(4 - mz2)^2*mz2) - (8*d^2)/((-4 + d)*(4 - mz2)^2*mz2) + 
    6/((4 - mz2)*mz2) - (2*d)/((4 - mz2)*mz2) + 
    (12*mz2)/((-4 + d)*(4 - mz2)^2) - (7*d*mz2)/((-4 + d)*(4 - mz2)^2) + 
    (d^2*mz2)/((-4 + d)*(4 - mz2)^2))*\[Epsilon]^2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-1/4*((-2 + d)^2*(2 - mz2)*\[Epsilon]^2)/(4 - mz2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-3 + d)*(-8 + 3*d)*\[Epsilon]^2)/(4 - mz2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-2*(-3 + d)*(2 + mz2)*\[Epsilon]^2)/(4 - mz2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {((3*(-2 + d)^2)/(4*(4 - mH2)^2) + 
    (-2 + d)^2/(4*(-4 + mH2)^2))*(4 - mH2)*mH2*\[Epsilon]^2, 0, 0, 0, 0, 
  ((3*(-3 + d)*(-2 + d))/(4 - mH2)^2 + ((-3 + d)*(-2 + d))/(-4 + mH2)^2)*
   (4 - mH2)*mH2*\[Epsilon]^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*(-3 + d)^2*(4 - mH2)*mH2*\[Epsilon]^2)/
   (-4 + mH2)^2, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-2 + d)^2)/(4*(4 - mH2)*(4 - mz2)) - 
    (-2 + d)^2/(4*(-4 + mH2)*(4 - mz2)))*Sqrt[4 - mz2]*Sqrt[mz2]*
   \[Epsilon]^2, 0, 0, 0, 0, Sqrt[4 - mH2]*Sqrt[mH2]*
   ((3*(-3 + d)*(-2 + d))/(2*(4 - mH2)*(4 - mz2)) - 
    ((-3 + d)*(-2 + d))/(2*(-4 + mH2)*(4 - mz2)))*Sqrt[4 - mz2]*Sqrt[mz2]*
   \[Epsilon]^2, Sqrt[4 - mH2]*Sqrt[mH2]*
   ((3*(-3 + d)*(-2 + d))/(2*(4 - mH2)*(4 - mz2)) - 
    ((-3 + d)*(-2 + d))/(2*(-4 + mH2)*(4 - mz2)))*Sqrt[4 - mz2]*Sqrt[mz2]*
   \[Epsilon]^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, Sqrt[4 - mH2]*Sqrt[mH2]*
   ((3*(-3 + d)^2)/((4 - mH2)*(4 - mz2)) - (-3 + d)^2/((-4 + mH2)*(4 - mz2)))*
   Sqrt[4 - mz2]*Sqrt[mz2]*\[Epsilon]^2, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1/2*I)*((3*(-2 + d)^2)/(4*(4 - mH2)^2) + (-2 + d)^2/(4*(-4 + mH2)^2))*
     Sqrt[4 - mH2]*mH2^(3/2)*(mH2 - mz2 - mZ2)*\[Epsilon]^2)/
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)] - 
   ((I/2)*Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-2 + d)^2)/(4*(4 - mH2)*(4 - mz2)) - 
      (-2 + d)^2/(4*(-4 + mH2)*(4 - mz2)))*mz2*(-mH2 + mz2 - mZ2)*
     \[Epsilon]^2)/Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)] - 
   ((I/2)*Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-2 + d)^2)/(4*(4 - mH2)*(4 - mZ2)) - 
      (-2 + d)^2/(4*(-4 + mH2)*(4 - mZ2)))*mZ2*(-mH2 - mz2 + mZ2)*
     \[Epsilon]^2)/Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)] + 
   (I*Sqrt[4 - mH2]*Sqrt[mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     (((-2 + d)^2*(2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2))/(2*(4 - mH2)^2*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-2 + d)^2*(-2*mH2*mz2 + 2*mz2^2 - 2*mH2*mZ2 - 4*mz2*mZ2 + 
         mH2*mz2*mZ2 + 2*mZ2^2))/(2*(4 - mH2)*(4 - mz2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + ((-2 + d)^2*(2*mH2^2 - 2*mH2*mz2 - 4*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + 2*mZ2^2))/(4*(4 - mH2)^2*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + ((-2 + d)^2*(2*mH2^2 - 2*mH2*mz2 - 4*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + 2*mZ2^2))/(4*(-4 + mH2)^2*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)))*\[Epsilon]^2)/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2], 
  ((-1/2*I)*Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-3 + d)*(-2 + d))/
       (2*(4 - mH2)*(4 - mZ2)) - ((-3 + d)*(-2 + d))/
       (2*(-4 + mH2)*(4 - mZ2)))*mZ2*(-mH2 - mz2 + mZ2)*\[Epsilon]^2)/
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)] + 
   (I*Sqrt[4 - mH2]*Sqrt[mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     (-(((-3 + d)*(-2 + d)*mZ2)/((4 - mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))) - 
      ((-3 + d)*(-2 + d)*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2))/
       ((4 - mH2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)*(-2 + d)*(2*mH2 - 2*mz2 - 2*mZ2 + mz2*mZ2))/
       (2*(4 - mH2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-2 + d)*(2*mH2 - 2*mz2 - 2*mZ2 + mz2*mZ2))/
       (2*(-4 + mH2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 0, 0, 0, 
  ((-1/2*I)*((3*(-3 + d)*(-2 + d))/(4 - mH2)^2 + ((-3 + d)*(-2 + d))/
       (-4 + mH2)^2)*Sqrt[4 - mH2]*mH2^(3/2)*(mH2 - mz2 - mZ2)*\[Epsilon]^2)/
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)] - 
   ((I/2)*Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-3 + d)*(-2 + d))/
       (2*(4 - mH2)*(4 - mz2)) - ((-3 + d)*(-2 + d))/
       (2*(-4 + mH2)*(4 - mz2)))*mz2*(-mH2 + mz2 - mZ2)*\[Epsilon]^2)/
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)] - 
   ((I/2)*Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-3 + d)*(-2 + d))/
       (2*(4 - mH2)*(4 - mZ2)) - ((-3 + d)*(-2 + d))/
       (2*(-4 + mH2)*(4 - mZ2)))*mZ2*(-mH2 - mz2 + mZ2)*\[Epsilon]^2)/
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)] + 
   (I*Sqrt[4 - mH2]*Sqrt[mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     ((2*(-3 + d)*(-2 + d)*(4*mH2 + mH2^2 - 4*mz2 - 3*mH2*mz2 + 2*mz2^2 + 
         4*mZ2 - 3*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2))/
       ((4 - mH2)^2*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      (2*(-3 + d)*(-2 + d)*(8*mH2 - mH2*mz2 - mz2^2 - mH2*mZ2 + 2*mz2*mZ2 - 
         mZ2^2))/((4 - mH2)*(4 - mz2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-2 + d)*(4*mH2 + mH2^2 + 4*mz2 - 3*mH2*mz2 - 4*mZ2 - 
         3*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 2*mZ2^2))/
       ((4 - mH2)^2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-2 + d)*(4*mH2 + mH2^2 + 4*mz2 - 3*mH2*mz2 - 4*mZ2 - 
         3*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 2*mZ2^2))/
       ((-4 + mH2)^2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 
  ((-1/2*I)*Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-3 + d)*(-2 + d))/
       (2*(4 - mH2)*(4 - mz2)) - ((-3 + d)*(-2 + d))/
       (2*(-4 + mH2)*(4 - mz2)))*mz2*(-mH2 + mz2 - mZ2)*\[Epsilon]^2)/
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)] + 
   (I*Sqrt[4 - mH2]*Sqrt[mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     (-1/2*((-3 + d)*(-2 + d)*mz2)/((4 - mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-2 + d)*mz2)/(2*(-4 + mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-2 + d)*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2))/
       ((4 - mH2)*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)*(-2 + d)*(2*mH2 - 2*mz2 - 2*mZ2 + mz2*mZ2))/
       ((4 - mH2)*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 
  (I*Sqrt[4 - mH2]*Sqrt[mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (((-4 + d)*(-2 + d)*mH2*(mH2 - mz2 - mZ2))/(4*(4 - mH2)*
       (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
        mZ2^2)) - ((-4 + d)*(-2 + d)*(mH2 + mz2 - mZ2)*mZ2)/
      (2*(4 - mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-2 + d)*mz2*(mH2 - mz2 + mZ2))/
      (4*(4 - mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) + ((-4 + d)*(-2 + d)*mz2*(mH2 - mz2 + mZ2))/
      (4*(-4 + mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-2 + d)*mH2*(-mH2 + mz2 + mZ2))/
      (4*(4 - mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
   Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 
  ((-1/2*I)*Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-3 + d)^2)/((4 - mH2)*(4 - mZ2)) - 
      (-3 + d)^2/((-4 + mH2)*(4 - mZ2)))*mZ2*(-mH2 - mz2 + mZ2)*\[Epsilon]^2)/
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)] + 
   (I*Sqrt[4 - mH2]*Sqrt[mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     ((2*(-3 + d)^2*mZ2)/((-4 + mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      (2*(-3 + d)^2*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2))/
       ((4 - mH2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)^2*(2*mH2 - 2*mz2 - 2*mZ2 + mz2*mZ2))/((4 - mH2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + ((-3 + d)^2*(2*mH2 - 2*mz2 - 2*mZ2 + mz2*mZ2))/
       ((-4 + mH2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-2*I)*(-3 + d)^2*Sqrt[4 - mH2]*mH2^(3/2)*(mH2 - mz2 - mZ2)*\[Epsilon]^2)/
    ((-4 + mH2)^2*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   (I*Sqrt[4 - mH2]*Sqrt[mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     ((2*(-3 + d)^2*mH2)/((-4 + mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)^2*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2))/
       ((4 - mH2)^2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) + ((-3 + d)^2*(2*mH2 + 2*mz2 - mH2*mz2 - 
         2*mZ2))/((-4 + mH2)^2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      (2*(-3 + d)^2*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2))/
       ((4 - mH2)^2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 
  ((-1/2*I)*Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-3 + d)^2)/((4 - mH2)*(4 - mz2)) - 
      (-3 + d)^2/((-4 + mH2)*(4 - mz2)))*mz2*(-mH2 + mz2 - mZ2)*\[Epsilon]^2)/
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)] + 
   (I*Sqrt[4 - mH2]*Sqrt[mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     ((2*(-3 + d)^2*mz2)/((-4 + mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      (2*(-3 + d)^2*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2))/
       ((4 - mH2)*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      (2*(-3 + d)^2*(2*mH2 - 2*mz2 - 2*mZ2 + mz2*mZ2))/
       ((4 - mH2)*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 
  (I*Sqrt[4 - mH2]*Sqrt[mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (((-4 + d)*(-3 + d)*mH2*(mH2 - mz2 - mZ2))/(2*(4 - mH2)*
       (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
        mZ2^2)) - ((-4 + d)*(-3 + d)*(mH2 + mz2 - mZ2)*mZ2)/
      ((4 - mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-3 + d)*mz2*(mH2 - mz2 + mZ2))/
      (2*(4 - mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) + ((-4 + d)*(-3 + d)*mz2*(mH2 - mz2 + mZ2))/
      (2*(-4 + mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-3 + d)*mH2*(-mH2 + mz2 + mZ2))/
      (2*(4 - mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
   Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 0, 0, 0, 
  0, 0, 0}, {((3*(-2 + d)^2)/(4*(4 - mz2)^2) + (-2 + d)^2/(4*(-4 + mz2)^2))*
   (4 - mz2)*mz2*\[Epsilon]^2, 0, 0, 0, 0, 0, 
  ((3*(-3 + d)*(-2 + d))/(4 - mz2)^2 + ((-3 + d)*(-2 + d))/(-4 + mz2)^2)*
   (4 - mz2)*mz2*\[Epsilon]^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((3*(-3 + d)^2)/(4 - mz2)^2 + (-3 + d)^2/(-4 + mz2)^2)*(4 - mz2)*mz2*
   \[Epsilon]^2, 0, 0, 0, 0, 0}, 
 {((-1/2*I)*mH2*((3*(-2 + d)^2)/(4*(4 - mH2)*(4 - mz2)) - 
      (-2 + d)^2/(4*(-4 + mH2)*(4 - mz2)))*Sqrt[4 - mz2]*Sqrt[mz2]*
     (mH2 - mz2 - mZ2)*\[Epsilon]^2)/Sqrt[mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2)] - ((I/2)*Sqrt[4 - mz2]*Sqrt[mz2]*
     ((3*(-2 + d)^2)/(4*(4 - mz2)*(4 - mZ2)) - 
      (-2 + d)^2/(4*(-4 + mz2)*(4 - mZ2)))*mZ2*(-mH2 - mz2 + mZ2)*
     \[Epsilon]^2)/Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)] + 
   ((I/2)*((3*(-2 + d)^2)/(4*(4 - mz2)^2) + (-2 + d)^2/(4*(-4 + mz2)^2))*
     (4 - mz2)*mz2^2*(mH2 - mz2 + mZ2)*\[Epsilon]^2)/
    (Sqrt[-((-4 + mz2)*mz2)]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 
       2*mH2*(mz2 + mZ2)]) + (I*Sqrt[4 - mz2]*Sqrt[mz2]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*(((-2 + d)^2*(2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2))/(2*(4 - mH2)*(4 - mz2)^2*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) - ((-2 + d)^2*(-2*mH2^2 + 2*mH2*mz2 + 4*mH2*mZ2 + 
         2*mz2*mZ2 - mH2*mz2*mZ2 - 2*mZ2^2))/(4*(4 - mH2)*(4 - mz2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + ((-2 + d)^2*(-2*mH2*mz2 + 2*mz2^2 - 2*mH2*mZ2 - 
         4*mz2*mZ2 + mH2*mz2*mZ2 + 2*mZ2^2))/(2*(4 - mz2)^2*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + ((-2 + d)^2*(2*mH2^2 - 2*mH2*mz2 - 4*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + 2*mZ2^2))/(4*(4 - mH2)*(4 - mz2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)))*\[Epsilon]^2)/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2], 
  ((-1/2*I)*Sqrt[4 - mz2]*Sqrt[mz2]*((3*(-3 + d)*(-2 + d))/
       (2*(4 - mz2)*(4 - mZ2)) - ((-3 + d)*(-2 + d))/
       (2*(-4 + mz2)*(4 - mZ2)))*mZ2*(-mH2 - mz2 + mZ2)*\[Epsilon]^2)/
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)] + 
   (I*Sqrt[4 - mz2]*Sqrt[mz2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     (-(((-3 + d)*(-2 + d)*mZ2)/((4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))) - 
      ((-3 + d)*(-2 + d)*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2))/
       ((4 - mz2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-2 + d)*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2))/
       (2*(4 - mz2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)*(-2 + d)*(2*mH2 - 2*mz2 - 2*mZ2 + mz2*mZ2))/
       (2*(4 - mz2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 0, 0, 0, 
  ((-1/2*I)*mH2*((3*(-3 + d)*(-2 + d))/(2*(4 - mH2)*(4 - mz2)) - 
      ((-3 + d)*(-2 + d))/(2*(-4 + mH2)*(4 - mz2)))*Sqrt[4 - mz2]*Sqrt[mz2]*
     (mH2 - mz2 - mZ2)*\[Epsilon]^2)/Sqrt[mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2)] + (I*Sqrt[4 - mz2]*Sqrt[mz2]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*(-1/2*((-3 + d)*(-2 + d)*mH2)/((4 - mz2)*(mH2^2 - 2*mH2*mz2 + 
          mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-2 + d)*mH2)/(2*(-4 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-2 + d)*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2))/
       ((4 - mH2)*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)*(-2 + d)*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2))/
       ((4 - mH2)*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 
  ((-1/2*I)*mH2*((3*(-3 + d)*(-2 + d))/(2*(4 - mH2)*(4 - mz2)) - 
      ((-3 + d)*(-2 + d))/(2*(-4 + mH2)*(4 - mz2)))*Sqrt[4 - mz2]*Sqrt[mz2]*
     (mH2 - mz2 - mZ2)*\[Epsilon]^2)/Sqrt[mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2)] - ((I/2)*Sqrt[4 - mz2]*Sqrt[mz2]*
     ((3*(-3 + d)*(-2 + d))/(2*(4 - mz2)*(4 - mZ2)) - 
      ((-3 + d)*(-2 + d))/(2*(-4 + mz2)*(4 - mZ2)))*mZ2*(-mH2 - mz2 + mZ2)*
     \[Epsilon]^2)/Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)] + 
   ((I/2)*((3*(-3 + d)*(-2 + d))/(4 - mz2)^2 + ((-3 + d)*(-2 + d))/
       (-4 + mz2)^2)*(4 - mz2)*mz2^2*(mH2 - mz2 + mZ2)*\[Epsilon]^2)/
    (Sqrt[-((-4 + mz2)*mz2)]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 
       2*mH2*(mz2 + mZ2)]) + (I*Sqrt[4 - mz2]*Sqrt[mz2]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*((-2*(-3 + d)*(-2 + d)*(4*mH2 - 2*mH2^2 - 4*mz2 + 3*mH2*mz2 - 
         mz2^2 - 4*mZ2 + 2*mH2*mZ2 + 3*mz2*mZ2 - mH2*mz2*mZ2))/
       ((4 - mH2)*(4 - mz2)^2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      (2*(-3 + d)*(-2 + d)*(-mH2^2 + 8*mz2 - mH2*mz2 + 2*mH2*mZ2 - mz2*mZ2 - 
         mZ2^2))/((4 - mH2)*(4 - mz2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      (2*(-3 + d)*(-2 + d)*(4*mH2 + 4*mz2 - 3*mH2*mz2 + mz2^2 - 4*mZ2 - 
         2*mH2*mZ2 - 3*mz2*mZ2 + mH2*mz2*mZ2 + 2*mZ2^2))/
       ((4 - mz2)^2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 
  (I*Sqrt[4 - mz2]*Sqrt[mz2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (((-4 + d)*(-2 + d)*mH2*(mH2 - mz2 - mZ2))/(4*(4 - mz2)*
       (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
        mZ2^2)) + ((-4 + d)*(-2 + d)*mz2*(-mH2 + mz2 - mZ2))/
      (4*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-2 + d)*(mH2 + mz2 - mZ2)*mZ2)/
      (2*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-2 + d)*mz2*(mH2 - mz2 + mZ2))/
      (4*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-2 + d)*mH2*(-mH2 + mz2 + mZ2))/
      (4*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
   Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 0, 
  ((-1/2*I)*Sqrt[4 - mz2]*Sqrt[mz2]*((3*(-3 + d)^2)/((4 - mz2)*(4 - mZ2)) - 
      (-3 + d)^2/((-4 + mz2)*(4 - mZ2)))*mZ2*(-mH2 - mz2 + mZ2)*\[Epsilon]^2)/
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)] + 
   (I*Sqrt[4 - mz2]*Sqrt[mz2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     ((-2*(-3 + d)^2*mZ2)/((4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      (2*(-3 + d)^2*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2))/
       ((4 - mz2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)^2*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2))/
       ((4 - mz2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)^2*(2*mH2 - 2*mz2 - 2*mZ2 + mz2*mZ2))/((4 - mz2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)))*\[Epsilon]^2)/Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ((-1/2*I)*mH2*((3*(-3 + d)^2)/((4 - mH2)*(4 - mz2)) - 
      (-3 + d)^2/((-4 + mH2)*(4 - mz2)))*Sqrt[4 - mz2]*Sqrt[mz2]*
     (mH2 - mz2 - mZ2)*\[Epsilon]^2)/Sqrt[mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2)] + (I*Sqrt[4 - mz2]*Sqrt[mz2]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*(-(((-3 + d)^2*mH2)/((4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))) + 
      ((-3 + d)^2*mH2)/((-4 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      (2*(-3 + d)^2*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2))/
       ((4 - mH2)*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      (2*(-3 + d)^2*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2))/
       ((4 - mH2)*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 0, 
  ((I/2)*((3*(-3 + d)^2)/(4 - mz2)^2 + (-3 + d)^2/(-4 + mz2)^2)*(4 - mz2)*
     mz2^2*(mH2 - mz2 + mZ2)*\[Epsilon]^2)/(Sqrt[-((-4 + mz2)*mz2)]*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   (I*Sqrt[4 - mz2]*Sqrt[mz2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     ((2*(-3 + d)^2*mz2)/((-4 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      (2*(-3 + d)^2*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2))/
       ((4 - mz2)^2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) - (2*(-3 + d)^2*(2*mH2 - 2*mz2 - 2*mZ2 + 
         mz2*mZ2))/((4 - mz2)^2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 
  (I*Sqrt[4 - mz2]*Sqrt[mz2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    (((-4 + d)*(-3 + d)*mH2*(mH2 - mz2 - mZ2))/(2*(4 - mz2)*
       (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
        mZ2^2)) + ((-4 + d)*(-3 + d)*mz2*(-mH2 + mz2 - mZ2))/
      (2*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-3 + d)*(mH2 + mz2 - mZ2)*mZ2)/
      ((4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-3 + d)*mz2*(mH2 - mz2 + mZ2))/
      (2*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)) - ((-4 + d)*(-3 + d)*mH2*(-mH2 + mz2 + mZ2))/
      (2*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)))*\[Epsilon]^2)/
   Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2], 0, 0, 0, 
  0}, {-1/2*((-2 + d)^2*(mH2^2 - 8*mz2 + mH2*mz2 - 2*mH2*mZ2 + mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
    ((-4 + d)*(-4 + mH2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  ((-3 + d)*(-8 + 3*d)*(2*mH2^2 + 8*mz2 - 9*mH2*mz2 - mH2^2*mz2 - 3*mz2^2 + 
     3*mH2*mz2^2 - 4*mH2*mZ2 - mz2*mZ2 + 4*mH2*mz2*mZ2 + mz2^2*mZ2 - 
     mH2*mz2^2*mZ2 + 2*mZ2^2 - mz2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (2*(-3 + d)*(2 + mZ2)*(2*mH2^2 + 8*mz2 - 9*mH2*mz2 - 
     mH2^2*mz2 - 3*mz2^2 + 3*mH2*mz2^2 - 4*mH2*mZ2 - mz2*mZ2 + 
     4*mH2*mz2*mZ2 + mz2^2*mZ2 - mH2*mz2^2*mZ2 + 2*mZ2^2 - mz2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 
  -(((-3 + d)*(-2 + d)*mz2*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*
     \[Epsilon]^3)/((-4 + d)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 0, 0, 0, 0, 
  ((-3 + d)*(-8 + 3*d)*(2*mH2^2 + 8*mz2 - 7*mH2*mz2 - mz2^2 + mH2*mz2^2 - 
     4*mH2*mZ2 - 3*mz2*mZ2 + 2*mH2*mz2*mZ2 + 2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(-4 + mH2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (2*(-3 + d)*(2 + mH2)*(2*mH2^2 + 8*mz2 - 7*mH2*mz2 - mz2^2 + 
     mH2*mz2^2 - 4*mH2*mZ2 - 3*mz2*mZ2 + 2*mH2*mz2*mZ2 + 2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(-4 + mH2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -(((-3 + d)*(-10 + 3*d)*mz2*(2*mH2 + mH2^2 + 2*mz2 - 
      2*mH2*mz2 - 2*mZ2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
    ((-4 + d)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  -((mz2*(-12*mH2 + 4*d*mH2 + 2*mH2^2 - 12*mz2 + 4*d*mz2 + 8*mH2*mz2 - 
      3*d*mH2*mz2 - 4*mH2^2*mz2 + d*mH2^2*mz2 - 4*mz2^2 + d*mz2^2 + 
      4*mH2*mz2^2 - d*mH2*mz2^2 + 12*mZ2 - 4*d*mZ2 + 12*mH2*mZ2 - 
      4*d*mH2*mZ2 + 18*mz2*mZ2 - 5*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 
      3*d*mH2*mz2*mZ2 - 14*mZ2^2 + 4*d*mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
    ((-4 + d)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  (-2*(-3 + d)*(4 - mz2)*mz2*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*
    \[Epsilon]^3)/((-4 + d)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(I*(8/((-4 + d)*(4 - mH2)^2) - (10*d)/((-4 + d)*(4 - mH2)^2) + 
      (4*d^2)/((-4 + d)*(4 - mH2)^2) - d^3/(2*(-4 + d)*(4 - mH2)^2) - 
      1/(2*(-4 + mH2)) + d/(2*(-4 + mH2)) - d^2/(8*(-4 + mH2)) + 
      12/((-4 + d)*(4 - mH2)^2*mH2) - (16*d)/((-4 + d)*(4 - mH2)^2*mH2) + 
      (7*d^2)/((-4 + d)*(4 - mH2)^2*mH2) - d^3/((-4 + d)*(4 - mH2)^2*mH2) + 
      1/((-4 + mH2)*mH2) - d/((-4 + mH2)*mH2) + d^2/(4*(-4 + mH2)*mH2))*mH2*
     Sqrt[4 - mz2]*(-mH2 + mz2 + mZ2)*\[Epsilon]^2)/
    (Sqrt[mz2]*(mH2 - mz2 + mZ2)) + I*(8/((-4 + d)*(4 - mZ2)^2) - 
     (10*d)/((-4 + d)*(4 - mZ2)^2) + (4*d^2)/((-4 + d)*(4 - mZ2)^2) - 
     d^3/(2*(-4 + d)*(4 - mZ2)^2) + 1/(2*(4 - mZ2)) - d/(2*(4 - mZ2)) + 
     d^2/(8*(4 - mZ2)) + 12/((-4 + d)*(4 - mZ2)^2*mZ2) - 
     (16*d)/((-4 + d)*(4 - mZ2)^2*mZ2) + (7*d^2)/((-4 + d)*(4 - mZ2)^2*mZ2) - 
     d^3/((-4 + d)*(4 - mZ2)^2*mZ2) - 1/((4 - mZ2)*mZ2) + d/((4 - mZ2)*mZ2) - 
     d^2/(4*(4 - mZ2)*mZ2))*Sqrt[4 - mZ2]*Sqrt[mZ2]*
    ((Sqrt[4 - mz2]*Sqrt[mZ2])/(Sqrt[mz2]*Sqrt[4 - mZ2]) + 
     (2*Sqrt[4 - mz2]*(mz2 - mZ2)*Sqrt[mZ2])/(Sqrt[mz2]*Sqrt[4 - mZ2]*
       (mH2 - mz2 + mZ2)))*\[Epsilon]^2 + 
   (I*Sqrt[4 - mz2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (-1/4*((-2 + d)^2*(-4*mH2 + 2*mH2^2 + 4*mz2 - 3*mH2*mz2 + mz2^2 + 
          4*mZ2 - 2*mH2*mZ2 - 3*mz2*mZ2 + mH2*mz2*mZ2))/
        ((-4 + mH2)*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
          2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-2 + d)^2*(4*mH2 + 4*mz2 - 3*mH2*mz2 + mz2^2 - 4*mZ2 - 2*mH2*mZ2 - 
         3*mz2*mZ2 + mH2*mz2*mZ2 + 2*mZ2^2))/(4*(4 - mz2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + ((-2 + d)^2*(-896*mH2^3 + 256*d*mH2^3 + 768*mH2^4 - 
         224*d*mH2^4 - 48*mH2^5 + 16*d*mH2^5 + 896*mH2^2*mz2 - 
         256*d*mH2^2*mz2 - 928*mH2^3*mz2 + 288*d*mH2^3*mz2 - 352*mH2^4*mz2 + 
         88*d*mH2^4*mz2 + 44*mH2^5*mz2 - 12*d*mH2^5*mz2 + 896*mH2*mz2^2 - 
         256*d*mH2*mz2^2 - 224*mH2^2*mz2^2 + 32*d*mH2^2*mz2^2 + 
         880*mH2^3*mz2^2 - 232*d*mH2^3*mz2^2 - 88*mH2^4*mz2^2 + 
         24*d*mH2^4*mz2^2 - 896*mz2^3 + 256*d*mz2^3 + 160*mH2*mz2^3 - 
         32*d*mH2*mz2^3 - 512*mH2^2*mz2^3 + 136*d*mH2^2*mz2^3 + 
         44*mH2^3*mz2^3 - 12*d*mH2^3*mz2^3 + 224*mz2^4 - 64*d*mz2^4 + 
         32*mH2*mz2^4 - 8*d*mH2*mz2^4 + 2688*mH2^2*mZ2 - 768*d*mH2^2*mZ2 - 
         2080*mH2^3*mZ2 + 608*d*mH2^3*mZ2 - 64*mH2^4*mZ2 + 8*d*mH2^4*mZ2 + 
         16*mH2^5*mZ2 - 4*d*mH2^5*mZ2 + 1792*mH2*mz2*mZ2 - 
         512*d*mH2*mz2*mZ2 - 1024*mH2^2*mz2*mZ2 + 320*d*mH2^2*mz2*mZ2 + 
         968*mH2^3*mz2*mZ2 - 304*d*mH2^3*mz2*mZ2 + 128*mH2^4*mz2*mZ2 - 
         26*d*mH2^4*mz2*mZ2 - 12*mH2^5*mz2*mZ2 + 3*d*mH2^5*mz2*mZ2 + 
         2688*mz2^2*mZ2 - 768*d*mz2^2*mZ2 - 1568*mH2*mz2^2*mZ2 + 
         480*d*mH2*mz2^2*mZ2 + 376*mH2^2*mz2^2*mZ2 - 104*d*mH2^2*mz2^2*mZ2 - 
         448*mH2^3*mz2^2*mZ2 + 122*d*mH2^3*mz2^2*mZ2 + 20*mH2^4*mz2^2*mZ2 - 
         6*d*mH2^4*mz2^2*mZ2 - 448*mz2^3*mZ2 + 128*d*mz2^3*mZ2 - 
         72*mH2*mz2^3*mZ2 + 248*mH2^2*mz2^3*mZ2 - 62*d*mH2^2*mz2^3*mZ2 - 
         12*mH2^3*mz2^3*mZ2 + 3*d*mH2^3*mz2^3*mZ2 - 56*mz2^4*mZ2 + 
         16*d*mz2^4*mZ2 - 8*mH2*mz2^4*mZ2 + 2*d*mH2*mz2^4*mZ2 - 
         2688*mH2*mZ2^2 + 768*d*mH2*mZ2^2 + 1632*mH2^2*mZ2^2 - 
         480*d*mH2^2*mZ2^2 + 480*mH2^3*mZ2^2 - 120*d*mH2^3*mZ2^2 - 
         48*mH2^4*mZ2^2 + 12*d*mH2^4*mZ2^2 - 2688*mz2*mZ2^2 + 
         768*d*mz2*mZ2^2 + 1504*mH2*mz2*mZ2^2 - 480*d*mH2*mz2*mZ2^2 - 
         344*mH2^2*mz2*mZ2^2 + 136*d*mH2^2*mz2*mZ2^2 - 280*mH2^3*mz2*mZ2^2 + 
         70*d*mH2^3*mz2*mZ2^2 - 4*mH2^4*mz2*mZ2^2 + d*mH2^4*mz2*mZ2^2 + 
         160*mH2*mz2^2*mZ2^2 - 32*d*mH2*mz2^2*mZ2^2 - 160*mH2^2*mz2^2*mZ2^2 + 
         32*d*mH2^2*mz2^2*mZ2^2 + 96*mH2^3*mz2^2*mZ2^2 - 
         24*d*mH2^3*mz2^2*mZ2^2 + 168*mz2^3*mZ2^2 - 48*d*mz2^3*mZ2^2 + 
         4*mH2*mz2^3*mZ2^2 + 2*d*mH2*mz2^3*mZ2^2 - 28*mH2^2*mz2^3*mZ2^2 + 
         7*d*mH2^2*mz2^3*mZ2^2 + 896*mZ2^3 - 256*d*mZ2^3 - 96*mH2*mZ2^3 + 
         32*d*mH2*mZ2^3 - 576*mH2^2*mZ2^3 + 152*d*mH2^2*mZ2^3 + 
         48*mH2^3*mZ2^3 - 12*d*mH2^3*mZ2^3 + 448*mz2*mZ2^3 - 
         128*d*mz2*mZ2^3 - 328*mH2*mz2*mZ2^3 + 96*d*mH2*mz2*mZ2^3 + 
         160*mH2^2*mz2*mZ2^3 - 46*d*mH2^2*mz2*mZ2^3 + 12*mH2^3*mz2*mZ2^3 - 
         3*d*mH2^3*mz2*mZ2^3 - 168*mz2^2*mZ2^3 + 48*d*mz2^2*mZ2^3 + 
         56*mH2*mz2^2*mZ2^3 - 18*d*mH2*mz2^2*mZ2^3 + 12*mH2^2*mz2^2*mZ2^3 - 
         2*d*mH2^2*mz2^2*mZ2^3 - 8*mH2^3*mz2^2*mZ2^3 + 2*d*mH2^3*mz2^2*
          mZ2^3 - 224*mZ2^4 + 64*d*mZ2^4 + 208*mH2*mZ2^4 - 56*d*mH2*mZ2^4 - 
         16*mH2^2*mZ2^4 + 4*d*mH2^2*mZ2^4 + 56*mz2*mZ2^4 - 16*d*mz2*mZ2^4 - 
         52*mH2*mz2*mZ2^4 + 14*d*mH2*mz2*mZ2^4 + 4*mH2^2*mz2*mZ2^4 - 
         d*mH2^2*mz2*mZ2^4))/(4*(-4 + d)*(4 - mH2)^2*mH2*(4 - mz2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) + ((-2 + d)^2*(896*mH2^3 - 256*d*mH2^3 - 224*mH2^4 + 
         64*d*mH2^4 - 2688*mH2^2*mz2 + 768*d*mH2^2*mz2 + 448*mH2^3*mz2 - 
         128*d*mH2^3*mz2 + 56*mH2^4*mz2 - 16*d*mH2^4*mz2 + 2688*mH2*mz2^2 - 
         768*d*mH2*mz2^2 - 168*mH2^3*mz2^2 + 48*d*mH2^3*mz2^2 - 896*mz2^3 + 
         256*d*mz2^3 - 448*mH2*mz2^3 + 128*d*mH2*mz2^3 + 168*mH2^2*mz2^3 - 
         48*d*mH2^2*mz2^3 + 224*mz2^4 - 64*d*mz2^4 - 56*mH2*mz2^4 + 
         16*d*mH2*mz2^4 - 2688*mH2^2*mZ2 + 768*d*mH2^2*mZ2 - 96*mH2^3*mZ2 + 
         32*d*mH2^3*mZ2 + 208*mH2^4*mZ2 - 56*d*mH2^4*mZ2 + 1792*mH2*mz2*mZ2 - 
         512*d*mH2*mz2*mZ2 + 1504*mH2^2*mz2*mZ2 - 480*d*mH2^2*mz2*mZ2 - 
         328*mH2^3*mz2*mZ2 + 96*d*mH2^3*mz2*mZ2 - 52*mH2^4*mz2*mZ2 + 
         14*d*mH2^4*mz2*mZ2 + 896*mz2^2*mZ2 - 256*d*mz2^2*mZ2 - 
         1568*mH2*mz2^2*mZ2 + 480*d*mH2*mz2^2*mZ2 + 160*mH2^2*mz2^2*mZ2 - 
         32*d*mH2^2*mz2^2*mZ2 + 56*mH2^3*mz2^2*mZ2 - 18*d*mH2^3*mz2^2*mZ2 + 
         160*mz2^3*mZ2 - 32*d*mz2^3*mZ2 - 72*mH2*mz2^3*mZ2 + 
         4*mH2^2*mz2^3*mZ2 + 2*d*mH2^2*mz2^3*mZ2 + 32*mz2^4*mZ2 - 
         8*d*mz2^4*mZ2 - 8*mH2*mz2^4*mZ2 + 2*d*mH2*mz2^4*mZ2 + 
         2688*mH2*mZ2^2 - 768*d*mH2*mZ2^2 + 1632*mH2^2*mZ2^2 - 
         480*d*mH2^2*mZ2^2 - 576*mH2^3*mZ2^2 + 152*d*mH2^3*mZ2^2 - 
         16*mH2^4*mZ2^2 + 4*d*mH2^4*mZ2^2 + 896*mz2*mZ2^2 - 256*d*mz2*mZ2^2 - 
         1024*mH2*mz2*mZ2^2 + 320*d*mH2*mz2*mZ2^2 - 344*mH2^2*mz2*mZ2^2 + 
         136*d*mH2^2*mz2*mZ2^2 + 160*mH2^3*mz2*mZ2^2 - 46*d*mH2^3*mz2*mZ2^2 + 
         4*mH2^4*mz2*mZ2^2 - d*mH2^4*mz2*mZ2^2 - 224*mz2^2*mZ2^2 + 
         32*d*mz2^2*mZ2^2 + 376*mH2*mz2^2*mZ2^2 - 104*d*mH2*mz2^2*mZ2^2 - 
         160*mH2^2*mz2^2*mZ2^2 + 32*d*mH2^2*mz2^2*mZ2^2 + 
         12*mH2^3*mz2^2*mZ2^2 - 2*d*mH2^3*mz2^2*mZ2^2 - 512*mz2^3*mZ2^2 + 
         136*d*mz2^3*mZ2^2 + 248*mH2*mz2^3*mZ2^2 - 62*d*mH2*mz2^3*mZ2^2 - 
         28*mH2^2*mz2^3*mZ2^2 + 7*d*mH2^2*mz2^3*mZ2^2 - 896*mZ2^3 + 
         256*d*mZ2^3 - 2080*mH2*mZ2^3 + 608*d*mH2*mZ2^3 + 480*mH2^2*mZ2^3 - 
         120*d*mH2^2*mZ2^3 + 48*mH2^3*mZ2^3 - 12*d*mH2^3*mZ2^3 - 
         928*mz2*mZ2^3 + 288*d*mz2*mZ2^3 + 968*mH2*mz2*mZ2^3 - 
         304*d*mH2*mz2*mZ2^3 - 280*mH2^2*mz2*mZ2^3 + 70*d*mH2^2*mz2*mZ2^3 + 
         12*mH2^3*mz2*mZ2^3 - 3*d*mH2^3*mz2*mZ2^3 + 880*mz2^2*mZ2^3 - 
         232*d*mz2^2*mZ2^3 - 448*mH2*mz2^2*mZ2^3 + 122*d*mH2*mz2^2*mZ2^3 + 
         96*mH2^2*mz2^2*mZ2^3 - 24*d*mH2^2*mz2^2*mZ2^3 - 
         8*mH2^3*mz2^2*mZ2^3 + 2*d*mH2^3*mz2^2*mZ2^3 + 44*mz2^3*mZ2^3 - 
         12*d*mz2^3*mZ2^3 - 12*mH2*mz2^3*mZ2^3 + 3*d*mH2*mz2^3*mZ2^3 + 
         768*mZ2^4 - 224*d*mZ2^4 - 64*mH2*mZ2^4 + 8*d*mH2*mZ2^4 - 
         48*mH2^2*mZ2^4 + 12*d*mH2^2*mZ2^4 - 352*mz2*mZ2^4 + 88*d*mz2*mZ2^4 + 
         128*mH2*mz2*mZ2^4 - 26*d*mH2*mz2*mZ2^4 - 4*mH2^2*mz2*mZ2^4 + 
         d*mH2^2*mz2*mZ2^4 - 88*mz2^2*mZ2^4 + 24*d*mz2^2*mZ2^4 + 
         20*mH2*mz2^2*mZ2^4 - 6*d*mH2*mz2^2*mZ2^4 - 48*mZ2^5 + 16*d*mZ2^5 + 
         16*mH2*mZ2^5 - 4*d*mH2*mZ2^5 + 44*mz2*mZ2^5 - 12*d*mz2*mZ2^5 - 
         12*mH2*mz2*mZ2^5 + 3*d*mH2*mz2*mZ2^5))/(4*(-4 + d)*(4 - mH2)*
        (4 - mz2)*(4 - mZ2)^2*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
          2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      ((-2 + d)^2*(896*mH2^4 - 256*d*mH2^4 - 448*mH2^5 + 128*d*mH2^5 + 
         56*mH2^6 - 16*d*mH2^6 - 2688*mH2^3*mz2 + 768*d*mH2^3*mz2 + 
         1344*mH2^4*mz2 - 384*d*mH2^4*mz2 - 168*mH2^5*mz2 + 48*d*mH2^5*mz2 + 
         2688*mH2^2*mz2^2 - 768*d*mH2^2*mz2^2 - 1344*mH2^3*mz2^2 + 
         384*d*mH2^3*mz2^2 + 168*mH2^4*mz2^2 - 48*d*mH2^4*mz2^2 - 
         896*mH2*mz2^3 + 256*d*mH2*mz2^3 + 448*mH2^2*mz2^3 - 
         128*d*mH2^2*mz2^3 - 56*mH2^3*mz2^3 + 16*d*mH2^3*mz2^3 - 
         3584*mH2^3*mZ2 + 1024*d*mH2^3*mZ2 + 1344*mH2^4*mZ2 - 
         384*d*mH2^4*mZ2 - 168*mH2^5*mZ2 + 48*d*mH2^5*mZ2 - 8*mH2^6*mZ2 + 
         2*d*mH2^6*mZ2 + 2688*mH2^2*mz2*mZ2 - 768*d*mH2^2*mz2*mZ2 + 
         640*mH2^3*mz2*mZ2 - 192*d*mH2^3*mz2*mZ2 - 240*mH2^4*mz2*mZ2 + 
         80*d*mH2^4*mz2*mZ2 + 44*mH2^5*mz2*mZ2 - 14*d*mH2^5*mz2*mZ2 + 
         1792*mH2*mz2^2*mZ2 - 512*d*mH2*mz2^2*mZ2 - 4160*mH2^2*mz2^2*mZ2 + 
         1152*d*mH2^2*mz2^2*mZ2 + 1080*mH2^3*mz2^2*mZ2 - 
         304*d*mH2^3*mz2^2*mZ2 - 104*mH2^4*mz2^2*mZ2 + 30*d*mH2^4*mz2^2*mZ2 - 
         896*mz2^3*mZ2 + 256*d*mz2^3*mZ2 + 2176*mH2*mz2^3*mZ2 - 
         576*d*mH2*mz2^3*mZ2 - 672*mH2^2*mz2^3*mZ2 + 176*d*mH2^2*mz2^3*mZ2 + 
         68*mH2^3*mz2^3*mZ2 - 18*d*mH2^3*mz2^3*mZ2 + 5376*mH2^2*mZ2^2 - 
         1536*d*mH2^2*mZ2^2 - 896*mH2^3*mZ2^2 + 256*d*mH2^3*mZ2^2 + 
         168*mH2^4*mZ2^2 - 48*d*mH2^4*mZ2^2 + 24*mH2^5*mZ2^2 - 
         6*d*mH2^5*mZ2^2 + 4*mH2^6*mZ2^2 - d*mH2^6*mZ2^2 + 
         2688*mH2*mz2*mZ2^2 - 768*d*mH2*mz2*mZ2^2 - 3968*mH2^2*mz2*mZ2^2 + 
         1152*d*mH2^2*mz2*mZ2^2 + 408*mH2^3*mz2*mZ2^2 - 
         128*d*mH2^3*mz2*mZ2^2 - 160*mH2^4*mz2*mZ2^2 + 44*d*mH2^4*mz2*mZ2^2 + 
         2688*mz2^2*mZ2^2 - 768*d*mz2^2*mZ2^2 - 4160*mH2*mz2^2*mZ2^2 + 
         1152*d*mH2*mz2^2*mZ2^2 + 2560*mH2^2*mz2^2*mZ2^2 - 
         704*d*mH2^2*mz2^2*mZ2^2 - 288*mH2^3*mz2^2*mZ2^2 + 
         82*d*mH2^3*mz2^2*mZ2^2 + 16*mH2^4*mz2^2*mZ2^2 - 
         5*d*mH2^4*mz2^2*mZ2^2 + 448*mz2^3*mZ2^2 - 128*d*mz2^3*mZ2^2 - 
         672*mH2*mz2^3*mZ2^2 + 176*d*mH2*mz2^3*mZ2^2 + 128*mH2^2*mz2^3*
          mZ2^2 - 32*d*mH2^2*mz2^3*mZ2^2 - 8*mH2^3*mz2^3*mZ2^2 + 
         2*d*mH2^3*mz2^3*mZ2^2 - 3584*mH2*mZ2^3 + 1024*d*mH2*mZ2^3 - 
         896*mH2^2*mZ2^3 + 256*d*mH2^2*mZ2^3 - 112*mH2^3*mZ2^3 + 
         32*d*mH2^3*mZ2^3 - 16*mH2^4*mZ2^3 + 4*d*mH2^4*mZ2^3 - 
         16*mH2^5*mZ2^3 + 4*d*mH2^5*mZ2^3 - 2688*mz2*mZ2^3 + 
         768*d*mz2*mZ2^3 + 640*mH2*mz2*mZ2^3 - 192*d*mH2*mz2*mZ2^3 + 
         408*mH2^2*mz2*mZ2^3 - 128*d*mH2^2*mz2*mZ2^3 + 232*mH2^3*mz2*mZ2^3 - 
         60*d*mH2^3*mz2*mZ2^3 + 4*mH2^5*mz2*mZ2^3 - d*mH2^5*mz2*mZ2^3 - 
         1344*mz2^2*mZ2^3 + 384*d*mz2^2*mZ2^3 + 1080*mH2*mz2^2*mZ2^3 - 
         304*d*mH2*mz2^2*mZ2^3 - 288*mH2^2*mz2^2*mZ2^3 + 
         82*d*mH2^2*mz2^2*mZ2^3 - 40*mH2^3*mz2^2*mZ2^3 + 
         10*d*mH2^3*mz2^2*mZ2^3 + 4*mH2^4*mz2^2*mZ2^3 - d*mH2^4*mz2^2*mZ2^3 - 
         56*mz2^3*mZ2^3 + 16*d*mz2^3*mZ2^3 + 68*mH2*mz2^3*mZ2^3 - 
         18*d*mH2*mz2^3*mZ2^3 - 8*mH2^2*mz2^3*mZ2^3 + 2*d*mH2^2*mz2^3*mZ2^3 + 
         896*mZ2^4 - 256*d*mZ2^4 + 1344*mH2*mZ2^4 - 384*d*mH2*mZ2^4 + 
         168*mH2^2*mZ2^4 - 48*d*mH2^2*mZ2^4 - 16*mH2^3*mZ2^4 + 
         4*d*mH2^3*mZ2^4 + 24*mH2^4*mZ2^4 - 6*d*mH2^4*mZ2^4 + 
         1344*mz2*mZ2^4 - 384*d*mz2*mZ2^4 - 240*mH2*mz2*mZ2^4 + 
         80*d*mH2*mz2*mZ2^4 - 160*mH2^2*mz2*mZ2^4 + 44*d*mH2^2*mz2*mZ2^4 - 
         8*mH2^4*mz2*mZ2^4 + 2*d*mH2^4*mz2*mZ2^4 + 168*mz2^2*mZ2^4 - 
         48*d*mz2^2*mZ2^4 - 104*mH2*mz2^2*mZ2^4 + 30*d*mH2*mz2^2*mZ2^4 + 
         16*mH2^2*mz2^2*mZ2^4 - 5*d*mH2^2*mz2^2*mZ2^4 + 4*mH2^3*mz2^2*mZ2^4 - 
         d*mH2^3*mz2^2*mZ2^4 - 448*mZ2^5 + 128*d*mZ2^5 - 168*mH2*mZ2^5 + 
         48*d*mH2*mZ2^5 + 24*mH2^2*mZ2^5 - 6*d*mH2^2*mZ2^5 - 16*mH2^3*mZ2^5 + 
         4*d*mH2^3*mZ2^5 - 168*mz2*mZ2^5 + 48*d*mz2*mZ2^5 + 
         44*mH2*mz2*mZ2^5 - 14*d*mH2*mz2*mZ2^5 + 4*mH2^3*mz2*mZ2^5 - 
         d*mH2^3*mz2*mZ2^5 + 56*mZ2^6 - 16*d*mZ2^6 - 8*mH2*mZ2^6 + 
         2*d*mH2*mZ2^6 + 4*mH2^2*mZ2^6 - d*mH2^2*mZ2^6))/
       (4*(-4 + d)*(4 - mH2)^2*mH2*(4 - mZ2)^2*mZ2*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2))*\[Epsilon]^2)/(Sqrt[mz2]*(mH2 - mz2 + mZ2)) + 
   (I*(-2 + d)^2*Sqrt[4 - mz2]*(mH2^2 - 8*mz2 + mH2*mz2 - 2*mH2*mZ2 + 
      mz2*mZ2 + mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*
     \[Epsilon]^3)/((-4 + d)*(-4 + mH2)*Sqrt[mz2]*(4 - mZ2)*(mH2 - mz2 + mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), 0, 0, I*(-168/((-4 + d)*(4 - mZ2)^2) + 
     (167*d)/((-4 + d)*(4 - mZ2)^2) - (55*d^2)/((-4 + d)*(4 - mZ2)^2) + 
     (6*d^3)/((-4 + d)*(4 - mZ2)^2) + 144/((-4 + d)*(4 - mZ2)^2*mZ2) - 
     (150*d)/((-4 + d)*(4 - mZ2)^2*mZ2) + 
     (52*d^2)/((-4 + d)*(4 - mZ2)^2*mZ2) - 
     (6*d^3)/((-4 + d)*(4 - mZ2)^2*mZ2) - 12/((4 - mZ2)*mZ2) + 
     (17*d)/(2*(4 - mZ2)*mZ2) - (3*d^2)/(2*(4 - mZ2)*mZ2))*Sqrt[4 - mZ2]*
    Sqrt[mZ2]*((Sqrt[4 - mz2]*Sqrt[mZ2])/(Sqrt[mz2]*Sqrt[4 - mZ2]) + 
     (2*Sqrt[4 - mz2]*(mz2 - mZ2)*Sqrt[mZ2])/(Sqrt[mz2]*Sqrt[4 - mZ2]*
       (mH2 - mz2 + mZ2)))*\[Epsilon]^2 + 
   (I*Sqrt[4 - mz2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (((-3 + d)*(-8 + 3*d)*(mH2 - mz2 - mH2*mz2 + mz2^2 - mZ2 - mz2*mZ2))/
       (2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-8 + 3*d)*(-4*mH2 + 2*mH2^2 - 4*mz2 + 7*mH2*mz2 - 
         mH2^2*mz2 + mz2^2 - mH2*mz2^2 + 4*mZ2 - 3*mH2*mZ2 - 2*mz2*mZ2 + 
         mZ2^2))/(2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + ((-3 + d)*(-8 + 3*d)*(-40*mH2^3 + 12*d*mH2^3 + 
         20*mH2^2*mz2 - 8*d*mH2^2*mz2 + 28*mH2^3*mz2 - 8*d*mH2^3*mz2 + 
         80*mH2*mz2^2 - 20*d*mH2*mz2^2 - 40*mH2^2*mz2^2 + 12*d*mH2^2*mz2^2 - 
         60*mz2^3 + 16*d*mz2^3 - 4*mH2*mz2^3 + 16*mz2^4 - 4*d*mz2^4 + 
         120*mH2^2*mZ2 - 36*d*mH2^2*mZ2 + 8*mH2^3*mZ2 - 3*d*mH2^3*mZ2 + 
         24*mH2*mz2*mZ2 - 8*d*mH2*mz2*mZ2 - 66*mH2^2*mz2*mZ2 + 
         22*d*mH2^2*mz2*mZ2 - 6*mH2^3*mz2*mZ2 + 2*d*mH2^3*mz2*mZ2 + 
         64*mz2^2*mZ2 - 20*d*mz2^2*mZ2 + 8*mH2*mz2^2*mZ2 + d*mH2*mz2^2*mZ2 + 
         36*mH2^2*mz2^2*mZ2 - 11*d*mH2^2*mz2^2*mZ2 + 14*mz2^3*mZ2 - 
         4*d*mz2^3*mZ2 - 30*mH2*mz2^3*mZ2 + 8*d*mH2*mz2^3*mZ2 - 4*mz2^4*mZ2 + 
         d*mz2^4*mZ2 - 120*mH2*mZ2^2 + 36*d*mH2*mZ2^2 - 24*mH2^2*mZ2^2 + 
         9*d*mH2^2*mZ2^2 - 44*mz2*mZ2^2 + 16*d*mz2*mZ2^2 - 
         2*d*mH2*mz2*mZ2^2 + 12*mH2^2*mz2*mZ2^2 - 5*d*mH2^2*mz2*mZ2^2 - 
         60*mz2^2*mZ2^2 + 17*d*mz2^2*mZ2^2 + 22*mH2*mz2^2*mZ2^2 - 
         7*d*mH2*mz2^2*mZ2^2 - 6*mH2^2*mz2^2*mZ2^2 + 2*d*mH2^2*mz2^2*mZ2^2 + 
         8*mH2*mz2^3*mZ2^2 - 2*d*mH2*mz2^3*mZ2^2 + 40*mZ2^3 - 12*d*mZ2^3 + 
         24*mH2*mZ2^3 - 9*d*mH2*mZ2^3 + 38*mz2*mZ2^3 - 12*d*mz2*mZ2^3 + 
         2*mH2*mz2*mZ2^3 + d*mH2*mz2*mZ2^3 + 12*mz2^2*mZ2^3 - 
         3*d*mz2^2*mZ2^3 - 8*mH2*mz2^2*mZ2^3 + 2*d*mH2*mz2^2*mZ2^3 - 
         8*mZ2^4 + 3*d*mZ2^4 - 8*mz2*mZ2^4 + 2*d*mz2*mZ2^4))/
       (2*(-4 + d)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) - ((-3 + d)*(-8 + 3*d)*(112*mH2^4 - 32*d*mH2^4 - 
         280*mH2^3*mz2 + 80*d*mH2^3*mz2 - 56*mH2^4*mz2 + 16*d*mH2^4*mz2 + 
         168*mH2^2*mz2^2 - 48*d*mH2^2*mz2^2 + 168*mH2^3*mz2^2 - 
         48*d*mH2^3*mz2^2 + 56*mH2*mz2^3 - 16*d*mH2*mz2^3 - 168*mH2^2*mz2^3 + 
         48*d*mH2^2*mz2^3 - 56*mz2^4 + 16*d*mz2^4 + 56*mH2*mz2^4 - 
         16*d*mH2*mz2^4 - 448*mH2^3*mZ2 + 128*d*mH2^3*mZ2 - 72*mH2^4*mZ2 + 
         20*d*mH2^4*mZ2 + 392*mH2^2*mz2*mZ2 - 112*d*mH2^2*mz2*mZ2 + 
         580*mH2^3*mz2*mZ2 - 162*d*mH2^3*mz2*mZ2 + 36*mH2^4*mz2*mZ2 - 
         10*d*mH2^4*mz2*mZ2 + 272*mH2*mz2^2*mZ2 - 64*d*mH2*mz2^2*mZ2 - 
         840*mH2^2*mz2^2*mZ2 + 222*d*mH2^2*mz2^2*mZ2 - 224*mH2^3*mz2^2*mZ2 + 
         62*d*mH2^3*mz2^2*mZ2 - 216*mz2^3*mZ2 + 48*d*mz2^3*mZ2 + 
         140*mH2*mz2^3*mZ2 - 30*d*mH2*mz2^3*mZ2 + 380*mH2^2*mz2^3*mZ2 - 
         102*d*mH2^2*mz2^3*mZ2 + 192*mz2^4*mZ2 - 50*d*mz2^4*mZ2 - 
         192*mH2*mz2^4*mZ2 + 50*d*mH2*mz2^4*mZ2 + 672*mH2^2*mZ2^2 - 
         192*d*mH2^2*mZ2^2 + 288*mH2^3*mZ2^2 - 80*d*mH2^3*mZ2^2 + 
         56*mH2*mz2*mZ2^2 - 16*d*mH2*mz2*mZ2^2 - 812*mH2^2*mz2*mZ2^2 + 
         230*d*mH2^2*mz2*mZ2^2 - 232*mH2^3*mz2*mZ2^2 + 64*d*mH2^3*mz2*mZ2^2 + 
         328*mz2^2*mZ2^2 - 80*d*mz2^2*mZ2^2 - 336*mH2*mz2^2*mZ2^2 + 
         84*d*mH2*mz2^2*mZ2^2 + 530*mH2^2*mz2^2*mZ2^2 - 
         143*d*mH2^2*mz2^2*mZ2^2 + 62*mH2^3*mz2^2*mZ2^2 - 
         17*d*mH2^3*mz2^2*mZ2^2 - 156*mz2^3*mZ2^2 + 46*d*mz2^3*mZ2^2 + 
         36*mH2*mz2^3*mZ2^2 - 14*d*mH2*mz2^3*mZ2^2 - 172*mH2^2*mz2^3*mZ2^2 + 
         46*d*mH2^2*mz2^3*mZ2^2 - 98*mz2^4*mZ2^2 + 25*d*mz2^4*mZ2^2 + 
         98*mH2*mz2^4*mZ2^2 - 25*d*mH2*mz2^4*mZ2^2 - 448*mH2*mZ2^3 + 
         128*d*mH2*mZ2^3 - 432*mH2^2*mZ2^3 + 120*d*mH2^2*mZ2^3 - 
         168*mz2*mZ2^3 + 48*d*mz2*mZ2^3 + 108*mH2*mz2*mZ2^3 - 
         38*d*mH2*mz2*mZ2^3 + 360*mH2^2*mz2*mZ2^3 - 100*d*mH2^2*mz2*mZ2^3 - 
         144*mz2^2*mZ2^3 + 30*d*mz2^2*mZ2^3 + 208*mH2*mz2^2*mZ2^3 - 
         50*d*mH2*mz2^2*mZ2^3 - 128*mH2^2*mz2^2*mZ2^3 + 
         35*d*mH2^2*mz2^2*mZ2^3 + 176*mz2^3*mZ2^3 - 46*d*mz2^3*mZ2^3 - 
         90*mH2*mz2^3*mZ2^3 + 24*d*mH2*mz2^3*mZ2^3 + 26*mH2^2*mz2^3*mZ2^3 - 
         7*d*mH2^2*mz2^3*mZ2^3 + 12*mz2^4*mZ2^3 - 3*d*mz2^4*mZ2^3 - 
         12*mH2*mz2^4*mZ2^3 + 3*d*mH2*mz2^4*mZ2^3 + 112*mZ2^4 - 32*d*mZ2^4 + 
         288*mH2*mZ2^4 - 80*d*mH2*mZ2^4 + 180*mz2*mZ2^4 - 46*d*mz2*mZ2^4 - 
         168*mH2*mz2*mZ2^4 + 48*d*mH2*mz2*mZ2^4 - 82*mz2^2*mZ2^4 + 
         23*d*mz2^2*mZ2^4 + 6*mH2*mz2^2*mZ2^4 - 3*d*mH2*mz2^2*mZ2^4 - 
         24*mz2^3*mZ2^4 + 6*d*mz2^3*mZ2^4 + 12*mH2*mz2^3*mZ2^4 - 
         3*d*mH2*mz2^3*mZ2^4 - 72*mZ2^5 + 20*d*mZ2^5 + 4*mz2*mZ2^5 - 
         2*d*mz2*mZ2^5 + 12*mz2^2*mZ2^5 - 3*d*mz2^2*mZ2^5))/
       (2*(-4 + d)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)^2*mZ2*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) + ((-3 + d)*(-8 + 3*d)*(112*mH2^4 - 32*d*mH2^4 - 
         280*mH2^3*mz2 + 80*d*mH2^3*mz2 - 56*mH2^4*mz2 + 16*d*mH2^4*mz2 + 
         168*mH2^2*mz2^2 - 48*d*mH2^2*mz2^2 + 168*mH2^3*mz2^2 - 
         48*d*mH2^3*mz2^2 + 56*mH2*mz2^3 - 16*d*mH2*mz2^3 - 168*mH2^2*mz2^3 + 
         48*d*mH2^2*mz2^3 - 56*mz2^4 + 16*d*mz2^4 + 56*mH2*mz2^4 - 
         16*d*mH2*mz2^4 - 288*mH2^3*mZ2 + 80*d*mH2^3*mZ2 - 32*mH2^4*mZ2 + 
         12*d*mH2^4*mZ2 + 440*mH2^2*mz2*mZ2 - 112*d*mH2^2*mz2*mZ2 + 
         64*mH2^3*mz2*mZ2 - 30*d*mH2^3*mz2*mZ2 + 16*mH2^4*mz2*mZ2 - 
         6*d*mH2^4*mz2*mZ2 - 304*mH2*mz2^2*mZ2 + 80*d*mH2*mz2^2*mZ2 - 
         68*mH2^2*mz2^2*mZ2 + 18*d*mH2^2*mz2^2*mZ2 - 44*mH2^3*mz2^2*mZ2 + 
         18*d*mH2^3*mz2^2*mZ2 + 152*mz2^3*mZ2 - 48*d*mz2^3*mZ2 - 
         16*mH2*mz2^3*mZ2 + 14*d*mH2*mz2^3*mZ2 + 80*mH2^2*mz2^3*mZ2 - 
         26*d*mH2^2*mz2^3*mZ2 + 52*mz2^4*mZ2 - 14*d*mz2^4*mZ2 - 
         52*mH2*mz2^4*mZ2 + 14*d*mH2*mz2^4*mZ2 + 192*mH2^2*mZ2^2 - 
         48*d*mH2^2*mZ2^2 + 56*mH2^3*mZ2^2 - 24*d*mH2^3*mZ2^2 + 
         12*mH2^4*mZ2^2 - 4*d*mH2^4*mZ2^2 - 296*mH2*mz2*mZ2^2 + 
         80*d*mH2*mz2*mZ2^2 + 140*mH2^2*mz2*mZ2^2 - 38*d*mH2^2*mz2*mZ2^2 + 
         26*mH2^3*mz2*mZ2^2 + 2*d*mH2^3*mz2*mZ2^2 - 6*mH2^4*mz2*mZ2^2 + 
         2*d*mH2^4*mz2*mZ2^2 - 184*mz2^2*mZ2^2 + 64*d*mz2^2*mZ2^2 + 
         296*mH2*mz2^2*mZ2^2 - 92*d*mH2*mz2^2*mZ2^2 - 204*mH2^2*mz2^2*mZ2^2 + 
         57*d*mH2^2*mz2^2*mZ2^2 + 8*mH2^3*mz2^2*mZ2^2 - 
         5*d*mH2^3*mz2^2*mZ2^2 - 180*mz2^3*mZ2^2 + 50*d*mz2^3*mZ2^2 + 
         62*mH2*mz2^3*mZ2^2 - 20*d*mH2*mz2^3*mZ2^2 + 6*mH2^2*mz2^3*mZ2^2 - 
         4*mz2^4*mZ2^2 + d*mz2^4*mZ2^2 + 4*mH2*mz2^4*mZ2^2 - 
         d*mH2*mz2^4*mZ2^2 + 32*mH2*mZ2^3 - 16*d*mH2*mZ2^3 + 24*mH2^2*mZ2^3 - 
         40*mH2^3*mZ2^3 + 13*d*mH2^3*mZ2^3 + 136*mz2*mZ2^3 - 48*d*mz2*mZ2^3 + 
         8*mH2*mz2*mZ2^3 + 6*d*mH2*mz2*mZ2^3 - 188*mH2^2*mz2*mZ2^3 + 
         46*d*mH2^2*mz2*mZ2^3 + 20*mH2^3*mz2*mZ2^3 - 7*d*mH2^3*mz2*mZ2^3 + 
         244*mz2^2*mZ2^3 - 70*d*mz2^2*mZ2^3 - 172*mH2*mz2^2*mZ2^3 + 
         51*d*mH2*mz2^2*mZ2^3 + 114*mH2^2*mz2^2*mZ2^3 - 
         31*d*mH2^2*mz2^2*mZ2^3 - 6*mH2^3*mz2^2*mZ2^3 + 
         2*d*mH2^3*mz2^2*mZ2^3 + 8*mz2^3*mZ2^3 - 2*d*mz2^3*mZ2^3 + 
         8*mH2*mz2^3*mZ2^3 - 2*d*mH2*mz2^3*mZ2^3 - 8*mH2^2*mz2^3*mZ2^3 + 
         2*d*mH2^2*mz2^3*mZ2^3 - 48*mZ2^4 + 16*d*mZ2^4 - 88*mH2*mZ2^4 + 
         24*d*mH2*mZ2^4 + 48*mH2^2*mZ2^4 - 15*d*mH2^2*mZ2^4 - 156*mz2*mZ2^4 + 
         46*d*mz2*mZ2^4 + 154*mH2*mz2*mZ2^4 - 44*d*mH2*mz2*mZ2^4 - 
         14*mH2^2*mz2*mZ2^4 + 5*d*mH2^2*mz2*mZ2^4 - 12*mH2*mz2^2*mZ2^4 + 
         3*d*mH2*mz2^2*mZ2^4 - 4*mH2^2*mz2^2*mZ2^4 + d*mH2^2*mz2^2*mZ2^4 + 
         40*mZ2^5 - 12*d*mZ2^5 - 24*mH2*mZ2^5 + 7*d*mH2*mZ2^5 - 8*mz2*mZ2^5 + 
         2*d*mz2*mZ2^5 + 4*mZ2^6 - d*mZ2^6))/(2*(-4 + d)*
        (2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)^2*mZ2*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2))*\[Epsilon]^2)/(Sqrt[mz2]*(mH2 - mz2 + mZ2)) - 
   ((2*I)*(-3 + d)*(-8 + 3*d)*Sqrt[4 - mz2]*(2*mH2^2 + 8*mz2 - 9*mH2*mz2 - 
      mH2^2*mz2 - 3*mz2^2 + 3*mH2*mz2^2 - 4*mH2*mZ2 - mz2*mZ2 + 
      4*mH2*mz2*mZ2 + mz2^2*mZ2 - mH2*mz2^2*mZ2 + 2*mZ2^2 - mz2*mZ2^2)*
     (mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((-4 + d)*Sqrt[mz2]*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
     (mH2 - mz2 + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), I*Sqrt[4 - mZ2]*Sqrt[mZ2]*
    (168/((-4 + d)*(4 - mZ2)^2) - (104*d)/((-4 + d)*(4 - mZ2)^2) + 
     (16*d^2)/((-4 + d)*(4 - mZ2)^2) + 3/(4 - mZ2) - d/(4 - mZ2) - 
     72/((-4 + d)*(4 - mZ2)^2*mZ2) + (48*d)/((-4 + d)*(4 - mZ2)^2*mZ2) - 
     (8*d^2)/((-4 + d)*(4 - mZ2)^2*mZ2) + 6/((4 - mZ2)*mZ2) - 
     (2*d)/((4 - mZ2)*mZ2) + (12*mZ2)/((-4 + d)*(4 - mZ2)^2) - 
     (7*d*mZ2)/((-4 + d)*(4 - mZ2)^2) + (d^2*mZ2)/((-4 + d)*(4 - mZ2)^2))*
    ((Sqrt[4 - mz2]*Sqrt[mZ2])/(Sqrt[mz2]*Sqrt[4 - mZ2]) + 
     (2*Sqrt[4 - mz2]*(mz2 - mZ2)*Sqrt[mZ2])/(Sqrt[mz2]*Sqrt[4 - mZ2]*
       (mH2 - mz2 + mZ2)))*\[Epsilon]^2 + 
   (I*Sqrt[4 - mz2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (((-3 + d)*(2 + mZ2)*(mH2 - mz2 - mH2*mz2 + mz2^2 - mZ2 - mz2*mZ2))/
       ((2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(2 + mZ2)*(-4*mH2 + 2*mH2^2 - 4*mz2 + 7*mH2*mz2 - mH2^2*mz2 + 
         mz2^2 - mH2*mz2^2 + 4*mZ2 - 3*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2))/
       ((2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + 
         mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-80*mH2^3 + 24*d*mH2^3 + 40*mH2^2*mz2 - 16*d*mH2^2*mz2 + 
         56*mH2^3*mz2 - 16*d*mH2^3*mz2 + 160*mH2*mz2^2 - 40*d*mH2*mz2^2 - 
         80*mH2^2*mz2^2 + 24*d*mH2^2*mz2^2 - 120*mz2^3 + 32*d*mz2^3 - 
         8*mH2*mz2^3 + 32*mz2^4 - 8*d*mz2^4 + 240*mH2^2*mZ2 - 
         72*d*mH2^2*mZ2 + 56*mH2^3*mZ2 - 18*d*mH2^3*mZ2 + 48*mH2*mz2*mZ2 - 
         16*d*mH2*mz2*mZ2 - 232*mH2^2*mz2*mZ2 + 72*d*mH2^2*mz2*mZ2 - 
         24*mH2^3*mz2*mZ2 + 8*d*mH2^3*mz2*mZ2 + 128*mz2^2*mZ2 - 
         40*d*mz2^2*mZ2 + 96*mH2*mz2^2*mZ2 - 18*d*mH2*mz2^2*mZ2 + 
         112*mH2^2*mz2^2*mZ2 - 34*d*mH2^2*mz2^2*mZ2 + 8*mz2^3*mZ2 - 
         4*d*mz2^3*mZ2 - 104*mH2*mz2^3*mZ2 + 28*d*mH2*mz2^3*mZ2 + 
         8*mz2^4*mZ2 - 2*d*mz2^4*mZ2 - 240*mH2*mZ2^2 + 72*d*mH2*mZ2^2 - 
         168*mH2^2*mZ2^2 + 54*d*mH2^2*mZ2^2 - 12*mH2^3*mZ2^2 + 
         3*d*mH2^3*mZ2^2 - 88*mz2*mZ2^2 + 32*d*mz2*mZ2^2 - 56*mH2*mz2*mZ2^2 + 
         12*d*mH2*mz2*mZ2^2 + 148*mH2^2*mz2*mZ2^2 - 45*d*mH2^2*mz2*mZ2^2 + 
         4*mH2^3*mz2*mZ2^2 - d*mH2^3*mz2*mZ2^2 - 216*mz2^2*mZ2^2 + 
         62*d*mz2^2*mZ2^2 + 172*mH2*mz2^2*mZ2^2 - 49*d*mH2*mz2^2*mZ2^2 - 
         36*mH2^2*mz2^2*mZ2^2 + 11*d*mH2^2*mz2^2*mZ2^2 + 4*mz2^3*mZ2^2 - 
         d*mz2^3*mZ2^2 - 4*mH2*mz2^3*mZ2^2 + d*mH2*mz2^3*mZ2^2 - 
         4*mz2^4*mZ2^2 + d*mz2^4*mZ2^2 + 80*mZ2^3 - 24*d*mZ2^3 + 
         168*mH2*mZ2^3 - 54*d*mH2*mZ2^3 + 36*mH2^2*mZ2^3 - 9*d*mH2^2*mZ2^3 + 
         232*mz2*mZ2^3 - 68*d*mz2*mZ2^3 - 96*mH2*mz2*mZ2^3 + 
         30*d*mH2*mz2*mZ2^3 - 28*mH2^2*mz2*mZ2^3 + 7*d*mH2^2*mz2*mZ2^3 + 
         4*mz2^2*mZ2^3 - d*mz2^2*mZ2^3 - 24*mH2*mz2^2*mZ2^3 + 
         6*d*mH2*mz2^2*mZ2^3 + 4*mH2^2*mz2^2*mZ2^3 - d*mH2^2*mz2^2*mZ2^3 + 
         8*mH2*mz2^3*mZ2^3 - 2*d*mH2*mz2^3*mZ2^3 - 56*mZ2^4 + 18*d*mZ2^4 - 
         36*mH2*mZ2^4 + 9*d*mH2*mZ2^4 - 28*mz2*mZ2^4 + 7*d*mz2*mZ2^4 + 
         32*mH2*mz2*mZ2^4 - 8*d*mH2*mz2*mZ2^4 + 12*mz2^2*mZ2^4 - 
         3*d*mz2^2*mZ2^4 - 8*mH2*mz2^2*mZ2^4 + 2*d*mH2*mz2^2*mZ2^4 + 
         12*mZ2^5 - 3*d*mZ2^5 - 8*mz2*mZ2^5 + 2*d*mz2*mZ2^5))/
       ((-4 + d)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) - ((-3 + d)*(224*mH2^4 - 64*d*mH2^4 - 560*mH2^3*mz2 + 
         160*d*mH2^3*mz2 - 112*mH2^4*mz2 + 32*d*mH2^4*mz2 + 336*mH2^2*mz2^2 - 
         96*d*mH2^2*mz2^2 + 336*mH2^3*mz2^2 - 96*d*mH2^3*mz2^2 + 
         112*mH2*mz2^3 - 32*d*mH2*mz2^3 - 336*mH2^2*mz2^3 + 
         96*d*mH2^2*mz2^3 - 112*mz2^4 + 32*d*mz2^4 + 112*mH2*mz2^4 - 
         32*d*mH2*mz2^4 - 896*mH2^3*mZ2 + 256*d*mH2^3*mZ2 - 192*mH2^4*mZ2 + 
         56*d*mH2^4*mZ2 + 784*mH2^2*mz2*mZ2 - 224*d*mH2^2*mz2*mZ2 + 
         1280*mH2^3*mz2*mZ2 - 364*d*mH2^3*mz2*mZ2 + 96*mH2^4*mz2*mZ2 - 
         28*d*mH2^4*mz2*mZ2 + 544*mH2*mz2^2*mZ2 - 128*d*mH2*mz2^2*mZ2 - 
         1752*mH2^2*mz2^2*mZ2 + 468*d*mH2^2*mz2^2*mZ2 - 520*mH2^3*mz2^2*mZ2 + 
         148*d*mH2^3*mz2^2*mZ2 - 432*mz2^3*mZ2 + 96*d*mz2^3*mZ2 + 
         256*mH2*mz2^3*mZ2 - 52*d*mH2*mz2^3*mZ2 + 832*mH2^2*mz2^3*mZ2 - 
         228*d*mH2^2*mz2^3*mZ2 + 408*mz2^4*mZ2 - 108*d*mz2^4*mZ2 - 
         408*mH2*mz2^4*mZ2 + 108*d*mH2*mz2^4*mZ2 + 1344*mH2^2*mZ2^2 - 
         384*d*mH2^2*mZ2^2 + 768*mH2^3*mZ2^2 - 224*d*mH2^3*mZ2^2 - 
         32*mH2^4*mZ2^2 + 8*d*mH2^4*mZ2^2 + 112*mH2*mz2*mZ2^2 - 
         32*d*mH2*mz2*mZ2^2 - 1792*mH2^2*mz2*mZ2^2 + 516*d*mH2^2*mz2*mZ2^2 - 
         464*mH2^3*mz2*mZ2^2 + 140*d*mH2^3*mz2*mZ2^2 + 16*mH2^4*mz2*mZ2^2 - 
         4*d*mH2^4*mz2*mZ2^2 + 656*mz2^2*mZ2^2 - 160*d*mz2^2*mZ2^2 - 
         240*mH2*mz2^2*mZ2^2 + 56*d*mH2*mz2^2*mZ2^2 + 640*mH2^2*mz2^2*mZ2^2 - 
         190*d*mH2^2*mz2^2*mZ2^2 + 80*mH2^3*mz2^2*mZ2^2 - 
         26*d*mH2^3*mz2^2*mZ2^2 - 768*mz2^3*mZ2^2 + 212*d*mz2^3*mZ2^2 + 
         392*mH2*mz2^3*mZ2^2 - 112*d*mH2*mz2^3*mZ2^2 - 184*mH2^2*mz2^3*
          mZ2^2 + 56*d*mH2^2*mz2^3*mZ2^2 - 64*mz2^4*mZ2^2 + 
         18*d*mz2^4*mZ2^2 + 64*mH2*mz2^4*mZ2^2 - 18*d*mH2*mz2^4*mZ2^2 - 
         896*mH2*mZ2^3 + 256*d*mH2*mZ2^3 - 1152*mH2^2*mZ2^3 + 
         336*d*mH2^2*mZ2^3 + 128*mH2^3*mZ2^3 - 32*d*mH2^3*mZ2^3 - 
         336*mz2*mZ2^3 + 96*d*mz2*mZ2^3 + 192*mH2*mz2*mZ2^3 - 
         68*d*mH2*mz2*mZ2^3 + 848*mH2^2*mz2*mZ2^3 - 252*d*mH2^2*mz2*mZ2^3 - 
         112*mH2^3*mz2*mZ2^3 + 28*d*mH2^3*mz2*mZ2^3 + 120*mz2^2*mZ2^3 - 
         44*d*mz2^2*mZ2^3 + 120*mH2*mz2^2*mZ2^3 - 28*d*mH2*mz2^2*mZ2^3 - 
         56*mH2^2*mz2^2*mZ2^3 + 26*d*mH2^2*mz2^2*mZ2^3 + 
         32*mH2^3*mz2^2*mZ2^3 - 8*d*mH2^3*mz2^2*mZ2^3 + 416*mz2^3*mZ2^3 - 
         112*d*mz2^3*mZ2^3 - 304*mH2*mz2^3*mZ2^3 + 82*d*mH2*mz2^3*mZ2^3 - 
         40*mH2^2*mz2^3*mZ2^3 + 8*d*mH2^2*mz2^3*mZ2^3 - 64*mz2^4*mZ2^3 + 
         16*d*mz2^4*mZ2^3 + 64*mH2*mz2^4*mZ2^3 - 16*d*mH2*mz2^4*mZ2^3 + 
         224*mZ2^4 - 64*d*mZ2^4 + 768*mH2*mZ2^4 - 224*d*mH2*mZ2^4 - 
         192*mH2^2*mZ2^4 + 48*d*mH2^2*mZ2^4 + 432*mz2*mZ2^4 - 
         116*d*mz2*mZ2^4 - 688*mH2*mz2*mZ2^4 + 196*d*mH2*mz2*mZ2^4 + 
         160*mH2^2*mz2*mZ2^4 - 40*d*mH2^2*mz2*mZ2^4 - 528*mz2^2*mZ2^4 + 
         142*d*mz2^2*mZ2^4 + 320*mH2*mz2^2*mZ2^4 - 86*d*mH2*mz2^2*mZ2^4 - 
         68*mH2^2*mz2^2*mZ2^4 + 17*d*mH2^2*mz2^2*mZ2^4 + 88*mz2^3*mZ2^4 - 
         22*d*mz2^3*mZ2^4 - 36*mH2*mz2^3*mZ2^4 + 9*d*mH2*mz2^3*mZ2^4 + 
         16*mH2^2*mz2^3*mZ2^4 - 4*d*mH2^2*mz2^3*mZ2^4 + 12*mz2^4*mZ2^4 - 
         3*d*mz2^4*mZ2^4 - 12*mH2*mz2^4*mZ2^4 + 3*d*mH2*mz2^4*mZ2^4 - 
         192*mZ2^5 + 56*d*mZ2^5 + 128*mH2*mZ2^5 - 32*d*mH2*mZ2^5 + 
         208*mz2*mZ2^5 - 56*d*mz2*mZ2^5 - 48*mH2*mz2*mZ2^5 + 
         12*d*mH2*mz2*mZ2^5 - 8*mz2^2*mZ2^5 + 2*d*mz2^2*mZ2^5 - 
         24*mH2*mz2^2*mZ2^5 + 6*d*mH2*mz2^2*mZ2^5 - 24*mz2^3*mZ2^5 + 
         6*d*mz2^3*mZ2^5 + 12*mH2*mz2^3*mZ2^5 - 3*d*mH2*mz2^3*mZ2^5 - 
         32*mZ2^6 + 8*d*mZ2^6 - 16*mz2*mZ2^6 + 4*d*mz2*mZ2^6 + 
         12*mz2^2*mZ2^6 - 3*d*mz2^2*mZ2^6))/((-4 + d)*
        (2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)^2*mZ2*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) + ((-3 + d)*(224*mH2^4 - 64*d*mH2^4 - 560*mH2^3*mz2 + 
         160*d*mH2^3*mz2 - 112*mH2^4*mz2 + 32*d*mH2^4*mz2 + 336*mH2^2*mz2^2 - 
         96*d*mH2^2*mz2^2 + 336*mH2^3*mz2^2 - 96*d*mH2^3*mz2^2 + 
         112*mH2*mz2^3 - 32*d*mH2*mz2^3 - 336*mH2^2*mz2^3 + 
         96*d*mH2^2*mz2^3 - 112*mz2^4 + 32*d*mz2^4 + 112*mH2*mz2^4 - 
         32*d*mH2*mz2^4 - 576*mH2^3*mZ2 + 160*d*mH2^3*mZ2 - 112*mH2^4*mZ2 + 
         40*d*mH2^4*mZ2 + 880*mH2^2*mz2*mZ2 - 224*d*mH2^2*mz2*mZ2 + 
         248*mH2^3*mz2*mZ2 - 100*d*mH2^3*mz2*mZ2 + 56*mH2^4*mz2*mZ2 - 
         20*d*mH2^4*mz2*mZ2 - 608*mH2*mz2^2*mZ2 + 160*d*mH2*mz2^2*mZ2 - 
         208*mH2^2*mz2^2*mZ2 + 60*d*mH2^2*mz2^2*mZ2 - 160*mH2^3*mz2^2*mZ2 + 
         60*d*mH2^3*mz2^2*mZ2 + 304*mz2^3*mZ2 - 96*d*mz2^3*mZ2 - 
         56*mH2*mz2^3*mZ2 + 36*d*mH2*mz2^3*mZ2 + 232*mH2^2*mz2^3*mZ2 - 
         76*d*mH2^2*mz2^3*mZ2 + 128*mz2^4*mZ2 - 36*d*mz2^4*mZ2 - 
         128*mH2*mz2^4*mZ2 + 36*d*mH2*mz2^4*mZ2 + 384*mH2^2*mZ2^2 - 
         96*d*mH2^2*mZ2^2 + 144*mH2^3*mZ2^2 - 64*d*mH2^3*mZ2^2 + 
         112*mH2^4*mZ2^2 - 32*d*mH2^4*mZ2^2 - 592*mH2*mz2*mZ2^2 + 
         160*d*mH2*mz2*mZ2^2 + 640*mH2^2*mz2*mZ2^2 - 164*d*mH2^2*mz2*mZ2^2 - 
         344*mH2^3*mz2*mZ2^2 + 112*d*mH2^3*mz2*mZ2^2 - 56*mH2^4*mz2*mZ2^2 + 
         16*d*mH2^4*mz2*mZ2^2 - 368*mz2^2*mZ2^2 + 128*d*mz2^2*mZ2^2 + 
         448*mH2*mz2^2*mZ2^2 - 152*d*mH2*mz2^2*mZ2^2 - 496*mH2^2*mz2^2*
          mZ2^2 + 138*d*mH2^2*mz2^2*mZ2^2 + 192*mH2^3*mz2^2*mZ2^2 - 
         58*d*mH2^3*mz2^2*mZ2^2 - 608*mz2^3*mZ2^2 + 172*d*mz2^3*mZ2^2 + 
         488*mH2*mz2^3*mZ2^2 - 140*d*mH2*mz2^3*mZ2^2 - 88*mH2^2*mz2^3*mZ2^2 + 
         28*d*mH2^2*mz2^3*mZ2^2 + 24*mz2^4*mZ2^2 - 6*d*mz2^4*mZ2^2 - 
         24*mH2*mz2^4*mZ2^2 + 6*d*mH2*mz2^4*mZ2^2 + 64*mH2*mZ2^3 - 
         32*d*mH2*mZ2^3 + 240*mH2^2*mZ2^3 - 48*d*mH2^2*mZ2^3 - 
         344*mH2^3*mZ2^3 + 98*d*mH2^3*mZ2^3 - 8*mH2^4*mZ2^3 + 
         2*d*mH2^4*mZ2^3 + 272*mz2*mZ2^3 - 96*d*mz2*mZ2^3 - 
         40*mH2*mz2*mZ2^3 + 20*d*mH2*mz2*mZ2^3 - 376*mH2^2*mz2*mZ2^3 + 
         96*d*mH2^2*mz2*mZ2^3 + 316*mH2^3*mz2*mZ2^3 - 87*d*mH2^3*mz2*mZ2^3 + 
         4*mH2^4*mz2*mZ2^3 - d*mH2^4*mz2*mZ2^3 + 1024*mz2^2*mZ2^3 - 
         292*d*mz2^2*mZ2^3 - 728*mH2*mz2^2*mZ2^3 + 214*d*mH2*mz2^2*mZ2^3 + 
         244*mH2^2*mz2^2*mZ2^3 - 71*d*mH2^2*mz2^2*mZ2^3 - 
         84*mH2^3*mz2^2*mZ2^3 + 23*d*mH2^3*mz2^2*mZ2^3 - 64*mz2^3*mZ2^3 + 
         16*d*mz2^3*mZ2^3 - 12*mH2*mz2^3*mZ2^3 + 3*d*mH2*mz2^3*mZ2^3 + 
         20*mH2^2*mz2^3*mZ2^3 - 5*d*mH2^2*mz2^3*mZ2^3 - 4*mz2^4*mZ2^3 + 
         d*mz2^4*mZ2^3 + 4*mH2*mz2^4*mZ2^3 - d*mH2*mz2^4*mZ2^3 - 96*mZ2^4 + 
         32*d*mZ2^4 - 464*mH2*mZ2^4 + 128*d*mH2*mZ2^4 + 360*mH2^2*mZ2^4 - 
         102*d*mH2^2*mZ2^4 + 20*mH2^3*mZ2^4 - 5*d*mH2^3*mZ2^4 - 
         736*mz2*mZ2^4 + 212*d*mz2*mZ2^4 + 696*mH2*mz2*mZ2^4 - 
         196*d*mH2*mz2*mZ2^4 - 296*mH2^2*mz2*mZ2^4 + 80*d*mH2^2*mz2*mZ2^4 - 
         20*mH2^3*mz2*mZ2^4 + 5*d*mH2^3*mz2*mZ2^4 + 64*mz2^2*mZ2^4 - 
         16*d*mz2^2*mZ2^4 - 36*mH2*mz2^2*mZ2^4 + 9*d*mH2*mz2^2*mZ2^4 + 
         56*mH2^2*mz2^2*mZ2^4 - 14*d*mH2^2*mz2^2*mZ2^4 + 
         4*mH2^3*mz2^2*mZ2^4 - d*mH2^3*mz2^2*mZ2^4 + 8*mz2^3*mZ2^4 - 
         2*d*mz2^3*mZ2^4 + 8*mH2*mz2^3*mZ2^4 - 2*d*mH2*mz2^3*mZ2^4 - 
         8*mH2^2*mz2^3*mZ2^4 + 2*d*mH2^2*mz2^3*mZ2^4 + 192*mZ2^5 - 
         56*d*mZ2^5 - 136*mH2*mZ2^5 + 38*d*mH2*mZ2^5 - 12*mH2^2*mZ2^5 + 
         3*d*mH2^2*mZ2^5 - 32*mz2*mZ2^5 + 8*d*mz2*mZ2^5 + 44*mH2*mz2*mZ2^5 - 
         11*d*mH2*mz2*mZ2^5 + 16*mH2^2*mz2*mZ2^5 - 4*d*mH2^2*mz2*mZ2^5 - 
         12*mH2*mz2^2*mZ2^5 + 3*d*mH2*mz2^2*mZ2^5 - 4*mH2^2*mz2^2*mZ2^5 + 
         d*mH2^2*mz2^2*mZ2^5 + 8*mZ2^6 - 2*d*mZ2^6 - 4*mH2*mZ2^6 + 
         d*mH2*mZ2^6 - 8*mz2*mZ2^6 + 2*d*mz2*mZ2^6 + 4*mZ2^7 - d*mZ2^7))/
       ((-4 + d)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)^2*mZ2*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2))*\[Epsilon]^2)/(Sqrt[mz2]*(mH2 - mz2 + mZ2)) - 
   ((4*I)*(-3 + d)*Sqrt[4 - mz2]*(2 + mZ2)*(2*mH2^2 + 8*mz2 - 9*mH2*mz2 - 
      mH2^2*mz2 - 3*mz2^2 + 3*mH2*mz2^2 - 4*mH2*mZ2 - mz2*mZ2 + 
      4*mH2*mz2*mZ2 + mz2^2*mZ2 - mH2*mz2^2*mZ2 + 2*mZ2^2 - mz2*mZ2^2)*
     (mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((-4 + d)*Sqrt[mz2]*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
     (mH2 - mz2 + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 0, 
  (I*Sqrt[4 - mz2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (((-3 + d)*(-2 + d)*mz2*(-mH2^2 - mH2*mz2 + 2*mz2^2 + 2*mH2*mZ2 - 
         mz2*mZ2 - mH2*mz2*mZ2 - mZ2^2))/
       (2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) + ((-3 + d)*(-2 + d)*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2))/
       (2*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) - ((-3 + d)*(-2 + d)*(2*mH2 - 2*mz2 - 2*mZ2 + 
         mz2*mZ2))/(2*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)*(-2 + d)*mz2*(-10*mH2^2 + 8*mH2*mz2 + 3*mH2^2*mz2 + 2*mz2^2 - 
         3*mH2*mz2^2 + 8*mH2*mZ2 - 4*mz2*mZ2 - mH2*mz2*mZ2 + 2*mZ2^2))/
       (2*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2) - ((-3 + d)*(-2 + d)*mz2*
        (2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 + 8*mH2*mZ2 + 8*mz2*mZ2 - 
         mH2*mz2*mZ2 - 3*mz2^2*mZ2 - 10*mZ2^2 + 3*mz2*mZ2^2))/
       (2*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2))*\[Epsilon]^2)/
    (Sqrt[mz2]*(mH2 - mz2 + mZ2)) + ((2*I)*(-3 + d)*(-2 + d)*Sqrt[4 - mz2]*
     Sqrt[mz2]*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((-4 + d)*(mH2 - mz2 + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 
  (I*(-168/((-4 + d)*(4 - mH2)^2) + (167*d)/((-4 + d)*(4 - mH2)^2) - 
      (55*d^2)/((-4 + d)*(4 - mH2)^2) + (6*d^3)/((-4 + d)*(4 - mH2)^2) + 
      144/((-4 + d)*(4 - mH2)^2*mH2) - (150*d)/((-4 + d)*(4 - mH2)^2*mH2) + 
      (52*d^2)/((-4 + d)*(4 - mH2)^2*mH2) - 
      (6*d^3)/((-4 + d)*(4 - mH2)^2*mH2) + 12/((-4 + mH2)*mH2) - 
      (17*d)/(2*(-4 + mH2)*mH2) + (3*d^2)/(2*(-4 + mH2)*mH2))*mH2*
     Sqrt[4 - mz2]*(-mH2 + mz2 + mZ2)*\[Epsilon]^2)/
    (Sqrt[mz2]*(mH2 - mz2 + mZ2)) + 
   (I*Sqrt[4 - mz2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (((-3 + d)*(-8 + 3*d)*(mH2 + mz2 - mH2*mz2 - mZ2))/
       (2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-8 + 3*d)*(4*mH2 + mH2^2 - 4*mz2 - 4*mH2*mz2 + 3*mz2^2 - 
         4*mZ2 - 3*mH2*mZ2 - 3*mz2*mZ2 + 2*mH2*mz2*mZ2 + 2*mZ2^2))/
       (2*(-4 + mH2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + 
         mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-8 + 3*d)*(-40*mH2^3 + 12*d*mH2^3 + 8*mH2^4 - 3*d*mH2^4 - 
         12*mH2^2*mz2 + 50*mH2^3*mz2 - 12*d*mH2^3*mz2 - 10*mH2^4*mz2 + 
         3*d*mH2^4*mz2 + 48*mH2*mz2^2 - 12*d*mH2*mz2^2 - 52*mH2^2*mz2^2 + 
         15*d*mH2^2*mz2^2 + 8*mH2^3*mz2^2 - 3*d*mH2^3*mz2^2 + 4*mz2^3 - 
         6*mH2*mz2^3 + 2*mH2^2*mz2^3 + 120*mH2^2*mZ2 - 36*d*mH2^2*mZ2 - 
         24*mH2^3*mZ2 + 9*d*mH2^3*mZ2 + 88*mH2*mz2*mZ2 - 24*d*mH2*mz2*mZ2 - 
         148*mH2^2*mz2*mZ2 + 42*d*mH2^2*mz2*mZ2 + 28*mH2^3*mz2*mZ2 - 
         9*d*mH2^3*mz2*mZ2 + 32*mz2^2*mZ2 - 12*d*mz2^2*mZ2 - 
         88*mH2*mz2^2*mZ2 + 27*d*mH2*mz2^2*mZ2 + 62*mH2^2*mz2^2*mZ2 - 
         18*d*mH2^2*mz2^2*mZ2 - 10*mH2^3*mz2^2*mZ2 + 3*d*mH2^3*mz2^2*mZ2 - 
         120*mH2*mZ2^2 + 36*d*mH2*mZ2^2 + 24*mH2^2*mZ2^2 - 9*d*mH2^2*mZ2^2 - 
         76*mz2*mZ2^2 + 24*d*mz2*mZ2^2 + 98*mH2*mz2*mZ2^2 - 
         30*d*mH2*mz2*mZ2^2 - 18*mH2^2*mz2*mZ2^2 + 6*d*mH2^2*mz2*mZ2^2 + 
         40*mZ2^3 - 12*d*mZ2^3 - 8*mH2*mZ2^3 + 3*d*mH2*mZ2^3))/
       (2*(-4 + d)*(4 - mH2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) - ((-3 + d)*(-8 + 3*d)*(-112*mH2^4 + 32*d*mH2^4 + 
         72*mH2^5 - 20*d*mH2^5 + 56*mH2^3*mz2 - 16*d*mH2^3*mz2 - 
         52*mH2^4*mz2 + 10*d*mH2^4*mz2 - 40*mH2^5*mz2 + 12*d*mH2^5*mz2 - 
         216*mH2^2*mz2^2 + 48*d*mH2^2*mz2^2 + 328*mH2^3*mz2^2 - 
         74*d*mH2^3*mz2^2 - 42*mH2^4*mz2^2 + 9*d*mH2^4*mz2^2 + 
         14*mH2^5*mz2^2 - 4*d*mH2^5*mz2^2 + 328*mH2*mz2^3 - 80*d*mH2*mz2^3 - 
         404*mH2^2*mz2^3 + 102*d*mH2^2*mz2^3 + 84*mH2^3*mz2^3 - 
         24*d*mH2^3*mz2^3 - 16*mH2^4*mz2^3 + 5*d*mH2^4*mz2^3 - 56*mz2^4 + 
         16*d*mz2^4 + 56*mH2*mz2^4 - 18*d*mH2*mz2^4 - 2*mH2^2*mz2^4 + 
         3*d*mH2^2*mz2^4 + 2*mH2^3*mz2^4 - d*mH2^3*mz2^4 + 448*mH2^3*mZ2 - 
         128*d*mH2^3*mZ2 - 288*mH2^4*mZ2 + 80*d*mH2^4*mZ2 + 
         280*mH2^2*mz2*mZ2 - 80*d*mH2^2*mz2*mZ2 - 436*mH2^3*mz2*mZ2 + 
         130*d*mH2^3*mz2*mZ2 + 240*mH2^4*mz2*mZ2 - 68*d*mH2^4*mz2*mZ2 - 
         48*mH2*mz2^2*mZ2 - 136*mH2^2*mz2^2*mZ2 + 52*d*mH2^2*mz2^2*mZ2 + 
         144*mH2^3*mz2^2*mZ2 - 48*d*mH2^3*mz2^2*mZ2 - 68*mH2^4*mz2^2*mZ2 + 
         20*d*mH2^4*mz2^2*mZ2 + 280*mz2^3*mZ2 - 80*d*mz2^3*mZ2 - 
         548*mH2*mz2^3*mZ2 + 154*d*mH2*mz2^3*mZ2 + 364*mH2^2*mz2^3*mZ2 - 
         102*d*mH2^2*mz2^3*mZ2 - 102*mH2^3*mz2^3*mZ2 + 29*d*mH2^3*mz2^3*mZ2 + 
         14*mH2^4*mz2^3*mZ2 - 4*d*mH2^4*mz2^3*mZ2 - 672*mH2^2*mZ2^2 + 
         192*d*mH2^2*mZ2^2 + 432*mH2^3*mZ2^2 - 120*d*mH2^3*mZ2^2 - 
         728*mH2*mz2*mZ2^2 + 208*d*mH2*mz2*mZ2^2 + 1028*mH2^2*mz2*mZ2^2 - 
         290*d*mH2^2*mz2*mZ2^2 - 360*mH2^3*mz2*mZ2^2 + 100*d*mH2^3*mz2*
          mZ2^2 - 504*mz2^2*mZ2^2 + 144*d*mz2^2*mZ2^2 + 960*mH2*mz2^2*mZ2^2 - 
         266*d*mH2*mz2^2*mZ2^2 - 534*mH2^2*mz2^2*mZ2^2 + 
         147*d*mH2^2*mz2^2*mZ2^2 + 102*mH2^3*mz2^2*mZ2^2 - 
         28*d*mH2^3*mz2^2*mZ2^2 + 448*mH2*mZ2^3 - 128*d*mH2*mZ2^3 - 
         288*mH2^2*mZ2^3 + 80*d*mH2^2*mZ2^3 + 392*mz2*mZ2^3 - 
         112*d*mz2*mZ2^3 - 540*mH2*mz2*mZ2^3 + 150*d*mH2*mz2*mZ2^3 + 
         160*mH2^2*mz2*mZ2^3 - 44*d*mH2^2*mz2*mZ2^3 - 112*mZ2^4 + 
         32*d*mZ2^4 + 72*mH2*mZ2^4 - 20*d*mH2*mZ2^4))/(2*(-4 + d)*(4 - mH2)^2*
        mH2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      ((-3 + d)*(-8 + 3*d)*(-48*mH2^4 + 16*d*mH2^4 + 40*mH2^5 - 12*d*mH2^5 + 
         4*mH2^6 - d*mH2^6 + 24*mH2^3*mz2 - 16*d*mH2^3*mz2 - 28*mH2^4*mz2 + 
         10*d*mH2^4*mz2 - 44*mH2^5*mz2 + 12*d*mH2^5*mz2 + 152*mH2^2*mz2^2 - 
         32*d*mH2^2*mz2^2 - 108*mH2^3*mz2^2 + 30*d*mH2^3*mz2^2 + 
         100*mH2^4*mz2^2 - 28*d*mH2^4*mz2^2 - 184*mH2*mz2^3 + 
         48*d*mH2*mz2^3 + 140*mH2^2*mz2^3 - 42*d*mH2^2*mz2^3 - 
         84*mH2^3*mz2^3 + 24*d*mH2^3*mz2^3 + 56*mz2^4 - 16*d*mz2^4 - 
         44*mH2*mz2^4 + 14*d*mH2*mz2^4 + 24*mH2^2*mz2^4 - 7*d*mH2^2*mz2^4 + 
         32*mH2^3*mZ2 - 16*d*mH2^3*mZ2 - 88*mH2^4*mZ2 + 24*d*mH2^4*mZ2 - 
         24*mH2^5*mZ2 + 7*d*mH2^5*mZ2 - 184*mH2^2*mz2*mZ2 + 
         48*d*mH2^2*mz2*mZ2 + 88*mH2^3*mz2*mZ2 - 14*d*mH2^3*mz2*mZ2 + 
         66*mH2^4*mz2*mZ2 - 20*d*mH2^4*mz2*mZ2 + 18*mH2^5*mz2*mZ2 - 
         5*d*mH2^5*mz2*mZ2 - 80*mH2*mz2^2*mZ2 + 16*d*mH2*mz2^2*mZ2 + 
         160*mH2^2*mz2^2*mZ2 - 36*d*mH2^2*mz2^2*mZ2 + 8*mH2^3*mz2^2*mZ2 - 
         7*d*mH2^3*mz2^2*mZ2 - 52*mH2^4*mz2^2*mZ2 + 15*d*mH2^4*mz2^2*mZ2 - 
         280*mz2^3*mZ2 + 80*d*mz2^3*mZ2 + 352*mH2*mz2^3*mZ2 - 
         102*d*mH2*mz2^3*mZ2 - 210*mH2^2*mz2^3*mZ2 + 60*d*mH2^2*mz2^3*mZ2 + 
         50*mH2^3*mz2^3*mZ2 - 14*d*mH2^3*mz2^3*mZ2 + 192*mH2^2*mZ2^2 - 
         48*d*mH2^2*mZ2^2 + 24*mH2^3*mZ2^2 + 48*mH2^4*mZ2^2 - 
         15*d*mH2^4*mZ2^2 + 552*mH2*mz2*mZ2^2 - 144*d*mH2*mz2*mZ2^2 - 
         348*mH2^2*mz2*mZ2^2 + 94*d*mH2^2*mz2*mZ2^2 + 80*mH2^3*mz2*mZ2^2 - 
         26*d*mH2^3*mz2*mZ2^2 - 44*mH2^4*mz2*mZ2^2 + 13*d*mH2^4*mz2*mZ2^2 + 
         504*mz2^2*mZ2^2 - 144*d*mz2^2*mZ2^2 - 564*mH2*mz2^2*mZ2^2 + 
         166*d*mH2*mz2^2*mZ2^2 + 264*mH2^2*mz2^2*mZ2^2 - 
         79*d*mH2^2*mz2^2*mZ2^2 - 74*mH2^3*mz2^2*mZ2^2 + 
         22*d*mH2^3*mz2^2*mZ2^2 + 14*mH2^4*mz2^2*mZ2^2 - 
         4*d*mH2^4*mz2^2*mZ2^2 - 288*mH2*mZ2^3 + 80*d*mH2*mZ2^3 + 
         56*mH2^2*mZ2^3 - 24*d*mH2^2*mZ2^3 - 40*mH2^3*mZ2^3 + 
         13*d*mH2^3*mZ2^3 - 392*mz2*mZ2^3 + 112*d*mz2*mZ2^3 + 
         288*mH2*mz2*mZ2^3 - 90*d*mH2*mz2*mZ2^3 - 102*mH2^2*mz2*mZ2^3 + 
         34*d*mH2^2*mz2*mZ2^3 + 26*mH2^3*mz2*mZ2^3 - 8*d*mH2^3*mz2*mZ2^3 + 
         112*mZ2^4 - 32*d*mZ2^4 - 32*mH2*mZ2^4 + 12*d*mH2*mZ2^4 + 
         12*mH2^2*mZ2^4 - 4*d*mH2^2*mZ2^4))/(2*(-4 + d)*(4 - mH2)^2*mH2*
        (2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2))*\[Epsilon]^2)/
    (Sqrt[mz2]*(mH2 - mz2 + mZ2)) - ((2*I)*(-3 + d)*(-8 + 3*d)*Sqrt[4 - mz2]*
     (2*mH2^2 + 8*mz2 - 7*mH2*mz2 - mz2^2 + mH2*mz2^2 - 4*mH2*mZ2 - 
      3*mz2*mZ2 + 2*mH2*mz2*mZ2 + 2*mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/((-4 + d)*(-4 + mH2)*Sqrt[mz2]*
     (2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2 - mz2 + mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), (I*mH2*(168/((-4 + d)*(4 - mH2)^2) - 
      (104*d)/((-4 + d)*(4 - mH2)^2) + (16*d^2)/((-4 + d)*(4 - mH2)^2) - 
      3/(-4 + mH2) + d/(-4 + mH2) - 72/((-4 + d)*(4 - mH2)^2*mH2) + 
      (48*d)/((-4 + d)*(4 - mH2)^2*mH2) - (8*d^2)/((-4 + d)*(4 - mH2)^2*
        mH2) - 6/((-4 + mH2)*mH2) + (2*d)/((-4 + mH2)*mH2) + 
      (12*mH2)/((-4 + d)*(4 - mH2)^2) - (7*d*mH2)/((-4 + d)*(4 - mH2)^2) + 
      (d^2*mH2)/((-4 + d)*(4 - mH2)^2))*Sqrt[4 - mz2]*(-mH2 + mz2 + mZ2)*
     \[Epsilon]^2)/(Sqrt[mz2]*(mH2 - mz2 + mZ2)) + 
   (I*Sqrt[4 - mz2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (((-3 + d)*(2 + mH2)*(mH2 + mz2 - mH2*mz2 - mZ2))/
       ((2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(2 + mH2)*(4*mH2 + mH2^2 - 4*mz2 - 4*mH2*mz2 + 3*mz2^2 - 
         4*mZ2 - 3*mH2*mZ2 - 3*mz2*mZ2 + 2*mH2*mz2*mZ2 + 2*mZ2^2))/
       ((-4 + mH2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + 
         mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-80*mH2^3 + 24*d*mH2^3 + 56*mH2^4 - 18*d*mH2^4 - 12*mH2^5 + 
         3*d*mH2^5 - 24*mH2^2*mz2 - 32*mH2^3*mz2 + 12*d*mH2^3*mz2 + 
         20*mH2^4*mz2 - 3*d*mH2^4*mz2 + 96*mH2*mz2^2 - 24*d*mH2*mz2^2 - 
         56*mH2^2*mz2^2 + 18*d*mH2^2*mz2^2 + 44*mH2^3*mz2^2 - 
         15*d*mH2^3*mz2^2 - 12*mH2^4*mz2^2 + 3*d*mH2^4*mz2^2 + 8*mz2^3 + 
         32*mH2*mz2^3 - 12*d*mH2*mz2^3 - 52*mH2^2*mz2^3 + 15*d*mH2^2*mz2^3 + 
         12*mH2^3*mz2^3 - 3*d*mH2^3*mz2^3 + 240*mH2^2*mZ2 - 72*d*mH2^2*mZ2 - 
         168*mH2^3*mZ2 + 54*d*mH2^3*mZ2 + 36*mH2^4*mZ2 - 9*d*mH2^4*mZ2 + 
         176*mH2*mz2*mZ2 - 48*d*mH2*mz2*mZ2 - 288*mH2^2*mz2*mZ2 + 
         84*d*mH2^2*mz2*mZ2 + 88*mH2^3*mz2*mZ2 - 30*d*mH2^3*mz2*mZ2 - 
         12*mH2^4*mz2*mZ2 + 3*d*mH2^4*mz2*mZ2 + 64*mz2^2*mZ2 - 
         24*d*mz2^2*mZ2 - 304*mH2*mz2^2*mZ2 + 90*d*mH2*mz2^2*mZ2 + 
         196*mH2^2*mz2^2*mZ2 - 57*d*mH2^2*mz2^2*mZ2 - 28*mH2^3*mz2^2*mZ2 + 
         9*d*mH2^3*mz2^2*mZ2 - 240*mH2*mZ2^2 + 72*d*mH2*mZ2^2 + 
         168*mH2^2*mZ2^2 - 54*d*mH2^2*mZ2^2 - 36*mH2^3*mZ2^2 + 
         9*d*mH2^3*mZ2^2 - 152*mz2*mZ2^2 + 48*d*mz2*mZ2^2 + 
         320*mH2*mz2*mZ2^2 - 96*d*mH2*mz2*mZ2^2 - 108*mH2^2*mz2*mZ2^2 + 
         33*d*mH2^2*mz2*mZ2^2 + 12*mH2^3*mz2*mZ2^2 - 3*d*mH2^3*mz2*mZ2^2 + 
         80*mZ2^3 - 24*d*mZ2^3 - 56*mH2*mZ2^3 + 18*d*mH2*mZ2^3 + 
         12*mH2^2*mZ2^3 - 3*d*mH2^2*mZ2^3))/((-4 + d)*(4 - mH2)*
        (2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      ((-3 + d)*(-224*mH2^4 + 64*d*mH2^4 + 192*mH2^5 - 56*d*mH2^5 + 
         32*mH2^6 - 8*d*mH2^6 + 112*mH2^3*mz2 - 32*d*mH2^3*mz2 - 
         128*mH2^4*mz2 + 28*d*mH2^4*mz2 - 272*mH2^5*mz2 + 76*d*mH2^5*mz2 - 
         432*mH2^2*mz2^2 + 96*d*mH2^2*mz2^2 + 200*mH2^3*mz2^2 - 
         28*d*mH2^3*mz2^2 + 504*mH2^4*mz2^2 - 134*d*mH2^4*mz2^2 - 
         24*mH2^5*mz2^2 + 4*d*mH2^5*mz2^2 + 4*mH2^6*mz2^2 - d*mH2^6*mz2^2 + 
         656*mH2*mz2^3 - 160*d*mH2*mz2^3 - 400*mH2^2*mz2^3 + 
         100*d*mH2^2*mz2^3 - 176*mH2^3*mz2^3 + 36*d*mH2^3*mz2^3 - 
         48*mH2^4*mz2^3 + 16*d*mH2^4*mz2^3 + 4*mH2^5*mz2^3 - d*mH2^5*mz2^3 - 
         112*mz2^4 + 32*d*mz2^4 + 136*mH2*mz2^4 - 44*d*mH2*mz2^4 - 
         88*mH2^2*mz2^4 + 30*d*mH2^2*mz2^4 + 72*mH2^3*mz2^4 - 
         20*d*mH2^3*mz2^4 - 8*mH2^4*mz2^4 + 2*d*mH2^4*mz2^4 + 896*mH2^3*mZ2 - 
         256*d*mH2^3*mZ2 - 768*mH2^4*mZ2 + 224*d*mH2^4*mZ2 - 128*mH2^5*mZ2 + 
         32*d*mH2^5*mZ2 + 560*mH2^2*mz2*mZ2 - 160*d*mH2^2*mz2*mZ2 - 
         992*mH2^3*mz2*mZ2 + 300*d*mH2^3*mz2*mZ2 + 784*mH2^4*mz2*mZ2 - 
         228*d*mH2^4*mz2*mZ2 + 80*mH2^5*mz2*mZ2 - 20*d*mH2^5*mz2*mZ2 - 
         96*mH2*mz2^2*mZ2 - 800*mH2^2*mz2^2*mZ2 + 248*d*mH2^2*mz2^2*mZ2 + 
         752*mH2^3*mz2^2*mZ2 - 224*d*mH2^3*mz2^2*mZ2 - 352*mH2^4*mz2^2*mZ2 + 
         100*d*mH2^4*mz2^2*mZ2 - 8*mH2^5*mz2^2*mZ2 + 2*d*mH2^5*mz2^2*mZ2 + 
         560*mz2^3*mZ2 - 160*d*mz2^3*mZ2 - 1216*mH2*mz2^3*mZ2 + 
         348*d*mH2*mz2^3*mZ2 + 760*mH2^2*mz2^3*mZ2 - 224*d*mH2^2*mz2^3*mZ2 - 
         160*mH2^3*mz2^3*mZ2 + 52*d*mH2^3*mz2^3*mZ2 + 16*mH2^4*mz2^3*mZ2 - 
         6*d*mH2^4*mz2^3*mZ2 + 4*mH2^5*mz2^3*mZ2 - d*mH2^5*mz2^3*mZ2 - 
         1344*mH2^2*mZ2^2 + 384*d*mH2^2*mZ2^2 + 1152*mH2^3*mZ2^2 - 
         336*d*mH2^3*mZ2^2 + 192*mH2^4*mZ2^2 - 48*d*mH2^4*mZ2^2 - 
         1456*mH2*mz2*mZ2^2 + 416*d*mH2*mz2*mZ2^2 + 2368*mH2^2*mz2*mZ2^2 - 
         684*d*mH2^2*mz2*mZ2^2 - 752*mH2^3*mz2*mZ2^2 + 228*d*mH2^3*mz2*
          mZ2^2 - 160*mH2^4*mz2*mZ2^2 + 40*d*mH2^4*mz2*mZ2^2 - 
         1008*mz2^2*mZ2^2 + 288*d*mz2^2*mZ2^2 + 2136*mH2*mz2^2*mZ2^2 - 
         604*d*mH2*mz2^2*mZ2^2 - 968*mH2^2*mz2^2*mZ2^2 + 
         286*d*mH2^2*mz2^2*mZ2^2 + 40*mH2^3*mz2^2*mZ2^2 - 
         20*d*mH2^3*mz2^2*mZ2^2 + 52*mH2^4*mz2^2*mZ2^2 - 
         13*d*mH2^4*mz2^2*mZ2^2 + 896*mH2*mZ2^3 - 256*d*mH2*mZ2^3 - 
         768*mH2^2*mZ2^3 + 224*d*mH2^2*mZ2^3 - 128*mH2^3*mZ2^3 + 
         32*d*mH2^3*mZ2^3 + 784*mz2*mZ2^3 - 224*d*mz2*mZ2^3 - 
         1248*mH2*mz2*mZ2^3 + 356*d*mH2*mz2*mZ2^3 + 240*mH2^2*mz2*mZ2^3 - 
         76*d*mH2^2*mz2*mZ2^3 + 80*mH2^3*mz2*mZ2^3 - 20*d*mH2^3*mz2*mZ2^3 - 
         224*mZ2^4 + 64*d*mZ2^4 + 192*mH2*mZ2^4 - 56*d*mH2*mZ2^4 + 
         32*mH2^2*mZ2^4 - 8*d*mH2^2*mZ2^4))/((-4 + d)*(4 - mH2)^2*mH2*
        (2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      ((-3 + d)*(-96*mH2^4 + 32*d*mH2^4 + 192*mH2^5 - 56*d*mH2^5 + 8*mH2^6 - 
         2*d*mH2^6 + 4*mH2^7 - d*mH2^7 + 48*mH2^3*mz2 - 32*d*mH2^3*mz2 - 
         432*mH2^4*mz2 + 124*d*mH2^4*mz2 - 96*mH2^5*mz2 + 28*d*mH2^5*mz2 - 
         24*mH2^6*mz2 + 6*d*mH2^6*mz2 + 304*mH2^2*mz2^2 - 64*d*mH2^2*mz2^2 + 
         176*mH2^3*mz2^2 - 44*d*mH2^3*mz2^2 + 272*mH2^4*mz2^2 - 
         80*d*mH2^4*mz2^2 + 40*mH2^5*mz2^2 - 10*d*mH2^5*mz2^2 - 
         368*mH2*mz2^3 + 96*d*mH2*mz2^3 + 176*mH2^2*mz2^3 - 
         60*d*mH2^2*mz2^3 - 288*mH2^3*mz2^3 + 84*d*mH2^3*mz2^3 - 
         24*mH2^4*mz2^3 + 6*d*mH2^4*mz2^3 + 112*mz2^4 - 32*d*mz2^4 - 
         112*mH2*mz2^4 + 36*d*mH2*mz2^4 + 104*mH2^2*mz2^4 - 
         30*d*mH2^2*mz2^4 + 4*mH2^3*mz2^4 - d*mH2^3*mz2^4 + 64*mH2^3*mZ2 - 
         32*d*mH2^3*mZ2 - 464*mH2^4*mZ2 + 128*d*mH2^4*mZ2 - 136*mH2^5*mZ2 + 
         38*d*mH2^5*mZ2 - 4*mH2^6*mZ2 + d*mH2^6*mZ2 - 368*mH2^2*mz2*mZ2 + 
         96*d*mH2^2*mz2*mZ2 + 72*mH2^3*mz2*mZ2 - 4*d*mH2^3*mz2*mZ2 + 
         560*mH2^4*mz2*mZ2 - 156*d*mH2^4*mz2*mZ2 + 52*mH2^5*mz2*mZ2 - 
         15*d*mH2^5*mz2*mZ2 + 8*mH2^6*mz2*mZ2 - 2*d*mH2^6*mz2*mZ2 - 
         160*mH2*mz2^2*mZ2 + 32*d*mH2*mz2^2*mZ2 + 80*mH2^2*mz2^2*mZ2 - 
         8*d*mH2^2*mz2^2*mZ2 + 296*mH2^3*mz2^2*mZ2 - 86*d*mH2^3*mz2^2*mZ2 - 
         276*mH2^4*mz2^2*mZ2 + 77*d*mH2^4*mz2^2*mZ2 - 12*mH2^5*mz2^2*mZ2 + 
         3*d*mH2^5*mz2^2*mZ2 - 560*mz2^3*mZ2 + 160*d*mz2^3*mZ2 + 
         824*mH2*mz2^3*mZ2 - 244*d*mH2*mz2^3*mZ2 - 528*mH2^2*mz2^3*mZ2 + 
         156*d*mH2^2*mz2^3*mZ2 + 100*mH2^3*mz2^3*mZ2 - 31*d*mH2^3*mz2^3*mZ2 + 
         20*mH2^4*mz2^3*mZ2 - 5*d*mH2^4*mz2^3*mZ2 + 384*mH2^2*mZ2^2 - 
         96*d*mH2^2*mZ2^2 + 240*mH2^3*mZ2^2 - 48*d*mH2^3*mZ2^2 + 
         360*mH2^4*mZ2^2 - 102*d*mH2^4*mZ2^2 - 12*mH2^5*mZ2^2 + 
         3*d*mH2^5*mZ2^2 + 1104*mH2*mz2*mZ2^2 - 288*d*mH2*mz2*mZ2^2 - 
         384*mH2^2*mz2*mZ2^2 + 116*d*mH2^2*mz2*mZ2^2 + 32*mH2^3*mz2*mZ2^2 - 
         24*d*mH2^3*mz2*mZ2^2 - 208*mH2^4*mz2*mZ2^2 + 60*d*mH2^4*mz2*mZ2^2 - 
         4*mH2^5*mz2*mZ2^2 + d*mH2^5*mz2*mZ2^2 + 1008*mz2^2*mZ2^2 - 
         288*d*mz2^2*mZ2^2 - 1344*mH2*mz2^2*mZ2^2 + 404*d*mH2*mz2^2*mZ2^2 + 
         784*mH2^2*mz2^2*mZ2^2 - 238*d*mH2^2*mz2^2*mZ2^2 - 
         244*mH2^3*mz2^2*mZ2^2 + 73*d*mH2^3*mz2^2*mZ2^2 + 
         44*mH2^4*mz2^2*mZ2^2 - 13*d*mH2^4*mz2^2*mZ2^2 + 
         4*mH2^5*mz2^2*mZ2^2 - d*mH2^5*mz2^2*mZ2^2 - 576*mH2*mZ2^3 + 
         160*d*mH2*mZ2^3 + 144*mH2^2*mZ2^3 - 64*d*mH2^2*mZ2^3 - 
         344*mH2^3*mZ2^3 + 98*d*mH2^3*mZ2^3 + 20*mH2^4*mZ2^3 - 
         5*d*mH2^4*mZ2^3 - 784*mz2*mZ2^3 + 224*d*mz2*mZ2^3 + 
         744*mH2*mz2*mZ2^3 - 236*d*mH2*mz2*mZ2^3 - 496*mH2^2*mz2*mZ2^3 + 
         152*d*mH2^2*mz2*mZ2^3 + 180*mH2^3*mz2*mZ2^3 - 51*d*mH2^3*mz2*mZ2^3 - 
         4*mH2^4*mz2*mZ2^3 + d*mH2^4*mz2*mZ2^3 + 224*mZ2^4 - 64*d*mZ2^4 - 
         112*mH2*mZ2^4 + 40*d*mH2*mZ2^4 + 112*mH2^2*mZ2^4 - 
         32*d*mH2^2*mZ2^4 - 8*mH2^3*mZ2^4 + 2*d*mH2^3*mZ2^4))/
       ((-4 + d)*(4 - mH2)^2*mH2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2))*\[Epsilon]^2)/(Sqrt[mz2]*(mH2 - mz2 + mZ2)) - 
   ((4*I)*(-3 + d)*(2 + mH2)*Sqrt[4 - mz2]*(2*mH2^2 + 8*mz2 - 7*mH2*mz2 - 
      mz2^2 + mH2*mz2^2 - 4*mH2*mZ2 - 3*mz2*mZ2 + 2*mH2*mz2*mZ2 + 2*mZ2^2)*
     (mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((-4 + d)*(-4 + mH2)*Sqrt[mz2]*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
     (mH2 - mz2 + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 
  (I*Sqrt[4 - mz2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (-1/2*((-3 + d)*(-10 + 3*d)*(mH2 + mz2 - mZ2)*(mH2 - mz2 - mZ2 + 
          mz2*mZ2))/((2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + 
          mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-10 + 3*d)*(mH2^2 + 2*mH2*mz2 + mz2^2 - mH2*mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2))/(2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + ((-3 + d)*(-10 + 3*d)*mz2*(-4*mH2^3 - mH2^3*mz2 + 
         5*mH2^2*mz2^2 + 4*mz2^3 - 4*mH2*mz2^3 + 12*mH2^2*mZ2 + 
         4*mH2*mz2*mZ2 - 5*mH2^2*mz2*mZ2 - 4*mz2^2*mZ2 - 3*mH2*mz2^2*mZ2 - 
         mH2^2*mz2^2*mZ2 - 3*mz2^3*mZ2 + 3*mH2*mz2^3*mZ2 - 12*mH2*mZ2^2 - 
         4*mz2*mZ2^2 + 9*mH2*mz2*mZ2^2 + 6*mz2^2*mZ2^2 - 3*mH2*mz2^2*mZ2^2 + 
         4*mZ2^3 - 3*mz2*mZ2^3))/(2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) - ((-3 + d)*(-10 + 3*d)*(-mH2^4 - 4*mH2^3*mz2 - 
         mH2^4*mz2 + 4*mH2^3*mz2^2 + 4*mH2*mz2^3 - 2*mH2^2*mz2^3 + mz2^4 - 
         mH2*mz2^4 + 4*mH2^3*mZ2 + 10*mH2^2*mz2*mZ2 + 2*mH2^3*mz2*mZ2 - 
         7*mH2^2*mz2^2*mZ2 - mH2^3*mz2^2*mZ2 - 2*mz2^3*mZ2 - 
         2*mH2*mz2^3*mZ2 + 2*mH2^2*mz2^3*mZ2 - 6*mH2^2*mZ2^2 - 
         8*mH2*mz2*mZ2^2 - mH2^2*mz2*mZ2^2 + 3*mH2*mz2^2*mZ2^2 + 
         mH2^2*mz2^2*mZ2^2 + 4*mH2*mZ2^3 + 2*mz2*mZ2^3 - mZ2^4))/
       (2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      ((-3 + d)*(-10 + 3*d)*(mH2^4 - 2*mH2^3*mz2 + 2*mH2^2*mz2^2 - 
         2*mH2*mz2^3 + mz2^4 - 4*mH2^3*mZ2 + 8*mH2^2*mz2*mZ2 + 
         3*mH2^3*mz2*mZ2 + 8*mH2*mz2^2*mZ2 - 2*mH2^2*mz2^2*mZ2 + 
         4*mz2^3*mZ2 - 4*mH2*mz2^3*mZ2 - mz2^4*mZ2 + 6*mH2^2*mZ2^2 - 
         10*mH2*mz2*mZ2^2 - 8*mH2^2*mz2*mZ2^2 - 10*mz2^2*mZ2^2 - 
         mH2*mz2^2*mZ2^2 + 2*mH2^2*mz2^2*mZ2^2 + 2*mH2*mz2^3*mZ2^2 - 
         4*mH2*mZ2^3 + 4*mz2*mZ2^3 + 7*mH2*mz2*mZ2^3 + 3*mz2^2*mZ2^3 - 
         2*mH2*mz2^2*mZ2^3 + mZ2^4 - 2*mz2*mZ2^4))/
       (2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2))*\[Epsilon]^2)/
    (Sqrt[mz2]*(mH2 - mz2 + mZ2)) + ((2*I)*(-3 + d)*(-10 + 3*d)*Sqrt[4 - mz2]*
     Sqrt[mz2]*(2*mH2 + mH2^2 + 2*mz2 - 2*mH2*mz2 - 2*mZ2 - 2*mH2*mZ2 - 
      mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/((-4 + d)*(2*mH2 + mz2 - mH2*mz2 - 
      2*mZ2)*(mH2 - mz2 + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (I*Sqrt[4 - mz2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (-1/2*((mH2 + mz2 - mZ2)*(-6*mH2 + 2*d*mH2 + 6*mz2 - 2*d*mz2 + 6*mZ2 - 
          2*d*mZ2 + 8*mH2*mZ2 - 2*d*mH2*mZ2 - 2*mz2*mZ2 + d*mz2*mZ2 - 
          4*mH2*mz2*mZ2 + d*mH2*mz2*mZ2 - 8*mZ2^2 + 2*d*mZ2^2))/
        ((2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      (6*mH2^2 - 2*d*mH2^2 - 8*mH2^3 + 2*d*mH2^3 + 12*mH2*mz2 - 4*d*mH2*mz2 + 
        4*mH2^2*mz2 - d*mH2^2*mz2 + 4*mH2^3*mz2 - d*mH2^3*mz2 + 6*mz2^2 - 
        2*d*mz2^2 - 2*mH2*mz2^2 + d*mH2*mz2^2 - 4*mH2^2*mz2^2 + 
        d*mH2^2*mz2^2 - 12*mH2*mZ2 + 4*d*mH2*mZ2 + 16*mH2^2*mZ2 - 
        4*d*mH2^2*mZ2 - 12*mz2*mZ2 + 4*d*mz2*mZ2 - 4*mH2*mz2*mZ2 + 
        d*mH2*mz2*mZ2 - 4*mH2^2*mz2*mZ2 + d*mH2^2*mz2*mZ2 + 6*mZ2^2 - 
        2*d*mZ2^2 - 8*mH2*mZ2^2 + 2*d*mH2*mZ2^2)/
       (2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      (22*mH2^4 - 6*d*mH2^4 + 16*mH2^3*mz2 - 6*d*mH2^3*mz2 - 26*mH2^4*mz2 + 
        6*d*mH2^4*mz2 - 24*mH2^2*mz2^2 + 6*d*mH2^2*mz2^2 + 20*mH2^3*mz2^2 - 
        3*d*mH2^3*mz2^2 + 12*mH2^4*mz2^2 - 3*d*mH2^4*mz2^2 - 16*mH2*mz2^3 + 
        6*d*mH2*mz2^3 + 20*mH2^2*mz2^3 - 6*d*mH2^2*mz2^3 - 24*mH2^3*mz2^3 + 
        6*d*mH2^3*mz2^3 + 2*mz2^4 - 14*mH2*mz2^4 + 3*d*mH2*mz2^4 + 
        12*mH2^2*mz2^4 - 3*d*mH2^2*mz2^4 - 88*mH2^3*mZ2 + 24*d*mH2^3*mZ2 - 
        100*mH2^2*mz2*mZ2 + 30*d*mH2^2*mz2*mZ2 + 52*mH2^3*mz2*mZ2 - 
        12*d*mH2^3*mz2*mZ2 - 48*mH2*mz2^2*mZ2 + 12*d*mH2*mz2^2*mZ2 + 
        34*mH2^2*mz2^2*mZ2 - 12*d*mH2^2*mz2^2*mZ2 - 2*mH2^3*mz2^2*mZ2 - 
        28*mz2^3*mZ2 + 6*d*mz2^3*mZ2 + 68*mH2*mz2^3*mZ2 - 
        18*d*mH2*mz2^3*mZ2 - 20*mH2^2*mz2^3*mZ2 + 6*d*mH2^2*mz2^3*mZ2 + 
        132*mH2^2*mZ2^2 - 36*d*mH2^2*mZ2^2 + 152*mH2*mz2*mZ2^2 - 
        42*d*mH2*mz2*mZ2^2 - 26*mH2^2*mz2*mZ2^2 + 6*d*mH2^2*mz2*mZ2^2 + 
        72*mz2^2*mZ2^2 - 18*d*mz2^2*mZ2^2 - 54*mH2*mz2^2*mZ2^2 + 
        15*d*mH2*mz2^2*mZ2^2 - 10*mH2^2*mz2^2*mZ2^2 + 3*d*mH2^2*mz2^2*mZ2^2 - 
        88*mH2*mZ2^3 + 24*d*mH2*mZ2^3 - 68*mz2*mZ2^3 + 18*d*mz2*mZ2^3 + 
        22*mZ2^4 - 6*d*mZ2^4)/(2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) + (mz2*(56*mH2^3 - 16*d*mH2^3 - 8*mH2^4 + 2*d*mH2^4 - 
         48*mH2^2*mz2 + 12*d*mH2^2*mz2 - 14*mH2^3*mz2 + 3*d*mH2^3*mz2 + 
         4*mH2^4*mz2 - d*mH2^4*mz2 + 26*mH2^2*mz2^2 - 4*d*mH2^2*mz2^2 - 
         8*mz2^3 + 4*d*mz2^3 + 4*mH2*mz2^3 - 3*d*mH2*mz2^3 - 12*mH2^2*mz2^3 + 
         3*d*mH2^2*mz2^3 - 8*mz2^4 + 2*d*mz2^4 + 8*mH2*mz2^4 - 
         2*d*mH2*mz2^4 - 168*mH2^2*mZ2 + 48*d*mH2^2*mZ2 + 16*mH2^3*mZ2 - 
         4*d*mH2^3*mZ2 - 56*mH2*mz2*mZ2 + 16*d*mH2*mz2*mZ2 + 
         66*mH2^2*mz2*mZ2 - 19*d*mH2^2*mz2*mZ2 - 12*mH2^3*mz2*mZ2 + 
         3*d*mH2^3*mz2*mZ2 - 40*mz2^2*mZ2 + 8*d*mz2^2*mZ2 + 
         50*mH2*mz2^2*mZ2 - 14*d*mH2*mz2^2*mZ2 + 10*mH2^2*mz2^2*mZ2 - 
         3*d*mH2^2*mz2^2*mZ2 + 4*mH2^3*mz2^2*mZ2 - d*mH2^3*mz2^2*mZ2 + 
         46*mz2^3*mZ2 - 13*d*mz2^3*mZ2 - 26*mH2*mz2^3*mZ2 + 
         8*d*mH2*mz2^3*mZ2 - 4*mH2^2*mz2^3*mZ2 + d*mH2^2*mz2^3*mZ2 + 
         168*mH2*mZ2^2 - 48*d*mH2*mZ2^2 + 104*mz2*mZ2^2 - 28*d*mz2*mZ2^2 - 
         66*mH2*mz2*mZ2^2 + 21*d*mH2*mz2*mZ2^2 - 4*mH2^2*mz2*mZ2^2 + 
         d*mH2^2*mz2*mZ2^2 - 60*mz2^2*mZ2^2 + 18*d*mz2^2*mZ2^2 + 
         6*mH2*mz2^2*mZ2^2 - 3*d*mH2*mz2^2*mZ2^2 + 4*mH2^2*mz2^2*mZ2^2 - 
         d*mH2^2*mz2^2*mZ2^2 - 56*mZ2^3 + 16*d*mZ2^3 - 16*mH2*mZ2^3 + 
         4*d*mH2*mZ2^3 + 14*mz2*mZ2^3 - 5*d*mz2*mZ2^3 + 12*mH2*mz2*mZ2^3 - 
         3*d*mH2*mz2*mZ2^3 + 8*mZ2^4 - 2*d*mZ2^4))/
       (2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      (-22*mH2^4 + 6*d*mH2^4 + 52*mH2^3*mz2 - 14*d*mH2^3*mz2 + 8*mH2^4*mz2 - 
        2*d*mH2^4*mz2 - 36*mH2^2*mz2^2 + 10*d*mH2^2*mz2^2 - 24*mH2^3*mz2^2 + 
        6*d*mH2^3*mz2^2 + 4*mH2*mz2^3 - 2*d*mH2*mz2^3 + 24*mH2^2*mz2^3 - 
        6*d*mH2^2*mz2^3 + 2*mz2^4 - 8*mH2*mz2^4 + 2*d*mH2*mz2^4 + 
        88*mH2^3*mZ2 - 24*d*mH2^3*mZ2 - 104*mH2^2*mz2*mZ2 + 
        30*d*mH2^2*mz2*mZ2 - 34*mH2^3*mz2*mZ2 + 10*d*mH2^3*mz2*mZ2 - 
        32*mH2*mz2^2*mZ2 + 12*d*mH2*mz2^2*mZ2 + 48*mH2^2*mz2^2*mZ2 - 
        13*d*mH2^2*mz2^2*mZ2 - 4*mH2^3*mz2^2*mZ2 + d*mH2^3*mz2^2*mZ2 - 
        48*mz2^3*mZ2 + 14*d*mz2^3*mZ2 + 16*mH2*mz2^3*mZ2 - 
        6*d*mH2*mz2^3*mZ2 - 8*mH2^2*mz2^3*mZ2 + 2*d*mH2^2*mz2^3*mZ2 - 
        6*mz2^4*mZ2 + d*mz2^4*mZ2 + 12*mH2*mz2^4*mZ2 - 3*d*mH2*mz2^4*mZ2 - 
        132*mH2^2*mZ2^2 + 36*d*mH2^2*mZ2^2 + 52*mH2*mz2*mZ2^2 - 
        18*d*mH2*mz2*mZ2^2 + 80*mH2^2*mz2*mZ2^2 - 24*d*mH2^2*mz2*mZ2^2 + 
        68*mz2^2*mZ2^2 - 22*d*mz2^2*mZ2^2 + 54*mH2*mz2^2*mZ2^2 - 
        14*d*mH2*mz2^2*mZ2^2 - 20*mH2^2*mz2^2*mZ2^2 + 6*d*mH2^2*mz2^2*mZ2^2 + 
        48*mz2^3*mZ2^2 - 12*d*mz2^3*mZ2^2 - 36*mH2*mz2^3*mZ2^2 + 
        10*d*mH2*mz2^3*mZ2^2 + 88*mH2*mZ2^3 - 24*d*mH2*mZ2^3 + 
        2*d*mz2*mZ2^3 - 90*mH2*mz2*mZ2^3 + 26*d*mH2*mz2*mZ2^3 - 
        78*mz2^2*mZ2^3 + 21*d*mz2^2*mZ2^3 + 24*mH2*mz2^2*mZ2^3 - 
        7*d*mH2*mz2^2*mZ2^3 - 22*mZ2^4 + 6*d*mZ2^4 + 36*mz2*mZ2^4 - 
        10*d*mz2*mZ2^4)/(2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2))*\[Epsilon]^2)/(Sqrt[mz2]*(mH2 - mz2 + mZ2)) - 
   (I*Sqrt[4 - mz2]*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    (Sqrt[mz2]*(mH2 - mz2 + mZ2)) + ((2*I)*Sqrt[4 - mz2]*Sqrt[mz2]*
     (-12*mH2 + 4*d*mH2 + 2*mH2^2 - 12*mz2 + 4*d*mz2 + 8*mH2*mz2 - 
      3*d*mH2*mz2 - 4*mH2^2*mz2 + d*mH2^2*mz2 - 4*mz2^2 + d*mz2^2 + 
      4*mH2*mz2^2 - d*mH2*mz2^2 + 12*mZ2 - 4*d*mZ2 + 12*mH2*mZ2 - 
      4*d*mH2*mZ2 + 18*mz2*mZ2 - 5*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 
      3*d*mH2*mz2*mZ2 - 14*mZ2^2 + 4*d*mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/((-4 + d)*(2*mH2 + mz2 - mH2*mz2 - 
      2*mZ2)*(mH2 - mz2 + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (I*Sqrt[4 - mz2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (((-3 + d)*mz2*(2*mH2 + 3*mH2^2 + 2*mz2 - 3*mH2*mz2 - mH2^2*mz2 - 
         mz2^2 + mH2*mz2^2 - 2*mZ2 - 2*mH2*mZ2 + 2*mz2*mZ2 - mZ2^2))/
       ((2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      (3*(-3 + d)*(4 - mz2)*mz2^2*(-mH2 + mz2 - mZ2)*(mH2^2 + mz2 - mH2*mz2 - 
         2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))/
       ((2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      ((-3 + d)*mz2*(2*mH2 + mH2^2 - 2*mz2 - 2*mH2*mz2 + mz2^2 - 2*mZ2 + 
         2*mH2*mZ2 + 3*mz2*mZ2 - mz2^2*mZ2 - 3*mZ2^2 + mz2*mZ2^2))/
       ((2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)*mz2*(2*mH2^3 - 7*mH2^4 - 12*mH2^2*mz2 + 9*mH2^3*mz2 + 
         2*mH2^4*mz2 + 6*mH2*mz2^2 + 5*mH2^2*mz2^2 - 3*mH2^3*mz2^2 + 
         4*mz2^3 - 6*mH2*mz2^3 - mz2^4 + mH2*mz2^4 - 6*mH2^2*mZ2 + 
         20*mH2^3*mZ2 + 4*mH2*mz2*mZ2 - 10*mH2^2*mz2*mZ2 - 12*mH2^3*mz2*mZ2 - 
         10*mz2^2*mZ2 - 5*mH2*mz2^2*mZ2 + 9*mH2^2*mz2^2*mZ2 + 
         2*mH2^3*mz2^2*mZ2 + 2*mz2^3*mZ2 + 2*mH2*mz2^3*mZ2 - 
         2*mH2^2*mz2^3*mZ2 + 6*mH2*mZ2^2 - 18*mH2^2*mZ2^2 + 8*mz2*mZ2^2 + 
         3*mH2*mz2*mZ2^2 + 10*mH2^2*mz2*mZ2^2 - 3*mH2*mz2^2*mZ2^2 - 
         mH2^2*mz2^2*mZ2^2 - 2*mZ2^3 + 4*mH2*mZ2^3 - 2*mz2*mZ2^3 + mZ2^4))/
       ((2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) + 
      ((-3 + d)*mz2*(2*mH2^3 - mH2^4 - 8*mH2^2*mz2 + 2*mH2^3*mz2 + 
         10*mH2*mz2^2 - 4*mz2^3 - 2*mH2*mz2^3 + mz2^4 - 6*mH2^2*mZ2 - 
         4*mH2^3*mZ2 - 4*mH2*mz2*mZ2 - 3*mH2^2*mz2*mZ2 - 6*mz2^2*mZ2 + 
         5*mH2*mz2^2*mZ2 + 3*mH2^2*mz2^2*mZ2 + 6*mz2^3*mZ2 - 
         2*mH2*mz2^3*mZ2 - mz2^4*mZ2 + 6*mH2*mZ2^2 + 18*mH2^2*mZ2^2 + 
         12*mz2*mZ2^2 + 10*mH2*mz2*mZ2^2 - 10*mH2^2*mz2*mZ2^2 - 
         5*mz2^2*mZ2^2 - 9*mH2*mz2^2*mZ2^2 + mH2^2*mz2^2*mZ2^2 + 
         2*mH2*mz2^3*mZ2^2 - 2*mZ2^3 - 20*mH2*mZ2^3 - 9*mz2*mZ2^3 + 
         12*mH2*mz2*mZ2^3 + 3*mz2^2*mZ2^3 - 2*mH2*mz2^2*mZ2^3 + 7*mZ2^4 - 
         2*mz2*mZ2^4))/((2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2))*\[Epsilon]^2)/(Sqrt[mz2]*(mH2 - mz2 + mZ2)) + 
   ((4*I)*(-3 + d)*(4 - mz2)^(3/2)*Sqrt[mz2]*(mH2^2 + mz2 - mH2*mz2 - 
      2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/((-4 + d)*(2*mH2 + mz2 - mH2*mz2 - 
      2*mZ2)*(mH2 - mz2 + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*((-2 + d)^2*(8*mH2 - mH2*mz2 - mz2^2 - mH2*mZ2 + 2*mz2*mZ2 - mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
    ((-4 + d)*(4 - mz2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  ((-3 + d)*(-8 + 3*d)*(8*mH2 - 3*mH2^2 - 9*mH2*mz2 + 3*mH2^2*mz2 + 2*mz2^2 - 
     mH2*mz2^2 - mH2*mZ2 + mH2^2*mZ2 - 4*mz2*mZ2 + 4*mH2*mz2*mZ2 - 
     mH2^2*mz2*mZ2 + 2*mZ2^2 - mH2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (2*(-3 + d)*(2 + mZ2)*(8*mH2 - 3*mH2^2 - 9*mH2*mz2 + 
     3*mH2^2*mz2 + 2*mz2^2 - mH2*mz2^2 - mH2*mZ2 + mH2^2*mZ2 - 4*mz2*mZ2 + 
     4*mH2*mz2*mZ2 - mH2^2*mz2*mZ2 + 2*mZ2^2 - mH2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -(((-3 + d)*(-2 + d)*mH2*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 
       2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
    ((-4 + d)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-3 + d)*(-8 + 3*d)*(8*mH2 - mH2^2 - 7*mH2*mz2 + mH2^2*mz2 + 2*mz2^2 - 
      3*mH2*mZ2 - 4*mz2*mZ2 + 2*mH2*mz2*mZ2 + 2*mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
    ((-4 + d)*(4 - mz2)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), -(((-3 + d)*(-10 + 3*d)*mH2*(2*mH2 + 2*mz2 - 2*mH2*mz2 + 
      mz2^2 - 2*mZ2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
    ((-4 + d)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 
  (-2*(-3 + d)*(4 - mH2)*mH2*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*
    \[Epsilon]^3)/((-4 + d)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-3 + d)*(2 + mz2)*(8*mH2 - mH2^2 - 7*mH2*mz2 + mH2^2*mz2 + 2*mz2^2 - 
     3*mH2*mZ2 - 4*mz2*mZ2 + 2*mH2*mz2*mZ2 + 2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(4 - mz2)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), -((mH2*(-12*mH2 + 4*d*mH2 - 4*mH2^2 + d*mH2^2 - 12*mz2 + 
      4*d*mz2 + 8*mH2*mz2 - 3*d*mH2*mz2 + 4*mH2^2*mz2 - d*mH2^2*mz2 + 
      2*mz2^2 - 4*mH2*mz2^2 + d*mH2*mz2^2 + 12*mZ2 - 4*d*mZ2 + 18*mH2*mZ2 - 
      5*d*mH2*mZ2 + 12*mz2*mZ2 - 4*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 
      3*d*mH2*mz2*mZ2 - 14*mZ2^2 + 4*d*mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
    ((-4 + d)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*
   \[Epsilon]^3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {I*(8/((-4 + d)*(4 - mz2)^2) - (10*d)/((-4 + d)*(4 - mz2)^2) + 
     (4*d^2)/((-4 + d)*(4 - mz2)^2) - d^3/(2*(-4 + d)*(4 - mz2)^2) + 
     1/(2*(4 - mz2)) - d/(2*(4 - mz2)) + d^2/(8*(4 - mz2)) + 
     12/((-4 + d)*(4 - mz2)^2*mz2) - (16*d)/((-4 + d)*(4 - mz2)^2*mz2) + 
     (7*d^2)/((-4 + d)*(4 - mz2)^2*mz2) - d^3/((-4 + d)*(4 - mz2)^2*mz2) - 
     1/((4 - mz2)*mz2) + d/((4 - mz2)*mz2) - d^2/(4*(4 - mz2)*mz2))*
    Sqrt[4 - mz2]*Sqrt[mz2]*
    (-((Sqrt[4 - mH2]*mz2)/(Sqrt[mH2]*Sqrt[-((-4 + mz2)*mz2)])) - 
     (2*Sqrt[4 - mH2]*(mH2 - mz2)*Sqrt[mz2])/(Sqrt[mH2]*Sqrt[4 - mz2]*
       (-mH2 + mz2 + mZ2)))*\[Epsilon]^2 + 
   I*(8/((-4 + d)*(4 - mZ2)^2) - (10*d)/((-4 + d)*(4 - mZ2)^2) + 
     (4*d^2)/((-4 + d)*(4 - mZ2)^2) - d^3/(2*(-4 + d)*(4 - mZ2)^2) + 
     1/(2*(4 - mZ2)) - d/(2*(4 - mZ2)) + d^2/(8*(4 - mZ2)) + 
     12/((-4 + d)*(4 - mZ2)^2*mZ2) - (16*d)/((-4 + d)*(4 - mZ2)^2*mZ2) + 
     (7*d^2)/((-4 + d)*(4 - mZ2)^2*mZ2) - d^3/((-4 + d)*(4 - mZ2)^2*mZ2) - 
     1/((4 - mZ2)*mZ2) + d/((4 - mZ2)*mZ2) - d^2/(4*(4 - mZ2)*mZ2))*
    Sqrt[4 - mZ2]*Sqrt[mZ2]*
    (-((Sqrt[4 - mH2]*mZ2)/(Sqrt[mH2]*Sqrt[-((-4 + mZ2)*mZ2)])) - 
     (2*Sqrt[4 - mH2]*(mH2 - mZ2)*Sqrt[mZ2])/(Sqrt[mH2]*Sqrt[4 - mZ2]*
       (-mH2 + mz2 + mZ2)))*\[Epsilon]^2 + 
   (I*Sqrt[4 - mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*
     (-1/4*((-2 + d)^2*(-4*mH2 - mH2^2 + 4*mz2 + 3*mH2*mz2 - 2*mz2^2 - 
          4*mZ2 + 3*mH2*mZ2 + 2*mz2*mZ2 - mH2*mz2*mZ2))/
        ((4 - mH2)*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
          2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-2 + d)^2*(4*mH2 + mH2^2 + 4*mz2 - 3*mH2*mz2 - 4*mZ2 - 3*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + 2*mZ2^2))/(4*(4 - mH2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + ((-2 + d)^2*(-896*mH2^3 + 256*d*mH2^3 + 224*mH2^4 - 
         64*d*mH2^4 + 896*mH2^2*mz2 - 256*d*mH2^2*mz2 + 160*mH2^3*mz2 - 
         32*d*mH2^3*mz2 + 32*mH2^4*mz2 - 8*d*mH2^4*mz2 + 896*mH2*mz2^2 - 
         256*d*mH2*mz2^2 - 224*mH2^2*mz2^2 + 32*d*mH2^2*mz2^2 - 
         512*mH2^3*mz2^2 + 136*d*mH2^3*mz2^2 - 896*mz2^3 + 256*d*mz2^3 - 
         928*mH2*mz2^3 + 288*d*mH2*mz2^3 + 880*mH2^2*mz2^3 - 
         232*d*mH2^2*mz2^3 + 44*mH2^3*mz2^3 - 12*d*mH2^3*mz2^3 + 768*mz2^4 - 
         224*d*mz2^4 - 352*mH2*mz2^4 + 88*d*mH2*mz2^4 - 88*mH2^2*mz2^4 + 
         24*d*mH2^2*mz2^4 - 48*mz2^5 + 16*d*mz2^5 + 44*mH2*mz2^5 - 
         12*d*mH2*mz2^5 + 2688*mH2^2*mZ2 - 768*d*mH2^2*mZ2 - 448*mH2^3*mZ2 + 
         128*d*mH2^3*mZ2 - 56*mH2^4*mZ2 + 16*d*mH2^4*mZ2 + 1792*mH2*mz2*mZ2 - 
         512*d*mH2*mz2*mZ2 - 1568*mH2^2*mz2*mZ2 + 480*d*mH2^2*mz2*mZ2 - 
         72*mH2^3*mz2*mZ2 - 8*mH2^4*mz2*mZ2 + 2*d*mH2^4*mz2*mZ2 + 
         2688*mz2^2*mZ2 - 768*d*mz2^2*mZ2 - 1024*mH2*mz2^2*mZ2 + 
         320*d*mH2*mz2^2*mZ2 + 376*mH2^2*mz2^2*mZ2 - 104*d*mH2^2*mz2^2*mZ2 + 
         248*mH2^3*mz2^2*mZ2 - 62*d*mH2^3*mz2^2*mZ2 - 2080*mz2^3*mZ2 + 
         608*d*mz2^3*mZ2 + 968*mH2*mz2^3*mZ2 - 304*d*mH2*mz2^3*mZ2 - 
         448*mH2^2*mz2^3*mZ2 + 122*d*mH2^2*mz2^3*mZ2 - 12*mH2^3*mz2^3*mZ2 + 
         3*d*mH2^3*mz2^3*mZ2 - 64*mz2^4*mZ2 + 8*d*mz2^4*mZ2 + 
         128*mH2*mz2^4*mZ2 - 26*d*mH2*mz2^4*mZ2 + 20*mH2^2*mz2^4*mZ2 - 
         6*d*mH2^2*mz2^4*mZ2 + 16*mz2^5*mZ2 - 4*d*mz2^5*mZ2 - 
         12*mH2*mz2^5*mZ2 + 3*d*mH2*mz2^5*mZ2 - 2688*mH2*mZ2^2 + 
         768*d*mH2*mZ2^2 + 168*mH2^3*mZ2^2 - 48*d*mH2^3*mZ2^2 - 
         2688*mz2*mZ2^2 + 768*d*mz2*mZ2^2 + 1504*mH2*mz2*mZ2^2 - 
         480*d*mH2*mz2*mZ2^2 + 160*mH2^2*mz2*mZ2^2 - 32*d*mH2^2*mz2*mZ2^2 + 
         4*mH2^3*mz2*mZ2^2 + 2*d*mH2^3*mz2*mZ2^2 + 1632*mz2^2*mZ2^2 - 
         480*d*mz2^2*mZ2^2 - 344*mH2*mz2^2*mZ2^2 + 136*d*mH2*mz2^2*mZ2^2 - 
         160*mH2^2*mz2^2*mZ2^2 + 32*d*mH2^2*mz2^2*mZ2^2 - 
         28*mH2^3*mz2^2*mZ2^2 + 7*d*mH2^3*mz2^2*mZ2^2 + 480*mz2^3*mZ2^2 - 
         120*d*mz2^3*mZ2^2 - 280*mH2*mz2^3*mZ2^2 + 70*d*mH2*mz2^3*mZ2^2 + 
         96*mH2^2*mz2^3*mZ2^2 - 24*d*mH2^2*mz2^3*mZ2^2 - 48*mz2^4*mZ2^2 + 
         12*d*mz2^4*mZ2^2 - 4*mH2*mz2^4*mZ2^2 + d*mH2*mz2^4*mZ2^2 + 
         896*mZ2^3 - 256*d*mZ2^3 + 448*mH2*mZ2^3 - 128*d*mH2*mZ2^3 - 
         168*mH2^2*mZ2^3 + 48*d*mH2^2*mZ2^3 - 96*mz2*mZ2^3 + 32*d*mz2*mZ2^3 - 
         328*mH2*mz2*mZ2^3 + 96*d*mH2*mz2*mZ2^3 + 56*mH2^2*mz2*mZ2^3 - 
         18*d*mH2^2*mz2*mZ2^3 - 576*mz2^2*mZ2^3 + 152*d*mz2^2*mZ2^3 + 
         160*mH2*mz2^2*mZ2^3 - 46*d*mH2*mz2^2*mZ2^3 + 12*mH2^2*mz2^2*mZ2^3 - 
         2*d*mH2^2*mz2^2*mZ2^3 + 48*mz2^3*mZ2^3 - 12*d*mz2^3*mZ2^3 + 
         12*mH2*mz2^3*mZ2^3 - 3*d*mH2*mz2^3*mZ2^3 - 8*mH2^2*mz2^3*mZ2^3 + 
         2*d*mH2^2*mz2^3*mZ2^3 - 224*mZ2^4 + 64*d*mZ2^4 + 56*mH2*mZ2^4 - 
         16*d*mH2*mZ2^4 + 208*mz2*mZ2^4 - 56*d*mz2*mZ2^4 - 52*mH2*mz2*mZ2^4 + 
         14*d*mH2*mz2*mZ2^4 - 16*mz2^2*mZ2^4 + 4*d*mz2^2*mZ2^4 + 
         4*mH2*mz2^2*mZ2^4 - d*mH2*mz2^2*mZ2^4))/(4*(-4 + d)*(4 - mH2)*
        (4 - mz2)^2*mz2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
          2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      ((-2 + d)^2*(896*mH2^3 - 256*d*mH2^3 - 224*mH2^4 + 64*d*mH2^4 - 
         2688*mH2^2*mz2 + 768*d*mH2^2*mz2 + 448*mH2^3*mz2 - 128*d*mH2^3*mz2 + 
         56*mH2^4*mz2 - 16*d*mH2^4*mz2 + 2688*mH2*mz2^2 - 768*d*mH2*mz2^2 - 
         168*mH2^3*mz2^2 + 48*d*mH2^3*mz2^2 - 896*mz2^3 + 256*d*mz2^3 - 
         448*mH2*mz2^3 + 128*d*mH2*mz2^3 + 168*mH2^2*mz2^3 - 
         48*d*mH2^2*mz2^3 + 224*mz2^4 - 64*d*mz2^4 - 56*mH2*mz2^4 + 
         16*d*mH2*mz2^4 - 896*mH2^2*mZ2 + 256*d*mH2^2*mZ2 - 160*mH2^3*mZ2 + 
         32*d*mH2^3*mZ2 - 32*mH2^4*mZ2 + 8*d*mH2^4*mZ2 - 1792*mH2*mz2*mZ2 + 
         512*d*mH2*mz2*mZ2 + 1568*mH2^2*mz2*mZ2 - 480*d*mH2^2*mz2*mZ2 + 
         72*mH2^3*mz2*mZ2 + 8*mH2^4*mz2*mZ2 - 2*d*mH2^4*mz2*mZ2 + 
         2688*mz2^2*mZ2 - 768*d*mz2^2*mZ2 - 1504*mH2*mz2^2*mZ2 + 
         480*d*mH2*mz2^2*mZ2 - 160*mH2^2*mz2^2*mZ2 + 32*d*mH2^2*mz2^2*mZ2 - 
         4*mH2^3*mz2^2*mZ2 - 2*d*mH2^3*mz2^2*mZ2 + 96*mz2^3*mZ2 - 
         32*d*mz2^3*mZ2 + 328*mH2*mz2^3*mZ2 - 96*d*mH2*mz2^3*mZ2 - 
         56*mH2^2*mz2^3*mZ2 + 18*d*mH2^2*mz2^3*mZ2 - 208*mz2^4*mZ2 + 
         56*d*mz2^4*mZ2 + 52*mH2*mz2^4*mZ2 - 14*d*mH2*mz2^4*mZ2 - 
         896*mH2*mZ2^2 + 256*d*mH2*mZ2^2 + 224*mH2^2*mZ2^2 - 
         32*d*mH2^2*mZ2^2 + 512*mH2^3*mZ2^2 - 136*d*mH2^3*mZ2^2 - 
         2688*mz2*mZ2^2 + 768*d*mz2*mZ2^2 + 1024*mH2*mz2*mZ2^2 - 
         320*d*mH2*mz2*mZ2^2 - 376*mH2^2*mz2*mZ2^2 + 104*d*mH2^2*mz2*mZ2^2 - 
         248*mH2^3*mz2*mZ2^2 + 62*d*mH2^3*mz2*mZ2^2 - 1632*mz2^2*mZ2^2 + 
         480*d*mz2^2*mZ2^2 + 344*mH2*mz2^2*mZ2^2 - 136*d*mH2*mz2^2*mZ2^2 + 
         160*mH2^2*mz2^2*mZ2^2 - 32*d*mH2^2*mz2^2*mZ2^2 + 
         28*mH2^3*mz2^2*mZ2^2 - 7*d*mH2^3*mz2^2*mZ2^2 + 576*mz2^3*mZ2^2 - 
         152*d*mz2^3*mZ2^2 - 160*mH2*mz2^3*mZ2^2 + 46*d*mH2*mz2^3*mZ2^2 - 
         12*mH2^2*mz2^3*mZ2^2 + 2*d*mH2^2*mz2^3*mZ2^2 + 16*mz2^4*mZ2^2 - 
         4*d*mz2^4*mZ2^2 - 4*mH2*mz2^4*mZ2^2 + d*mH2*mz2^4*mZ2^2 + 
         896*mZ2^3 - 256*d*mZ2^3 + 928*mH2*mZ2^3 - 288*d*mH2*mZ2^3 - 
         880*mH2^2*mZ2^3 + 232*d*mH2^2*mZ2^3 - 44*mH2^3*mZ2^3 + 
         12*d*mH2^3*mZ2^3 + 2080*mz2*mZ2^3 - 608*d*mz2*mZ2^3 - 
         968*mH2*mz2*mZ2^3 + 304*d*mH2*mz2*mZ2^3 + 448*mH2^2*mz2*mZ2^3 - 
         122*d*mH2^2*mz2*mZ2^3 + 12*mH2^3*mz2*mZ2^3 - 3*d*mH2^3*mz2*mZ2^3 - 
         480*mz2^2*mZ2^3 + 120*d*mz2^2*mZ2^3 + 280*mH2*mz2^2*mZ2^3 - 
         70*d*mH2*mz2^2*mZ2^3 - 96*mH2^2*mz2^2*mZ2^3 + 24*d*mH2^2*mz2^2*
          mZ2^3 - 48*mz2^3*mZ2^3 + 12*d*mz2^3*mZ2^3 - 12*mH2*mz2^3*mZ2^3 + 
         3*d*mH2*mz2^3*mZ2^3 + 8*mH2^2*mz2^3*mZ2^3 - 2*d*mH2^2*mz2^3*mZ2^3 - 
         768*mZ2^4 + 224*d*mZ2^4 + 352*mH2*mZ2^4 - 88*d*mH2*mZ2^4 + 
         88*mH2^2*mZ2^4 - 24*d*mH2^2*mZ2^4 + 64*mz2*mZ2^4 - 8*d*mz2*mZ2^4 - 
         128*mH2*mz2*mZ2^4 + 26*d*mH2*mz2*mZ2^4 - 20*mH2^2*mz2*mZ2^4 + 
         6*d*mH2^2*mz2*mZ2^4 + 48*mz2^2*mZ2^4 - 12*d*mz2^2*mZ2^4 + 
         4*mH2*mz2^2*mZ2^4 - d*mH2*mz2^2*mZ2^4 + 48*mZ2^5 - 16*d*mZ2^5 - 
         44*mH2*mZ2^5 + 12*d*mH2*mZ2^5 - 16*mz2*mZ2^5 + 4*d*mz2*mZ2^5 + 
         12*mH2*mz2*mZ2^5 - 3*d*mH2*mz2*mZ2^5))/(4*(-4 + d)*(4 - mH2)*
        (4 - mz2)*(4 - mZ2)^2*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
          2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      ((-2 + d)^2*(-896*mH2^3*mz2 + 256*d*mH2^3*mz2 + 2688*mH2^2*mz2^2 - 
         768*d*mH2^2*mz2^2 + 448*mH2^3*mz2^2 - 128*d*mH2^3*mz2^2 - 
         2688*mH2*mz2^3 + 768*d*mH2*mz2^3 - 1344*mH2^2*mz2^3 + 
         384*d*mH2^2*mz2^3 - 56*mH2^3*mz2^3 + 16*d*mH2^3*mz2^3 + 896*mz2^4 - 
         256*d*mz2^4 + 1344*mH2*mz2^4 - 384*d*mH2*mz2^4 + 168*mH2^2*mz2^4 - 
         48*d*mH2^2*mz2^4 - 448*mz2^5 + 128*d*mz2^5 - 168*mH2*mz2^5 + 
         48*d*mH2*mz2^5 + 56*mz2^6 - 16*d*mz2^6 - 896*mH2^3*mZ2 + 
         256*d*mH2^3*mZ2 + 1792*mH2^2*mz2*mZ2 - 512*d*mH2^2*mz2*mZ2 + 
         2176*mH2^3*mz2*mZ2 - 576*d*mH2^3*mz2*mZ2 + 2688*mH2*mz2^2*mZ2 - 
         768*d*mH2*mz2^2*mZ2 - 4160*mH2^2*mz2^2*mZ2 + 1152*d*mH2^2*mz2^2*
          mZ2 - 672*mH2^3*mz2^2*mZ2 + 176*d*mH2^3*mz2^2*mZ2 - 
         3584*mz2^3*mZ2 + 1024*d*mz2^3*mZ2 + 640*mH2*mz2^3*mZ2 - 
         192*d*mH2*mz2^3*mZ2 + 1080*mH2^2*mz2^3*mZ2 - 304*d*mH2^2*mz2^3*mZ2 + 
         68*mH2^3*mz2^3*mZ2 - 18*d*mH2^3*mz2^3*mZ2 + 1344*mz2^4*mZ2 - 
         384*d*mz2^4*mZ2 - 240*mH2*mz2^4*mZ2 + 80*d*mH2*mz2^4*mZ2 - 
         104*mH2^2*mz2^4*mZ2 + 30*d*mH2^2*mz2^4*mZ2 - 168*mz2^5*mZ2 + 
         48*d*mz2^5*mZ2 + 44*mH2*mz2^5*mZ2 - 14*d*mH2*mz2^5*mZ2 - 
         8*mz2^6*mZ2 + 2*d*mz2^6*mZ2 + 2688*mH2^2*mZ2^2 - 768*d*mH2^2*mZ2^2 + 
         448*mH2^3*mZ2^2 - 128*d*mH2^3*mZ2^2 + 2688*mH2*mz2*mZ2^2 - 
         768*d*mH2*mz2*mZ2^2 - 4160*mH2^2*mz2*mZ2^2 + 1152*d*mH2^2*mz2*
          mZ2^2 - 672*mH2^3*mz2*mZ2^2 + 176*d*mH2^3*mz2*mZ2^2 + 
         5376*mz2^2*mZ2^2 - 1536*d*mz2^2*mZ2^2 - 3968*mH2*mz2^2*mZ2^2 + 
         1152*d*mH2*mz2^2*mZ2^2 + 2560*mH2^2*mz2^2*mZ2^2 - 
         704*d*mH2^2*mz2^2*mZ2^2 + 128*mH2^3*mz2^2*mZ2^2 - 
         32*d*mH2^3*mz2^2*mZ2^2 - 896*mz2^3*mZ2^2 + 256*d*mz2^3*mZ2^2 + 
         408*mH2*mz2^3*mZ2^2 - 128*d*mH2*mz2^3*mZ2^2 - 288*mH2^2*mz2^3*
          mZ2^2 + 82*d*mH2^2*mz2^3*mZ2^2 - 8*mH2^3*mz2^3*mZ2^2 + 
         2*d*mH2^3*mz2^3*mZ2^2 + 168*mz2^4*mZ2^2 - 48*d*mz2^4*mZ2^2 - 
         160*mH2*mz2^4*mZ2^2 + 44*d*mH2*mz2^4*mZ2^2 + 16*mH2^2*mz2^4*mZ2^2 - 
         5*d*mH2^2*mz2^4*mZ2^2 + 24*mz2^5*mZ2^2 - 6*d*mz2^5*mZ2^2 + 
         4*mz2^6*mZ2^2 - d*mz2^6*mZ2^2 - 2688*mH2*mZ2^3 + 768*d*mH2*mZ2^3 - 
         1344*mH2^2*mZ2^3 + 384*d*mH2^2*mZ2^3 - 56*mH2^3*mZ2^3 + 
         16*d*mH2^3*mZ2^3 - 3584*mz2*mZ2^3 + 1024*d*mz2*mZ2^3 + 
         640*mH2*mz2*mZ2^3 - 192*d*mH2*mz2*mZ2^3 + 1080*mH2^2*mz2*mZ2^3 - 
         304*d*mH2^2*mz2*mZ2^3 + 68*mH2^3*mz2*mZ2^3 - 18*d*mH2^3*mz2*mZ2^3 - 
         896*mz2^2*mZ2^3 + 256*d*mz2^2*mZ2^3 + 408*mH2*mz2^2*mZ2^3 - 
         128*d*mH2*mz2^2*mZ2^3 - 288*mH2^2*mz2^2*mZ2^3 + 
         82*d*mH2^2*mz2^2*mZ2^3 - 8*mH2^3*mz2^2*mZ2^3 + 
         2*d*mH2^3*mz2^2*mZ2^3 - 112*mz2^3*mZ2^3 + 32*d*mz2^3*mZ2^3 + 
         232*mH2*mz2^3*mZ2^3 - 60*d*mH2*mz2^3*mZ2^3 - 40*mH2^2*mz2^3*mZ2^3 + 
         10*d*mH2^2*mz2^3*mZ2^3 - 16*mz2^4*mZ2^3 + 4*d*mz2^4*mZ2^3 + 
         4*mH2^2*mz2^4*mZ2^3 - d*mH2^2*mz2^4*mZ2^3 - 16*mz2^5*mZ2^3 + 
         4*d*mz2^5*mZ2^3 + 4*mH2*mz2^5*mZ2^3 - d*mH2*mz2^5*mZ2^3 + 
         896*mZ2^4 - 256*d*mZ2^4 + 1344*mH2*mZ2^4 - 384*d*mH2*mZ2^4 + 
         168*mH2^2*mZ2^4 - 48*d*mH2^2*mZ2^4 + 1344*mz2*mZ2^4 - 
         384*d*mz2*mZ2^4 - 240*mH2*mz2*mZ2^4 + 80*d*mH2*mz2*mZ2^4 - 
         104*mH2^2*mz2*mZ2^4 + 30*d*mH2^2*mz2*mZ2^4 + 168*mz2^2*mZ2^4 - 
         48*d*mz2^2*mZ2^4 - 160*mH2*mz2^2*mZ2^4 + 44*d*mH2*mz2^2*mZ2^4 + 
         16*mH2^2*mz2^2*mZ2^4 - 5*d*mH2^2*mz2^2*mZ2^4 - 16*mz2^3*mZ2^4 + 
         4*d*mz2^3*mZ2^4 + 4*mH2^2*mz2^3*mZ2^4 - d*mH2^2*mz2^3*mZ2^4 + 
         24*mz2^4*mZ2^4 - 6*d*mz2^4*mZ2^4 - 8*mH2*mz2^4*mZ2^4 + 
         2*d*mH2*mz2^4*mZ2^4 - 448*mZ2^5 + 128*d*mZ2^5 - 168*mH2*mZ2^5 + 
         48*d*mH2*mZ2^5 - 168*mz2*mZ2^5 + 48*d*mz2*mZ2^5 + 44*mH2*mz2*mZ2^5 - 
         14*d*mH2*mz2*mZ2^5 + 24*mz2^2*mZ2^5 - 6*d*mz2^2*mZ2^5 - 
         16*mz2^3*mZ2^5 + 4*d*mz2^3*mZ2^5 + 4*mH2*mz2^3*mZ2^5 - 
         d*mH2*mz2^3*mZ2^5 + 56*mZ2^6 - 16*d*mZ2^6 - 8*mz2*mZ2^6 + 
         2*d*mz2*mZ2^6 + 4*mz2^2*mZ2^6 - d*mz2^2*mZ2^6))/
       (4*(-4 + d)*(4 - mz2)^2*mz2*(4 - mZ2)^2*mZ2*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2))*\[Epsilon]^2)/(Sqrt[mH2]*(mH2 - mz2 - mZ2)) + 
   (I*(-2 + d)^2*Sqrt[4 - mH2]*(8*mH2 - mH2*mz2 - mz2^2 - mH2*mZ2 + 
      2*mz2*mZ2 - mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*
     \[Epsilon]^3)/((-4 + d)*Sqrt[mH2]*(4 - mz2)*(4 - mZ2)*(mH2 - mz2 - mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), 0, 0, I*(-168/((-4 + d)*(4 - mZ2)^2) + 
     (167*d)/((-4 + d)*(4 - mZ2)^2) - (55*d^2)/((-4 + d)*(4 - mZ2)^2) + 
     (6*d^3)/((-4 + d)*(4 - mZ2)^2) + 144/((-4 + d)*(4 - mZ2)^2*mZ2) - 
     (150*d)/((-4 + d)*(4 - mZ2)^2*mZ2) + 
     (52*d^2)/((-4 + d)*(4 - mZ2)^2*mZ2) - 
     (6*d^3)/((-4 + d)*(4 - mZ2)^2*mZ2) - 12/((4 - mZ2)*mZ2) + 
     (17*d)/(2*(4 - mZ2)*mZ2) - (3*d^2)/(2*(4 - mZ2)*mZ2))*Sqrt[4 - mZ2]*
    Sqrt[mZ2]*(-((Sqrt[4 - mH2]*mZ2)/(Sqrt[mH2]*Sqrt[-((-4 + mZ2)*mZ2)])) - 
     (2*Sqrt[4 - mH2]*(mH2 - mZ2)*Sqrt[mZ2])/(Sqrt[mH2]*Sqrt[4 - mZ2]*
       (-mH2 + mz2 + mZ2)))*\[Epsilon]^2 + 
   (I*Sqrt[4 - mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*(((-3 + d)*(-8 + 3*d)*(-mH2 + mH2^2 + mz2 - 
         mH2*mz2 - mZ2 - mH2*mZ2))/(2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) - ((-3 + d)*(-8 + 3*d)*(4*mH2 - mH2^2 + 4*mz2 - 7*mH2*mz2 + 
         mH2^2*mz2 - 2*mz2^2 + mH2*mz2^2 - 4*mZ2 + 2*mH2*mZ2 + 3*mz2*mZ2 - 
         mZ2^2))/(2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + ((-3 + d)*(-8 + 3*d)*(-60*mH2^3 + 16*d*mH2^3 + 16*mH2^4 - 
         4*d*mH2^4 + 80*mH2^2*mz2 - 20*d*mH2^2*mz2 - 4*mH2^3*mz2 + 
         20*mH2*mz2^2 - 8*d*mH2*mz2^2 - 40*mH2^2*mz2^2 + 12*d*mH2^2*mz2^2 - 
         40*mz2^3 + 12*d*mz2^3 + 28*mH2*mz2^3 - 8*d*mH2*mz2^3 + 
         64*mH2^2*mZ2 - 20*d*mH2^2*mZ2 + 14*mH2^3*mZ2 - 4*d*mH2^3*mZ2 - 
         4*mH2^4*mZ2 + d*mH2^4*mZ2 + 24*mH2*mz2*mZ2 - 8*d*mH2*mz2*mZ2 + 
         8*mH2^2*mz2*mZ2 + d*mH2^2*mz2*mZ2 - 30*mH2^3*mz2*mZ2 + 
         8*d*mH2^3*mz2*mZ2 + 120*mz2^2*mZ2 - 36*d*mz2^2*mZ2 - 
         66*mH2*mz2^2*mZ2 + 22*d*mH2*mz2^2*mZ2 + 36*mH2^2*mz2^2*mZ2 - 
         11*d*mH2^2*mz2^2*mZ2 + 8*mz2^3*mZ2 - 3*d*mz2^3*mZ2 - 
         6*mH2*mz2^3*mZ2 + 2*d*mH2*mz2^3*mZ2 - 44*mH2*mZ2^2 + 
         16*d*mH2*mZ2^2 - 60*mH2^2*mZ2^2 + 17*d*mH2^2*mZ2^2 - 120*mz2*mZ2^2 + 
         36*d*mz2*mZ2^2 - 2*d*mH2*mz2*mZ2^2 + 22*mH2^2*mz2*mZ2^2 - 
         7*d*mH2^2*mz2*mZ2^2 + 8*mH2^3*mz2*mZ2^2 - 2*d*mH2^3*mz2*mZ2^2 - 
         24*mz2^2*mZ2^2 + 9*d*mz2^2*mZ2^2 + 12*mH2*mz2^2*mZ2^2 - 
         5*d*mH2*mz2^2*mZ2^2 - 6*mH2^2*mz2^2*mZ2^2 + 2*d*mH2^2*mz2^2*mZ2^2 + 
         40*mZ2^3 - 12*d*mZ2^3 + 38*mH2*mZ2^3 - 12*d*mH2*mZ2^3 + 
         12*mH2^2*mZ2^3 - 3*d*mH2^2*mZ2^3 + 24*mz2*mZ2^3 - 9*d*mz2*mZ2^3 + 
         2*mH2*mz2*mZ2^3 + d*mH2*mz2*mZ2^3 - 8*mH2^2*mz2*mZ2^3 + 
         2*d*mH2^2*mz2*mZ2^3 - 8*mZ2^4 + 3*d*mZ2^4 - 8*mH2*mZ2^4 + 
         2*d*mH2*mZ2^4))/(2*(-4 + d)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
        (4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2) - ((-3 + d)*(-8 + 3*d)*
        (-56*mH2^4 + 16*d*mH2^4 + 56*mH2^3*mz2 - 16*d*mH2^3*mz2 + 
         56*mH2^4*mz2 - 16*d*mH2^4*mz2 + 168*mH2^2*mz2^2 - 48*d*mH2^2*mz2^2 - 
         168*mH2^3*mz2^2 + 48*d*mH2^3*mz2^2 - 280*mH2*mz2^3 + 
         80*d*mH2*mz2^3 + 168*mH2^2*mz2^3 - 48*d*mH2^2*mz2^3 + 112*mz2^4 - 
         32*d*mz2^4 - 56*mH2*mz2^4 + 16*d*mH2*mz2^4 - 216*mH2^3*mZ2 + 
         48*d*mH2^3*mZ2 + 192*mH2^4*mZ2 - 50*d*mH2^4*mZ2 + 
         272*mH2^2*mz2*mZ2 - 64*d*mH2^2*mz2*mZ2 + 140*mH2^3*mz2*mZ2 - 
         30*d*mH2^3*mz2*mZ2 - 192*mH2^4*mz2*mZ2 + 50*d*mH2^4*mz2*mZ2 + 
         392*mH2*mz2^2*mZ2 - 112*d*mH2*mz2^2*mZ2 - 840*mH2^2*mz2^2*mZ2 + 
         222*d*mH2^2*mz2^2*mZ2 + 380*mH2^3*mz2^2*mZ2 - 102*d*mH2^3*mz2^2*
          mZ2 - 448*mz2^3*mZ2 + 128*d*mz2^3*mZ2 + 580*mH2*mz2^3*mZ2 - 
         162*d*mH2*mz2^3*mZ2 - 224*mH2^2*mz2^3*mZ2 + 62*d*mH2^2*mz2^3*mZ2 - 
         72*mz2^4*mZ2 + 20*d*mz2^4*mZ2 + 36*mH2*mz2^4*mZ2 - 
         10*d*mH2*mz2^4*mZ2 + 328*mH2^2*mZ2^2 - 80*d*mH2^2*mZ2^2 - 
         156*mH2^3*mZ2^2 + 46*d*mH2^3*mZ2^2 - 98*mH2^4*mZ2^2 + 
         25*d*mH2^4*mZ2^2 + 56*mH2*mz2*mZ2^2 - 16*d*mH2*mz2*mZ2^2 - 
         336*mH2^2*mz2*mZ2^2 + 84*d*mH2^2*mz2*mZ2^2 + 36*mH2^3*mz2*mZ2^2 - 
         14*d*mH2^3*mz2*mZ2^2 + 98*mH2^4*mz2*mZ2^2 - 25*d*mH2^4*mz2*mZ2^2 + 
         672*mz2^2*mZ2^2 - 192*d*mz2^2*mZ2^2 - 812*mH2*mz2^2*mZ2^2 + 
         230*d*mH2*mz2^2*mZ2^2 + 530*mH2^2*mz2^2*mZ2^2 - 
         143*d*mH2^2*mz2^2*mZ2^2 - 172*mH2^3*mz2^2*mZ2^2 + 
         46*d*mH2^3*mz2^2*mZ2^2 + 288*mz2^3*mZ2^2 - 80*d*mz2^3*mZ2^2 - 
         232*mH2*mz2^3*mZ2^2 + 64*d*mH2*mz2^3*mZ2^2 + 62*mH2^2*mz2^3*mZ2^2 - 
         17*d*mH2^2*mz2^3*mZ2^2 - 168*mH2*mZ2^3 + 48*d*mH2*mZ2^3 - 
         144*mH2^2*mZ2^3 + 30*d*mH2^2*mZ2^3 + 176*mH2^3*mZ2^3 - 
         46*d*mH2^3*mZ2^3 + 12*mH2^4*mZ2^3 - 3*d*mH2^4*mZ2^3 - 
         448*mz2*mZ2^3 + 128*d*mz2*mZ2^3 + 108*mH2*mz2*mZ2^3 - 
         38*d*mH2*mz2*mZ2^3 + 208*mH2^2*mz2*mZ2^3 - 50*d*mH2^2*mz2*mZ2^3 - 
         90*mH2^3*mz2*mZ2^3 + 24*d*mH2^3*mz2*mZ2^3 - 12*mH2^4*mz2*mZ2^3 + 
         3*d*mH2^4*mz2*mZ2^3 - 432*mz2^2*mZ2^3 + 120*d*mz2^2*mZ2^3 + 
         360*mH2*mz2^2*mZ2^3 - 100*d*mH2*mz2^2*mZ2^3 - 128*mH2^2*mz2^2*
          mZ2^3 + 35*d*mH2^2*mz2^2*mZ2^3 + 26*mH2^3*mz2^2*mZ2^3 - 
         7*d*mH2^3*mz2^2*mZ2^3 + 112*mZ2^4 - 32*d*mZ2^4 + 180*mH2*mZ2^4 - 
         46*d*mH2*mZ2^4 - 82*mH2^2*mZ2^4 + 23*d*mH2^2*mZ2^4 - 
         24*mH2^3*mZ2^4 + 6*d*mH2^3*mZ2^4 + 288*mz2*mZ2^4 - 80*d*mz2*mZ2^4 - 
         168*mH2*mz2*mZ2^4 + 48*d*mH2*mz2*mZ2^4 + 6*mH2^2*mz2*mZ2^4 - 
         3*d*mH2^2*mz2*mZ2^4 + 12*mH2^3*mz2*mZ2^4 - 3*d*mH2^3*mz2*mZ2^4 - 
         72*mZ2^5 + 20*d*mZ2^5 + 4*mH2*mZ2^5 - 2*d*mH2*mZ2^5 + 
         12*mH2^2*mZ2^5 - 3*d*mH2^2*mZ2^5))/(2*(-4 + d)*
        (mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)^2*mZ2*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) - ((-3 + d)*(-8 + 3*d)*(56*mH2^4 - 16*d*mH2^4 - 
         56*mH2^3*mz2 + 16*d*mH2^3*mz2 - 56*mH2^4*mz2 + 16*d*mH2^4*mz2 - 
         168*mH2^2*mz2^2 + 48*d*mH2^2*mz2^2 + 168*mH2^3*mz2^2 - 
         48*d*mH2^3*mz2^2 + 280*mH2*mz2^3 - 80*d*mH2*mz2^3 - 
         168*mH2^2*mz2^3 + 48*d*mH2^2*mz2^3 - 112*mz2^4 + 32*d*mz2^4 + 
         56*mH2*mz2^4 - 16*d*mH2*mz2^4 - 152*mH2^3*mZ2 + 48*d*mH2^3*mZ2 - 
         52*mH2^4*mZ2 + 14*d*mH2^4*mZ2 + 304*mH2^2*mz2*mZ2 - 
         80*d*mH2^2*mz2*mZ2 + 16*mH2^3*mz2*mZ2 - 14*d*mH2^3*mz2*mZ2 + 
         52*mH2^4*mz2*mZ2 - 14*d*mH2^4*mz2*mZ2 - 440*mH2*mz2^2*mZ2 + 
         112*d*mH2*mz2^2*mZ2 + 68*mH2^2*mz2^2*mZ2 - 18*d*mH2^2*mz2^2*mZ2 - 
         80*mH2^3*mz2^2*mZ2 + 26*d*mH2^3*mz2^2*mZ2 + 288*mz2^3*mZ2 - 
         80*d*mz2^3*mZ2 - 64*mH2*mz2^3*mZ2 + 30*d*mH2*mz2^3*mZ2 + 
         44*mH2^2*mz2^3*mZ2 - 18*d*mH2^2*mz2^3*mZ2 + 32*mz2^4*mZ2 - 
         12*d*mz2^4*mZ2 - 16*mH2*mz2^4*mZ2 + 6*d*mH2*mz2^4*mZ2 + 
         184*mH2^2*mZ2^2 - 64*d*mH2^2*mZ2^2 + 180*mH2^3*mZ2^2 - 
         50*d*mH2^3*mZ2^2 + 4*mH2^4*mZ2^2 - d*mH2^4*mZ2^2 + 
         296*mH2*mz2*mZ2^2 - 80*d*mH2*mz2*mZ2^2 - 296*mH2^2*mz2*mZ2^2 + 
         92*d*mH2^2*mz2*mZ2^2 - 62*mH2^3*mz2*mZ2^2 + 20*d*mH2^3*mz2*mZ2^2 - 
         4*mH2^4*mz2*mZ2^2 + d*mH2^4*mz2*mZ2^2 - 192*mz2^2*mZ2^2 + 
         48*d*mz2^2*mZ2^2 - 140*mH2*mz2^2*mZ2^2 + 38*d*mH2*mz2^2*mZ2^2 + 
         204*mH2^2*mz2^2*mZ2^2 - 57*d*mH2^2*mz2^2*mZ2^2 - 
         6*mH2^3*mz2^2*mZ2^2 - 56*mz2^3*mZ2^2 + 24*d*mz2^3*mZ2^2 - 
         26*mH2*mz2^3*mZ2^2 - 2*d*mH2*mz2^3*mZ2^2 - 8*mH2^2*mz2^3*mZ2^2 + 
         5*d*mH2^2*mz2^3*mZ2^2 - 12*mz2^4*mZ2^2 + 4*d*mz2^4*mZ2^2 + 
         6*mH2*mz2^4*mZ2^2 - 2*d*mH2*mz2^4*mZ2^2 - 136*mH2*mZ2^3 + 
         48*d*mH2*mZ2^3 - 244*mH2^2*mZ2^3 + 70*d*mH2^2*mZ2^3 - 
         8*mH2^3*mZ2^3 + 2*d*mH2^3*mZ2^3 - 32*mz2*mZ2^3 + 16*d*mz2*mZ2^3 - 
         8*mH2*mz2*mZ2^3 - 6*d*mH2*mz2*mZ2^3 + 172*mH2^2*mz2*mZ2^3 - 
         51*d*mH2^2*mz2*mZ2^3 - 8*mH2^3*mz2*mZ2^3 + 2*d*mH2^3*mz2*mZ2^3 - 
         24*mz2^2*mZ2^3 + 188*mH2*mz2^2*mZ2^3 - 46*d*mH2*mz2^2*mZ2^3 - 
         114*mH2^2*mz2^2*mZ2^3 + 31*d*mH2^2*mz2^2*mZ2^3 + 
         8*mH2^3*mz2^2*mZ2^3 - 2*d*mH2^3*mz2^2*mZ2^3 + 40*mz2^3*mZ2^3 - 
         13*d*mz2^3*mZ2^3 - 20*mH2*mz2^3*mZ2^3 + 7*d*mH2*mz2^3*mZ2^3 + 
         6*mH2^2*mz2^3*mZ2^3 - 2*d*mH2^2*mz2^3*mZ2^3 + 48*mZ2^4 - 
         16*d*mZ2^4 + 156*mH2*mZ2^4 - 46*d*mH2*mZ2^4 + 88*mz2*mZ2^4 - 
         24*d*mz2*mZ2^4 - 154*mH2*mz2*mZ2^4 + 44*d*mH2*mz2*mZ2^4 + 
         12*mH2^2*mz2*mZ2^4 - 3*d*mH2^2*mz2*mZ2^4 - 48*mz2^2*mZ2^4 + 
         15*d*mz2^2*mZ2^4 + 14*mH2*mz2^2*mZ2^4 - 5*d*mH2*mz2^2*mZ2^4 + 
         4*mH2^2*mz2^2*mZ2^4 - d*mH2^2*mz2^2*mZ2^4 - 40*mZ2^5 + 12*d*mZ2^5 + 
         8*mH2*mZ2^5 - 2*d*mH2*mZ2^5 + 24*mz2*mZ2^5 - 7*d*mz2*mZ2^5 - 
         4*mZ2^6 + d*mZ2^6))/(2*(-4 + d)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
        (4 - mZ2)^2*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2))*\[Epsilon]^2)/
    (Sqrt[mH2]*(mH2 - mz2 - mZ2)) - ((2*I)*(-3 + d)*(-8 + 3*d)*Sqrt[4 - mH2]*
     (8*mH2 - 3*mH2^2 - 9*mH2*mz2 + 3*mH2^2*mz2 + 2*mz2^2 - mH2*mz2^2 - 
      mH2*mZ2 + mH2^2*mZ2 - 4*mz2*mZ2 + 4*mH2*mz2*mZ2 - mH2^2*mz2*mZ2 + 
      2*mZ2^2 - mH2*mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*
     \[Epsilon]^3)/((-4 + d)*Sqrt[mH2]*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (4 - mZ2)*(mH2 - mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  I*Sqrt[4 - mZ2]*Sqrt[mZ2]*(168/((-4 + d)*(4 - mZ2)^2) - 
     (104*d)/((-4 + d)*(4 - mZ2)^2) + (16*d^2)/((-4 + d)*(4 - mZ2)^2) + 
     3/(4 - mZ2) - d/(4 - mZ2) - 72/((-4 + d)*(4 - mZ2)^2*mZ2) + 
     (48*d)/((-4 + d)*(4 - mZ2)^2*mZ2) - (8*d^2)/((-4 + d)*(4 - mZ2)^2*mZ2) + 
     6/((4 - mZ2)*mZ2) - (2*d)/((4 - mZ2)*mZ2) + 
     (12*mZ2)/((-4 + d)*(4 - mZ2)^2) - (7*d*mZ2)/((-4 + d)*(4 - mZ2)^2) + 
     (d^2*mZ2)/((-4 + d)*(4 - mZ2)^2))*
    (-((Sqrt[4 - mH2]*mZ2)/(Sqrt[mH2]*Sqrt[-((-4 + mZ2)*mZ2)])) - 
     (2*Sqrt[4 - mH2]*(mH2 - mZ2)*Sqrt[mZ2])/(Sqrt[mH2]*Sqrt[4 - mZ2]*
       (-mH2 + mz2 + mZ2)))*\[Epsilon]^2 + 
   (I*Sqrt[4 - mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*(((-3 + d)*(2 + mZ2)*(-mH2 + mH2^2 + mz2 - 
         mH2*mz2 - mZ2 - mH2*mZ2))/((mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) - ((-3 + d)*(2 + mZ2)*(4*mH2 - mH2^2 + 4*mz2 - 7*mH2*mz2 + 
         mH2^2*mz2 - 2*mz2^2 + mH2*mz2^2 - 4*mZ2 + 2*mH2*mZ2 + 3*mz2*mZ2 - 
         mZ2^2))/((mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + ((-3 + d)*(-120*mH2^3 + 32*d*mH2^3 + 32*mH2^4 - 
         8*d*mH2^4 + 160*mH2^2*mz2 - 40*d*mH2^2*mz2 - 8*mH2^3*mz2 + 
         40*mH2*mz2^2 - 16*d*mH2*mz2^2 - 80*mH2^2*mz2^2 + 24*d*mH2^2*mz2^2 - 
         80*mz2^3 + 24*d*mz2^3 + 56*mH2*mz2^3 - 16*d*mH2*mz2^3 + 
         128*mH2^2*mZ2 - 40*d*mH2^2*mZ2 + 8*mH2^3*mZ2 - 4*d*mH2^3*mZ2 + 
         8*mH2^4*mZ2 - 2*d*mH2^4*mZ2 + 48*mH2*mz2*mZ2 - 16*d*mH2*mz2*mZ2 + 
         96*mH2^2*mz2*mZ2 - 18*d*mH2^2*mz2*mZ2 - 104*mH2^3*mz2*mZ2 + 
         28*d*mH2^3*mz2*mZ2 + 240*mz2^2*mZ2 - 72*d*mz2^2*mZ2 - 
         232*mH2*mz2^2*mZ2 + 72*d*mH2*mz2^2*mZ2 + 112*mH2^2*mz2^2*mZ2 - 
         34*d*mH2^2*mz2^2*mZ2 + 56*mz2^3*mZ2 - 18*d*mz2^3*mZ2 - 
         24*mH2*mz2^3*mZ2 + 8*d*mH2*mz2^3*mZ2 - 88*mH2*mZ2^2 + 
         32*d*mH2*mZ2^2 - 216*mH2^2*mZ2^2 + 62*d*mH2^2*mZ2^2 + 
         4*mH2^3*mZ2^2 - d*mH2^3*mZ2^2 - 4*mH2^4*mZ2^2 + d*mH2^4*mZ2^2 - 
         240*mz2*mZ2^2 + 72*d*mz2*mZ2^2 - 56*mH2*mz2*mZ2^2 + 
         12*d*mH2*mz2*mZ2^2 + 172*mH2^2*mz2*mZ2^2 - 49*d*mH2^2*mz2*mZ2^2 - 
         4*mH2^3*mz2*mZ2^2 + d*mH2^3*mz2*mZ2^2 - 168*mz2^2*mZ2^2 + 
         54*d*mz2^2*mZ2^2 + 148*mH2*mz2^2*mZ2^2 - 45*d*mH2*mz2^2*mZ2^2 - 
         36*mH2^2*mz2^2*mZ2^2 + 11*d*mH2^2*mz2^2*mZ2^2 - 12*mz2^3*mZ2^2 + 
         3*d*mz2^3*mZ2^2 + 4*mH2*mz2^3*mZ2^2 - d*mH2*mz2^3*mZ2^2 + 80*mZ2^3 - 
         24*d*mZ2^3 + 232*mH2*mZ2^3 - 68*d*mH2*mZ2^3 + 4*mH2^2*mZ2^3 - 
         d*mH2^2*mZ2^3 + 168*mz2*mZ2^3 - 54*d*mz2*mZ2^3 - 96*mH2*mz2*mZ2^3 + 
         30*d*mH2*mz2*mZ2^3 - 24*mH2^2*mz2*mZ2^3 + 6*d*mH2^2*mz2*mZ2^3 + 
         8*mH2^3*mz2*mZ2^3 - 2*d*mH2^3*mz2*mZ2^3 + 36*mz2^2*mZ2^3 - 
         9*d*mz2^2*mZ2^3 - 28*mH2*mz2^2*mZ2^3 + 7*d*mH2*mz2^2*mZ2^3 + 
         4*mH2^2*mz2^2*mZ2^3 - d*mH2^2*mz2^2*mZ2^3 - 56*mZ2^4 + 18*d*mZ2^4 - 
         28*mH2*mZ2^4 + 7*d*mH2*mZ2^4 + 12*mH2^2*mZ2^4 - 3*d*mH2^2*mZ2^4 - 
         36*mz2*mZ2^4 + 9*d*mz2*mZ2^4 + 32*mH2*mz2*mZ2^4 - 
         8*d*mH2*mz2*mZ2^4 - 8*mH2^2*mz2*mZ2^4 + 2*d*mH2^2*mz2*mZ2^4 + 
         12*mZ2^5 - 3*d*mZ2^5 - 8*mH2*mZ2^5 + 2*d*mH2*mZ2^5))/
       ((-4 + d)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) - ((-3 + d)*(-112*mH2^4 + 32*d*mH2^4 + 112*mH2^3*mz2 - 
         32*d*mH2^3*mz2 + 112*mH2^4*mz2 - 32*d*mH2^4*mz2 + 336*mH2^2*mz2^2 - 
         96*d*mH2^2*mz2^2 - 336*mH2^3*mz2^2 + 96*d*mH2^3*mz2^2 - 
         560*mH2*mz2^3 + 160*d*mH2*mz2^3 + 336*mH2^2*mz2^3 - 
         96*d*mH2^2*mz2^3 + 224*mz2^4 - 64*d*mz2^4 - 112*mH2*mz2^4 + 
         32*d*mH2*mz2^4 - 432*mH2^3*mZ2 + 96*d*mH2^3*mZ2 + 408*mH2^4*mZ2 - 
         108*d*mH2^4*mZ2 + 544*mH2^2*mz2*mZ2 - 128*d*mH2^2*mz2*mZ2 + 
         256*mH2^3*mz2*mZ2 - 52*d*mH2^3*mz2*mZ2 - 408*mH2^4*mz2*mZ2 + 
         108*d*mH2^4*mz2*mZ2 + 784*mH2*mz2^2*mZ2 - 224*d*mH2*mz2^2*mZ2 - 
         1752*mH2^2*mz2^2*mZ2 + 468*d*mH2^2*mz2^2*mZ2 + 832*mH2^3*mz2^2*mZ2 - 
         228*d*mH2^3*mz2^2*mZ2 - 896*mz2^3*mZ2 + 256*d*mz2^3*mZ2 + 
         1280*mH2*mz2^3*mZ2 - 364*d*mH2*mz2^3*mZ2 - 520*mH2^2*mz2^3*mZ2 + 
         148*d*mH2^2*mz2^3*mZ2 - 192*mz2^4*mZ2 + 56*d*mz2^4*mZ2 + 
         96*mH2*mz2^4*mZ2 - 28*d*mH2*mz2^4*mZ2 + 656*mH2^2*mZ2^2 - 
         160*d*mH2^2*mZ2^2 - 768*mH2^3*mZ2^2 + 212*d*mH2^3*mZ2^2 - 
         64*mH2^4*mZ2^2 + 18*d*mH2^4*mZ2^2 + 112*mH2*mz2*mZ2^2 - 
         32*d*mH2*mz2*mZ2^2 - 240*mH2^2*mz2*mZ2^2 + 56*d*mH2^2*mz2*mZ2^2 + 
         392*mH2^3*mz2*mZ2^2 - 112*d*mH2^3*mz2*mZ2^2 + 64*mH2^4*mz2*mZ2^2 - 
         18*d*mH2^4*mz2*mZ2^2 + 1344*mz2^2*mZ2^2 - 384*d*mz2^2*mZ2^2 - 
         1792*mH2*mz2^2*mZ2^2 + 516*d*mH2*mz2^2*mZ2^2 + 
         640*mH2^2*mz2^2*mZ2^2 - 190*d*mH2^2*mz2^2*mZ2^2 - 
         184*mH2^3*mz2^2*mZ2^2 + 56*d*mH2^3*mz2^2*mZ2^2 + 768*mz2^3*mZ2^2 - 
         224*d*mz2^3*mZ2^2 - 464*mH2*mz2^3*mZ2^2 + 140*d*mH2*mz2^3*mZ2^2 + 
         80*mH2^2*mz2^3*mZ2^2 - 26*d*mH2^2*mz2^3*mZ2^2 - 32*mz2^4*mZ2^2 + 
         8*d*mz2^4*mZ2^2 + 16*mH2*mz2^4*mZ2^2 - 4*d*mH2*mz2^4*mZ2^2 - 
         336*mH2*mZ2^3 + 96*d*mH2*mZ2^3 + 120*mH2^2*mZ2^3 - 
         44*d*mH2^2*mZ2^3 + 416*mH2^3*mZ2^3 - 112*d*mH2^3*mZ2^3 - 
         64*mH2^4*mZ2^3 + 16*d*mH2^4*mZ2^3 - 896*mz2*mZ2^3 + 
         256*d*mz2*mZ2^3 + 192*mH2*mz2*mZ2^3 - 68*d*mH2*mz2*mZ2^3 + 
         120*mH2^2*mz2*mZ2^3 - 28*d*mH2^2*mz2*mZ2^3 - 304*mH2^3*mz2*mZ2^3 + 
         82*d*mH2^3*mz2*mZ2^3 + 64*mH2^4*mz2*mZ2^3 - 16*d*mH2^4*mz2*mZ2^3 - 
         1152*mz2^2*mZ2^3 + 336*d*mz2^2*mZ2^3 + 848*mH2*mz2^2*mZ2^3 - 
         252*d*mH2*mz2^2*mZ2^3 - 56*mH2^2*mz2^2*mZ2^3 + 
         26*d*mH2^2*mz2^2*mZ2^3 - 40*mH2^3*mz2^2*mZ2^3 + 
         8*d*mH2^3*mz2^2*mZ2^3 + 128*mz2^3*mZ2^3 - 32*d*mz2^3*mZ2^3 - 
         112*mH2*mz2^3*mZ2^3 + 28*d*mH2*mz2^3*mZ2^3 + 32*mH2^2*mz2^3*mZ2^3 - 
         8*d*mH2^2*mz2^3*mZ2^3 + 224*mZ2^4 - 64*d*mZ2^4 + 432*mH2*mZ2^4 - 
         116*d*mH2*mZ2^4 - 528*mH2^2*mZ2^4 + 142*d*mH2^2*mZ2^4 + 
         88*mH2^3*mZ2^4 - 22*d*mH2^3*mZ2^4 + 12*mH2^4*mZ2^4 - 
         3*d*mH2^4*mZ2^4 + 768*mz2*mZ2^4 - 224*d*mz2*mZ2^4 - 
         688*mH2*mz2*mZ2^4 + 196*d*mH2*mz2*mZ2^4 + 320*mH2^2*mz2*mZ2^4 - 
         86*d*mH2^2*mz2*mZ2^4 - 36*mH2^3*mz2*mZ2^4 + 9*d*mH2^3*mz2*mZ2^4 - 
         12*mH2^4*mz2*mZ2^4 + 3*d*mH2^4*mz2*mZ2^4 - 192*mz2^2*mZ2^4 + 
         48*d*mz2^2*mZ2^4 + 160*mH2*mz2^2*mZ2^4 - 40*d*mH2*mz2^2*mZ2^4 - 
         68*mH2^2*mz2^2*mZ2^4 + 17*d*mH2^2*mz2^2*mZ2^4 + 
         16*mH2^3*mz2^2*mZ2^4 - 4*d*mH2^3*mz2^2*mZ2^4 - 192*mZ2^5 + 
         56*d*mZ2^5 + 208*mH2*mZ2^5 - 56*d*mH2*mZ2^5 - 8*mH2^2*mZ2^5 + 
         2*d*mH2^2*mZ2^5 - 24*mH2^3*mZ2^5 + 6*d*mH2^3*mZ2^5 + 128*mz2*mZ2^5 - 
         32*d*mz2*mZ2^5 - 48*mH2*mz2*mZ2^5 + 12*d*mH2*mz2*mZ2^5 - 
         24*mH2^2*mz2*mZ2^5 + 6*d*mH2^2*mz2*mZ2^5 + 12*mH2^3*mz2*mZ2^5 - 
         3*d*mH2^3*mz2*mZ2^5 - 32*mZ2^6 + 8*d*mZ2^6 - 16*mH2*mZ2^6 + 
         4*d*mH2*mZ2^6 + 12*mH2^2*mZ2^6 - 3*d*mH2^2*mZ2^6))/
       ((-4 + d)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)^2*mZ2*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) - ((-3 + d)*(112*mH2^4 - 32*d*mH2^4 - 112*mH2^3*mz2 + 
         32*d*mH2^3*mz2 - 112*mH2^4*mz2 + 32*d*mH2^4*mz2 - 336*mH2^2*mz2^2 + 
         96*d*mH2^2*mz2^2 + 336*mH2^3*mz2^2 - 96*d*mH2^3*mz2^2 + 
         560*mH2*mz2^3 - 160*d*mH2*mz2^3 - 336*mH2^2*mz2^3 + 
         96*d*mH2^2*mz2^3 - 224*mz2^4 + 64*d*mz2^4 + 112*mH2*mz2^4 - 
         32*d*mH2*mz2^4 - 304*mH2^3*mZ2 + 96*d*mH2^3*mZ2 - 128*mH2^4*mZ2 + 
         36*d*mH2^4*mZ2 + 608*mH2^2*mz2*mZ2 - 160*d*mH2^2*mz2*mZ2 + 
         56*mH2^3*mz2*mZ2 - 36*d*mH2^3*mz2*mZ2 + 128*mH2^4*mz2*mZ2 - 
         36*d*mH2^4*mz2*mZ2 - 880*mH2*mz2^2*mZ2 + 224*d*mH2*mz2^2*mZ2 + 
         208*mH2^2*mz2^2*mZ2 - 60*d*mH2^2*mz2^2*mZ2 - 232*mH2^3*mz2^2*mZ2 + 
         76*d*mH2^3*mz2^2*mZ2 + 576*mz2^3*mZ2 - 160*d*mz2^3*mZ2 - 
         248*mH2*mz2^3*mZ2 + 100*d*mH2*mz2^3*mZ2 + 160*mH2^2*mz2^3*mZ2 - 
         60*d*mH2^2*mz2^3*mZ2 + 112*mz2^4*mZ2 - 40*d*mz2^4*mZ2 - 
         56*mH2*mz2^4*mZ2 + 20*d*mH2*mz2^4*mZ2 + 368*mH2^2*mZ2^2 - 
         128*d*mH2^2*mZ2^2 + 608*mH2^3*mZ2^2 - 172*d*mH2^3*mZ2^2 - 
         24*mH2^4*mZ2^2 + 6*d*mH2^4*mZ2^2 + 592*mH2*mz2*mZ2^2 - 
         160*d*mH2*mz2*mZ2^2 - 448*mH2^2*mz2*mZ2^2 + 152*d*mH2^2*mz2*mZ2^2 - 
         488*mH2^3*mz2*mZ2^2 + 140*d*mH2^3*mz2*mZ2^2 + 24*mH2^4*mz2*mZ2^2 - 
         6*d*mH2^4*mz2*mZ2^2 - 384*mz2^2*mZ2^2 + 96*d*mz2^2*mZ2^2 - 
         640*mH2*mz2^2*mZ2^2 + 164*d*mH2*mz2^2*mZ2^2 + 496*mH2^2*mz2^2*
          mZ2^2 - 138*d*mH2^2*mz2^2*mZ2^2 + 88*mH2^3*mz2^2*mZ2^2 - 
         28*d*mH2^3*mz2^2*mZ2^2 - 144*mz2^3*mZ2^2 + 64*d*mz2^3*mZ2^2 + 
         344*mH2*mz2^3*mZ2^2 - 112*d*mH2*mz2^3*mZ2^2 - 192*mH2^2*mz2^3*
          mZ2^2 + 58*d*mH2^2*mz2^3*mZ2^2 - 112*mz2^4*mZ2^2 + 
         32*d*mz2^4*mZ2^2 + 56*mH2*mz2^4*mZ2^2 - 16*d*mH2*mz2^4*mZ2^2 - 
         272*mH2*mZ2^3 + 96*d*mH2*mZ2^3 - 1024*mH2^2*mZ2^3 + 
         292*d*mH2^2*mZ2^3 + 64*mH2^3*mZ2^3 - 16*d*mH2^3*mZ2^3 + 
         4*mH2^4*mZ2^3 - d*mH2^4*mZ2^3 - 64*mz2*mZ2^3 + 32*d*mz2*mZ2^3 + 
         40*mH2*mz2*mZ2^3 - 20*d*mH2*mz2*mZ2^3 + 728*mH2^2*mz2*mZ2^3 - 
         214*d*mH2^2*mz2*mZ2^3 + 12*mH2^3*mz2*mZ2^3 - 3*d*mH2^3*mz2*mZ2^3 - 
         4*mH2^4*mz2*mZ2^3 + d*mH2^4*mz2*mZ2^3 - 240*mz2^2*mZ2^3 + 
         48*d*mz2^2*mZ2^3 + 376*mH2*mz2^2*mZ2^3 - 96*d*mH2*mz2^2*mZ2^3 - 
         244*mH2^2*mz2^2*mZ2^3 + 71*d*mH2^2*mz2^2*mZ2^3 - 
         20*mH2^3*mz2^2*mZ2^3 + 5*d*mH2^3*mz2^2*mZ2^3 + 344*mz2^3*mZ2^3 - 
         98*d*mz2^3*mZ2^3 - 316*mH2*mz2^3*mZ2^3 + 87*d*mH2*mz2^3*mZ2^3 + 
         84*mH2^2*mz2^3*mZ2^3 - 23*d*mH2^2*mz2^3*mZ2^3 + 8*mz2^4*mZ2^3 - 
         2*d*mz2^4*mZ2^3 - 4*mH2*mz2^4*mZ2^3 + d*mH2*mz2^4*mZ2^3 + 96*mZ2^4 - 
         32*d*mZ2^4 + 736*mH2*mZ2^4 - 212*d*mH2*mZ2^4 - 64*mH2^2*mZ2^4 + 
         16*d*mH2^2*mZ2^4 - 8*mH2^3*mZ2^4 + 2*d*mH2^3*mZ2^4 + 464*mz2*mZ2^4 - 
         128*d*mz2*mZ2^4 - 696*mH2*mz2*mZ2^4 + 196*d*mH2*mz2*mZ2^4 + 
         36*mH2^2*mz2*mZ2^4 - 9*d*mH2^2*mz2*mZ2^4 - 8*mH2^3*mz2*mZ2^4 + 
         2*d*mH2^3*mz2*mZ2^4 - 360*mz2^2*mZ2^4 + 102*d*mz2^2*mZ2^4 + 
         296*mH2*mz2^2*mZ2^4 - 80*d*mH2*mz2^2*mZ2^4 - 56*mH2^2*mz2^2*mZ2^4 + 
         14*d*mH2^2*mz2^2*mZ2^4 + 8*mH2^3*mz2^2*mZ2^4 - 
         2*d*mH2^3*mz2^2*mZ2^4 - 20*mz2^3*mZ2^4 + 5*d*mz2^3*mZ2^4 + 
         20*mH2*mz2^3*mZ2^4 - 5*d*mH2*mz2^3*mZ2^4 - 4*mH2^2*mz2^3*mZ2^4 + 
         d*mH2^2*mz2^3*mZ2^4 - 192*mZ2^5 + 56*d*mZ2^5 + 32*mH2*mZ2^5 - 
         8*d*mH2*mZ2^5 + 136*mz2*mZ2^5 - 38*d*mz2*mZ2^5 - 44*mH2*mz2*mZ2^5 + 
         11*d*mH2*mz2*mZ2^5 + 12*mH2^2*mz2*mZ2^5 - 3*d*mH2^2*mz2*mZ2^5 + 
         12*mz2^2*mZ2^5 - 3*d*mz2^2*mZ2^5 - 16*mH2*mz2^2*mZ2^5 + 
         4*d*mH2*mz2^2*mZ2^5 + 4*mH2^2*mz2^2*mZ2^5 - d*mH2^2*mz2^2*mZ2^5 - 
         8*mZ2^6 + 2*d*mZ2^6 + 8*mH2*mZ2^6 - 2*d*mH2*mZ2^6 + 4*mz2*mZ2^6 - 
         d*mz2*mZ2^6 - 4*mZ2^7 + d*mZ2^7))/((-4 + d)*(mH2 + 2*mz2 - mH2*mz2 - 
         2*mZ2)*(4 - mZ2)^2*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
          2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2))*\[Epsilon]^2)/
    (Sqrt[mH2]*(mH2 - mz2 - mZ2)) - ((4*I)*(-3 + d)*Sqrt[4 - mH2]*(2 + mZ2)*
     (8*mH2 - 3*mH2^2 - 9*mH2*mz2 + 3*mH2^2*mz2 + 2*mz2^2 - mH2*mz2^2 - 
      mH2*mZ2 + mH2^2*mZ2 - 4*mz2*mZ2 + 4*mH2*mz2*mZ2 - mH2^2*mz2*mZ2 + 
      2*mZ2^2 - mH2*mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*
     \[Epsilon]^3)/((-4 + d)*Sqrt[mH2]*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (4 - mZ2)*(mH2 - mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (I*Sqrt[4 - mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*(((-3 + d)*(-2 + d)*mH2*(-2*mH2^2 - 8*mH2*mz2 + 
         3*mH2^2*mz2 + 10*mz2^2 - 3*mH2*mz2^2 + 4*mH2*mZ2 - 8*mz2*mZ2 + 
         mH2*mz2*mZ2 - 2*mZ2^2))/(2*(4 - mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) + 
      ((-3 + d)*(-2 + d)*mH2*(2*mH2^2 - mH2*mz2 - mz2^2 - mH2*mZ2 + 
         2*mz2*mZ2 - mH2*mz2*mZ2 - mZ2^2))/
       (2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) + ((-3 + d)*(-2 + d)*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2))/
       (2*(4 - mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) - ((-3 + d)*(-2 + d)*(-2*mH2 + 2*mz2 - 2*mZ2 + 
         mH2*mZ2))/(2*(4 - mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)*(-2 + d)*mH2*(2*mH2^2 - 4*mH2*mz2 + 2*mz2^2 + 8*mH2*mZ2 - 
         3*mH2^2*mZ2 + 8*mz2*mZ2 - mH2*mz2*mZ2 - 10*mZ2^2 + 3*mH2*mZ2^2))/
       (2*(4 - mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2))*\[Epsilon]^2)/
    (Sqrt[mH2]*(mH2 - mz2 - mZ2)) + ((2*I)*(-3 + d)*(-2 + d)*Sqrt[4 - mH2]*
     Sqrt[mH2]*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((-4 + d)*(mH2 - mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  I*(-168/((-4 + d)*(4 - mz2)^2) + (167*d)/((-4 + d)*(4 - mz2)^2) - 
     (55*d^2)/((-4 + d)*(4 - mz2)^2) + (6*d^3)/((-4 + d)*(4 - mz2)^2) + 
     144/((-4 + d)*(4 - mz2)^2*mz2) - (150*d)/((-4 + d)*(4 - mz2)^2*mz2) + 
     (52*d^2)/((-4 + d)*(4 - mz2)^2*mz2) - 
     (6*d^3)/((-4 + d)*(4 - mz2)^2*mz2) - 12/((4 - mz2)*mz2) + 
     (17*d)/(2*(4 - mz2)*mz2) - (3*d^2)/(2*(4 - mz2)*mz2))*Sqrt[4 - mz2]*
    Sqrt[mz2]*(-((Sqrt[4 - mH2]*mz2)/(Sqrt[mH2]*Sqrt[-((-4 + mz2)*mz2)])) - 
     (2*Sqrt[4 - mH2]*(mH2 - mz2)*Sqrt[mz2])/(Sqrt[mH2]*Sqrt[4 - mz2]*
       (-mH2 + mz2 + mZ2)))*\[Epsilon]^2 + 
   (I*Sqrt[4 - mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*(((-3 + d)*(-8 + 3*d)*(mH2 + mz2 - mH2*mz2 - mZ2))/
       (2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)*(-8 + 3*d)*(-4*mH2 + 3*mH2^2 + 4*mz2 - 4*mH2*mz2 + mz2^2 - 
         4*mZ2 - 3*mH2*mZ2 - 3*mz2*mZ2 + 2*mH2*mz2*mZ2 + 2*mZ2^2))/
       (2*(4 - mz2)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + 
         mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-8 + 3*d)*(4*mH2^3 + 48*mH2^2*mz2 - 12*d*mH2^2*mz2 - 
         6*mH2^3*mz2 - 12*mH2*mz2^2 - 52*mH2^2*mz2^2 + 15*d*mH2^2*mz2^2 + 
         2*mH2^3*mz2^2 - 40*mz2^3 + 12*d*mz2^3 + 50*mH2*mz2^3 - 
         12*d*mH2*mz2^3 + 8*mH2^2*mz2^3 - 3*d*mH2^2*mz2^3 + 8*mz2^4 - 
         3*d*mz2^4 - 10*mH2*mz2^4 + 3*d*mH2*mz2^4 + 32*mH2^2*mZ2 - 
         12*d*mH2^2*mZ2 + 88*mH2*mz2*mZ2 - 24*d*mH2*mz2*mZ2 - 
         88*mH2^2*mz2*mZ2 + 27*d*mH2^2*mz2*mZ2 + 120*mz2^2*mZ2 - 
         36*d*mz2^2*mZ2 - 148*mH2*mz2^2*mZ2 + 42*d*mH2*mz2^2*mZ2 + 
         62*mH2^2*mz2^2*mZ2 - 18*d*mH2^2*mz2^2*mZ2 - 24*mz2^3*mZ2 + 
         9*d*mz2^3*mZ2 + 28*mH2*mz2^3*mZ2 - 9*d*mH2*mz2^3*mZ2 - 
         10*mH2^2*mz2^3*mZ2 + 3*d*mH2^2*mz2^3*mZ2 - 76*mH2*mZ2^2 + 
         24*d*mH2*mZ2^2 - 120*mz2*mZ2^2 + 36*d*mz2*mZ2^2 + 98*mH2*mz2*mZ2^2 - 
         30*d*mH2*mz2*mZ2^2 + 24*mz2^2*mZ2^2 - 9*d*mz2^2*mZ2^2 - 
         18*mH2*mz2^2*mZ2^2 + 6*d*mH2*mz2^2*mZ2^2 + 40*mZ2^3 - 12*d*mZ2^3 - 
         8*mz2*mZ2^3 + 3*d*mz2*mZ2^3))/(2*(-4 + d)*(4 - mz2)*
        (mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      ((-3 + d)*(-8 + 3*d)*(-56*mH2^4 + 16*d*mH2^4 + 328*mH2^3*mz2 - 
         80*d*mH2^3*mz2 + 56*mH2^4*mz2 - 18*d*mH2^4*mz2 - 216*mH2^2*mz2^2 + 
         48*d*mH2^2*mz2^2 - 404*mH2^3*mz2^2 + 102*d*mH2^3*mz2^2 - 
         2*mH2^4*mz2^2 + 3*d*mH2^4*mz2^2 + 56*mH2*mz2^3 - 16*d*mH2*mz2^3 + 
         328*mH2^2*mz2^3 - 74*d*mH2^2*mz2^3 + 84*mH2^3*mz2^3 - 
         24*d*mH2^3*mz2^3 + 2*mH2^4*mz2^3 - d*mH2^4*mz2^3 - 112*mz2^4 + 
         32*d*mz2^4 - 52*mH2*mz2^4 + 10*d*mH2*mz2^4 - 42*mH2^2*mz2^4 + 
         9*d*mH2^2*mz2^4 - 16*mH2^3*mz2^4 + 5*d*mH2^3*mz2^4 + 72*mz2^5 - 
         20*d*mz2^5 - 40*mH2*mz2^5 + 12*d*mH2*mz2^5 + 14*mH2^2*mz2^5 - 
         4*d*mH2^2*mz2^5 + 280*mH2^3*mZ2 - 80*d*mH2^3*mZ2 - 
         48*mH2^2*mz2*mZ2 - 548*mH2^3*mz2*mZ2 + 154*d*mH2^3*mz2*mZ2 + 
         280*mH2*mz2^2*mZ2 - 80*d*mH2*mz2^2*mZ2 - 136*mH2^2*mz2^2*mZ2 + 
         52*d*mH2^2*mz2^2*mZ2 + 364*mH2^3*mz2^2*mZ2 - 102*d*mH2^3*mz2^2*mZ2 + 
         448*mz2^3*mZ2 - 128*d*mz2^3*mZ2 - 436*mH2*mz2^3*mZ2 + 
         130*d*mH2*mz2^3*mZ2 + 144*mH2^2*mz2^3*mZ2 - 48*d*mH2^2*mz2^3*mZ2 - 
         102*mH2^3*mz2^3*mZ2 + 29*d*mH2^3*mz2^3*mZ2 - 288*mz2^4*mZ2 + 
         80*d*mz2^4*mZ2 + 240*mH2*mz2^4*mZ2 - 68*d*mH2*mz2^4*mZ2 - 
         68*mH2^2*mz2^4*mZ2 + 20*d*mH2^2*mz2^4*mZ2 + 14*mH2^3*mz2^4*mZ2 - 
         4*d*mH2^3*mz2^4*mZ2 - 504*mH2^2*mZ2^2 + 144*d*mH2^2*mZ2^2 - 
         728*mH2*mz2*mZ2^2 + 208*d*mH2*mz2*mZ2^2 + 960*mH2^2*mz2*mZ2^2 - 
         266*d*mH2^2*mz2*mZ2^2 - 672*mz2^2*mZ2^2 + 192*d*mz2^2*mZ2^2 + 
         1028*mH2*mz2^2*mZ2^2 - 290*d*mH2*mz2^2*mZ2^2 - 
         534*mH2^2*mz2^2*mZ2^2 + 147*d*mH2^2*mz2^2*mZ2^2 + 432*mz2^3*mZ2^2 - 
         120*d*mz2^3*mZ2^2 - 360*mH2*mz2^3*mZ2^2 + 100*d*mH2*mz2^3*mZ2^2 + 
         102*mH2^2*mz2^3*mZ2^2 - 28*d*mH2^2*mz2^3*mZ2^2 + 392*mH2*mZ2^3 - 
         112*d*mH2*mZ2^3 + 448*mz2*mZ2^3 - 128*d*mz2*mZ2^3 - 
         540*mH2*mz2*mZ2^3 + 150*d*mH2*mz2*mZ2^3 - 288*mz2^2*mZ2^3 + 
         80*d*mz2^2*mZ2^3 + 160*mH2*mz2^2*mZ2^3 - 44*d*mH2*mz2^2*mZ2^3 - 
         112*mZ2^4 + 32*d*mZ2^4 + 72*mz2*mZ2^4 - 20*d*mz2*mZ2^4))/
       (2*(-4 + d)*(4 - mz2)^2*mz2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) - ((-3 + d)*(-8 + 3*d)*(56*mH2^4 - 16*d*mH2^4 - 
         184*mH2^3*mz2 + 48*d*mH2^3*mz2 - 44*mH2^4*mz2 + 14*d*mH2^4*mz2 + 
         152*mH2^2*mz2^2 - 32*d*mH2^2*mz2^2 + 140*mH2^3*mz2^2 - 
         42*d*mH2^3*mz2^2 + 24*mH2^4*mz2^2 - 7*d*mH2^4*mz2^2 + 24*mH2*mz2^3 - 
         16*d*mH2*mz2^3 - 108*mH2^2*mz2^3 + 30*d*mH2^2*mz2^3 - 
         84*mH2^3*mz2^3 + 24*d*mH2^3*mz2^3 - 48*mz2^4 + 16*d*mz2^4 - 
         28*mH2*mz2^4 + 10*d*mH2*mz2^4 + 100*mH2^2*mz2^4 - 28*d*mH2^2*mz2^4 + 
         40*mz2^5 - 12*d*mz2^5 - 44*mH2*mz2^5 + 12*d*mH2*mz2^5 + 4*mz2^6 - 
         d*mz2^6 - 280*mH2^3*mZ2 + 80*d*mH2^3*mZ2 - 80*mH2^2*mz2*mZ2 + 
         16*d*mH2^2*mz2*mZ2 + 352*mH2^3*mz2*mZ2 - 102*d*mH2^3*mz2*mZ2 - 
         184*mH2*mz2^2*mZ2 + 48*d*mH2*mz2^2*mZ2 + 160*mH2^2*mz2^2*mZ2 - 
         36*d*mH2^2*mz2^2*mZ2 - 210*mH2^3*mz2^2*mZ2 + 60*d*mH2^3*mz2^2*mZ2 + 
         32*mz2^3*mZ2 - 16*d*mz2^3*mZ2 + 88*mH2*mz2^3*mZ2 - 
         14*d*mH2*mz2^3*mZ2 + 8*mH2^2*mz2^3*mZ2 - 7*d*mH2^2*mz2^3*mZ2 + 
         50*mH2^3*mz2^3*mZ2 - 14*d*mH2^3*mz2^3*mZ2 - 88*mz2^4*mZ2 + 
         24*d*mz2^4*mZ2 + 66*mH2*mz2^4*mZ2 - 20*d*mH2*mz2^4*mZ2 - 
         52*mH2^2*mz2^4*mZ2 + 15*d*mH2^2*mz2^4*mZ2 - 24*mz2^5*mZ2 + 
         7*d*mz2^5*mZ2 + 18*mH2*mz2^5*mZ2 - 5*d*mH2*mz2^5*mZ2 + 
         504*mH2^2*mZ2^2 - 144*d*mH2^2*mZ2^2 + 552*mH2*mz2*mZ2^2 - 
         144*d*mH2*mz2*mZ2^2 - 564*mH2^2*mz2*mZ2^2 + 166*d*mH2^2*mz2*mZ2^2 + 
         192*mz2^2*mZ2^2 - 48*d*mz2^2*mZ2^2 - 348*mH2*mz2^2*mZ2^2 + 
         94*d*mH2*mz2^2*mZ2^2 + 264*mH2^2*mz2^2*mZ2^2 - 
         79*d*mH2^2*mz2^2*mZ2^2 + 24*mz2^3*mZ2^2 + 80*mH2*mz2^3*mZ2^2 - 
         26*d*mH2*mz2^3*mZ2^2 - 74*mH2^2*mz2^3*mZ2^2 + 22*d*mH2^2*mz2^3*
          mZ2^2 + 48*mz2^4*mZ2^2 - 15*d*mz2^4*mZ2^2 - 44*mH2*mz2^4*mZ2^2 + 
         13*d*mH2*mz2^4*mZ2^2 + 14*mH2^2*mz2^4*mZ2^2 - 4*d*mH2^2*mz2^4*
          mZ2^2 - 392*mH2*mZ2^3 + 112*d*mH2*mZ2^3 - 288*mz2*mZ2^3 + 
         80*d*mz2*mZ2^3 + 288*mH2*mz2*mZ2^3 - 90*d*mH2*mz2*mZ2^3 + 
         56*mz2^2*mZ2^3 - 24*d*mz2^2*mZ2^3 - 102*mH2*mz2^2*mZ2^3 + 
         34*d*mH2*mz2^2*mZ2^3 - 40*mz2^3*mZ2^3 + 13*d*mz2^3*mZ2^3 + 
         26*mH2*mz2^3*mZ2^3 - 8*d*mH2*mz2^3*mZ2^3 + 112*mZ2^4 - 32*d*mZ2^4 - 
         32*mz2*mZ2^4 + 12*d*mz2*mZ2^4 + 12*mz2^2*mZ2^4 - 4*d*mz2^2*mZ2^4))/
       (2*(-4 + d)*(4 - mz2)^2*mz2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2))*\[Epsilon]^2)/(Sqrt[mH2]*(mH2 - mz2 - mZ2)) + 
   ((2*I)*(-3 + d)*(-8 + 3*d)*Sqrt[4 - mH2]*(8*mH2 - mH2^2 - 7*mH2*mz2 + 
      mH2^2*mz2 + 2*mz2^2 - 3*mH2*mZ2 - 4*mz2*mZ2 + 2*mH2*mz2*mZ2 + 2*mZ2^2)*
     (mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((-4 + d)*Sqrt[mH2]*(4 - mz2)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (mH2 - mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 
  (I*Sqrt[4 - mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*(-1/2*((-3 + d)*(-10 + 3*d)*(mH2 + mz2 - mZ2)*
         (-mH2 + mz2 - mZ2 + mH2*mZ2))/((mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
         (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)) + ((-3 + d)*(-10 + 3*d)*(mH2^2 + 2*mH2*mz2 - mH2^2*mz2 + 
         mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2))/
       (2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-10 + 3*d)*mH2*(4*mH2^3 - 4*mH2^3*mz2 + 5*mH2^2*mz2^2 - 
         4*mz2^3 - mH2*mz2^3 - 4*mH2^2*mZ2 - 3*mH2^3*mZ2 + 4*mH2*mz2*mZ2 - 
         3*mH2^2*mz2*mZ2 + 3*mH2^3*mz2*mZ2 + 12*mz2^2*mZ2 - 5*mH2*mz2^2*mZ2 - 
         mH2^2*mz2^2*mZ2 - 4*mH2*mZ2^2 + 6*mH2^2*mZ2^2 - 12*mz2*mZ2^2 + 
         9*mH2*mz2*mZ2^2 - 3*mH2^2*mz2*mZ2^2 + 4*mZ2^3 - 3*mH2*mZ2^3))/
       (2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) + 
      ((-3 + d)*(-10 + 3*d)*(-mH2^4 - 4*mH2^3*mz2 + mH2^4*mz2 + 
         2*mH2^3*mz2^2 + 4*mH2*mz2^3 - 4*mH2^2*mz2^3 + mz2^4 + mH2*mz2^4 + 
         2*mH2^3*mZ2 + 2*mH2^3*mz2*mZ2 - 10*mH2*mz2^2*mZ2 + 
         7*mH2^2*mz2^2*mZ2 - 2*mH2^3*mz2^2*mZ2 - 4*mz2^3*mZ2 - 
         2*mH2*mz2^3*mZ2 + mH2^2*mz2^3*mZ2 + 8*mH2*mz2*mZ2^2 - 
         3*mH2^2*mz2*mZ2^2 + 6*mz2^2*mZ2^2 + mH2*mz2^2*mZ2^2 - 
         mH2^2*mz2^2*mZ2^2 - 2*mH2*mZ2^3 - 4*mz2*mZ2^3 + mZ2^4))/
       (2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      ((-3 + d)*(-10 + 3*d)*(mH2^4 - 2*mH2^3*mz2 + 2*mH2^2*mz2^2 - 
         2*mH2*mz2^3 + mz2^4 + 4*mH2^3*mZ2 - mH2^4*mZ2 + 8*mH2^2*mz2*mZ2 - 
         4*mH2^3*mz2*mZ2 + 8*mH2*mz2^2*mZ2 - 2*mH2^2*mz2^2*mZ2 - 
         4*mz2^3*mZ2 + 3*mH2*mz2^3*mZ2 - 10*mH2^2*mZ2^2 - 10*mH2*mz2*mZ2^2 - 
         mH2^2*mz2*mZ2^2 + 2*mH2^3*mz2*mZ2^2 + 6*mz2^2*mZ2^2 - 
         8*mH2*mz2^2*mZ2^2 + 2*mH2^2*mz2^2*mZ2^2 + 4*mH2*mZ2^3 + 
         3*mH2^2*mZ2^3 - 4*mz2*mZ2^3 + 7*mH2*mz2*mZ2^3 - 2*mH2^2*mz2*mZ2^3 + 
         mZ2^4 - 2*mH2*mZ2^4))/(2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2))*\[Epsilon]^2)/(Sqrt[mH2]*(mH2 - mz2 - mZ2)) + 
   ((2*I)*(-3 + d)*(-10 + 3*d)*Sqrt[4 - mH2]*Sqrt[mH2]*
     (2*mH2 + 2*mz2 - 2*mH2*mz2 + mz2^2 - 2*mZ2 - mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*
     \[Epsilon]^3)/((-4 + d)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (mH2 - mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 
  (I*Sqrt[4 - mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*(((-3 + d)*mH2*(2*mH2 - mH2^2 + 2*mz2 - 
         3*mH2*mz2 + mH2^2*mz2 + 3*mz2^2 - mH2*mz2^2 - 2*mZ2 + 2*mH2*mZ2 - 
         2*mz2*mZ2 - mZ2^2))/((mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + (3*(-3 + d)*(4 - mH2)*mH2^2*(mH2 - mz2 - mZ2)*
        (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))/
       ((mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      ((-3 + d)*mH2*(-2*mH2 + mH2^2 + 2*mz2 - 2*mH2*mz2 + mz2^2 - 2*mZ2 + 
         3*mH2*mZ2 - mH2^2*mZ2 + 2*mz2*mZ2 - 3*mZ2^2 + mH2*mZ2^2))/
       ((mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)*mH2*(4*mH2^3 - mH2^4 + 6*mH2^2*mz2 - 6*mH2^3*mz2 + 
         mH2^4*mz2 - 12*mH2*mz2^2 + 5*mH2^2*mz2^2 + 2*mz2^3 + 9*mH2*mz2^3 - 
         3*mH2^2*mz2^3 - 7*mz2^4 + 2*mH2*mz2^4 - 10*mH2^2*mZ2 + 2*mH2^3*mZ2 + 
         4*mH2*mz2*mZ2 - 5*mH2^2*mz2*mZ2 + 2*mH2^3*mz2*mZ2 - 6*mz2^2*mZ2 - 
         10*mH2*mz2^2*mZ2 + 9*mH2^2*mz2^2*mZ2 - 2*mH2^3*mz2^2*mZ2 + 
         20*mz2^3*mZ2 - 12*mH2*mz2^3*mZ2 + 2*mH2^2*mz2^3*mZ2 + 8*mH2*mZ2^2 + 
         6*mz2*mZ2^2 + 3*mH2*mz2*mZ2^2 - 3*mH2^2*mz2*mZ2^2 - 18*mz2^2*mZ2^2 + 
         10*mH2*mz2^2*mZ2^2 - mH2^2*mz2^2*mZ2^2 - 2*mZ2^3 - 2*mH2*mZ2^3 + 
         4*mz2*mZ2^3 + mZ2^4))/((mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) - ((-3 + d)*mH2*(4*mH2^3 - mH2^4 - 10*mH2^2*mz2 + 
         2*mH2^3*mz2 + 8*mH2*mz2^2 - 2*mz2^3 - 2*mH2*mz2^3 + mz2^4 + 
         6*mH2^2*mZ2 - 6*mH2^3*mZ2 + mH2^4*mZ2 + 4*mH2*mz2*mZ2 - 
         5*mH2^2*mz2*mZ2 + 2*mH2^3*mz2*mZ2 + 6*mz2^2*mZ2 + 3*mH2*mz2^2*mZ2 - 
         3*mH2^2*mz2^2*mZ2 + 4*mz2^3*mZ2 - 12*mH2*mZ2^2 + 5*mH2^2*mZ2^2 - 
         6*mz2*mZ2^2 - 10*mH2*mz2*mZ2^2 + 9*mH2^2*mz2*mZ2^2 - 
         2*mH2^3*mz2*mZ2^2 - 18*mz2^2*mZ2^2 + 10*mH2*mz2^2*mZ2^2 - 
         mH2^2*mz2^2*mZ2^2 + 2*mZ2^3 + 9*mH2*mZ2^3 - 3*mH2^2*mZ2^3 + 
         20*mz2*mZ2^3 - 12*mH2*mz2*mZ2^3 + 2*mH2^2*mz2*mZ2^3 - 7*mZ2^4 + 
         2*mH2*mZ2^4))/((mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2))*\[Epsilon]^2)/(Sqrt[mH2]*(mH2 - mz2 - mZ2)) + 
   ((4*I)*(-3 + d)*(4 - mH2)^(3/2)*Sqrt[mH2]*(mH2 - mH2*mz2 + mz2^2 - 
      mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/((-4 + d)*(mH2 + 2*mz2 - mH2*mz2 - 
      2*mZ2)*(mH2 - mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  I*Sqrt[4 - mz2]*Sqrt[mz2]*(168/((-4 + d)*(4 - mz2)^2) - 
     (104*d)/((-4 + d)*(4 - mz2)^2) + (16*d^2)/((-4 + d)*(4 - mz2)^2) + 
     3/(4 - mz2) - d/(4 - mz2) - 72/((-4 + d)*(4 - mz2)^2*mz2) + 
     (48*d)/((-4 + d)*(4 - mz2)^2*mz2) - (8*d^2)/((-4 + d)*(4 - mz2)^2*mz2) + 
     6/((4 - mz2)*mz2) - (2*d)/((4 - mz2)*mz2) + 
     (12*mz2)/((-4 + d)*(4 - mz2)^2) - (7*d*mz2)/((-4 + d)*(4 - mz2)^2) + 
     (d^2*mz2)/((-4 + d)*(4 - mz2)^2))*
    (-((Sqrt[4 - mH2]*mz2)/(Sqrt[mH2]*Sqrt[-((-4 + mz2)*mz2)])) - 
     (2*Sqrt[4 - mH2]*(mH2 - mz2)*Sqrt[mz2])/(Sqrt[mH2]*Sqrt[4 - mz2]*
       (-mH2 + mz2 + mZ2)))*\[Epsilon]^2 + 
   (I*Sqrt[4 - mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*(((-3 + d)*(2 + mz2)*(mH2 + mz2 - mH2*mz2 - mZ2))/
       ((mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
         2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-3 + d)*(2 + mz2)*(-4*mH2 + 3*mH2^2 + 4*mz2 - 4*mH2*mz2 + mz2^2 - 
         4*mZ2 - 3*mH2*mZ2 - 3*mz2*mZ2 + 2*mH2*mz2*mZ2 + 2*mZ2^2))/
       ((4 - mz2)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + 
         mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(8*mH2^3 + 96*mH2^2*mz2 - 24*d*mH2^2*mz2 + 32*mH2^3*mz2 - 
         12*d*mH2^3*mz2 - 24*mH2*mz2^2 - 56*mH2^2*mz2^2 + 18*d*mH2^2*mz2^2 - 
         52*mH2^3*mz2^2 + 15*d*mH2^3*mz2^2 - 80*mz2^3 + 24*d*mz2^3 - 
         32*mH2*mz2^3 + 12*d*mH2*mz2^3 + 44*mH2^2*mz2^3 - 15*d*mH2^2*mz2^3 + 
         12*mH2^3*mz2^3 - 3*d*mH2^3*mz2^3 + 56*mz2^4 - 18*d*mz2^4 + 
         20*mH2*mz2^4 - 3*d*mH2*mz2^4 - 12*mH2^2*mz2^4 + 3*d*mH2^2*mz2^4 - 
         12*mz2^5 + 3*d*mz2^5 + 64*mH2^2*mZ2 - 24*d*mH2^2*mZ2 + 
         176*mH2*mz2*mZ2 - 48*d*mH2*mz2*mZ2 - 304*mH2^2*mz2*mZ2 + 
         90*d*mH2^2*mz2*mZ2 + 240*mz2^2*mZ2 - 72*d*mz2^2*mZ2 - 
         288*mH2*mz2^2*mZ2 + 84*d*mH2*mz2^2*mZ2 + 196*mH2^2*mz2^2*mZ2 - 
         57*d*mH2^2*mz2^2*mZ2 - 168*mz2^3*mZ2 + 54*d*mz2^3*mZ2 + 
         88*mH2*mz2^3*mZ2 - 30*d*mH2*mz2^3*mZ2 - 28*mH2^2*mz2^3*mZ2 + 
         9*d*mH2^2*mz2^3*mZ2 + 36*mz2^4*mZ2 - 9*d*mz2^4*mZ2 - 
         12*mH2*mz2^4*mZ2 + 3*d*mH2*mz2^4*mZ2 - 152*mH2*mZ2^2 + 
         48*d*mH2*mZ2^2 - 240*mz2*mZ2^2 + 72*d*mz2*mZ2^2 + 
         320*mH2*mz2*mZ2^2 - 96*d*mH2*mz2*mZ2^2 + 168*mz2^2*mZ2^2 - 
         54*d*mz2^2*mZ2^2 - 108*mH2*mz2^2*mZ2^2 + 33*d*mH2*mz2^2*mZ2^2 - 
         36*mz2^3*mZ2^2 + 9*d*mz2^3*mZ2^2 + 12*mH2*mz2^3*mZ2^2 - 
         3*d*mH2*mz2^3*mZ2^2 + 80*mZ2^3 - 24*d*mZ2^3 - 56*mz2*mZ2^3 + 
         18*d*mz2*mZ2^3 + 12*mz2^2*mZ2^3 - 3*d*mz2^2*mZ2^3))/
       ((-4 + d)*(4 - mz2)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) - ((-3 + d)*(-112*mH2^4 + 32*d*mH2^4 + 656*mH2^3*mz2 - 
         160*d*mH2^3*mz2 + 136*mH2^4*mz2 - 44*d*mH2^4*mz2 - 432*mH2^2*mz2^2 + 
         96*d*mH2^2*mz2^2 - 400*mH2^3*mz2^2 + 100*d*mH2^3*mz2^2 - 
         88*mH2^4*mz2^2 + 30*d*mH2^4*mz2^2 + 112*mH2*mz2^3 - 32*d*mH2*mz2^3 + 
         200*mH2^2*mz2^3 - 28*d*mH2^2*mz2^3 - 176*mH2^3*mz2^3 + 
         36*d*mH2^3*mz2^3 + 72*mH2^4*mz2^3 - 20*d*mH2^4*mz2^3 - 224*mz2^4 + 
         64*d*mz2^4 - 128*mH2*mz2^4 + 28*d*mH2*mz2^4 + 504*mH2^2*mz2^4 - 
         134*d*mH2^2*mz2^4 - 48*mH2^3*mz2^4 + 16*d*mH2^3*mz2^4 - 
         8*mH2^4*mz2^4 + 2*d*mH2^4*mz2^4 + 192*mz2^5 - 56*d*mz2^5 - 
         272*mH2*mz2^5 + 76*d*mH2*mz2^5 - 24*mH2^2*mz2^5 + 4*d*mH2^2*mz2^5 + 
         4*mH2^3*mz2^5 - d*mH2^3*mz2^5 + 32*mz2^6 - 8*d*mz2^6 + 
         4*mH2^2*mz2^6 - d*mH2^2*mz2^6 + 560*mH2^3*mZ2 - 160*d*mH2^3*mZ2 - 
         96*mH2^2*mz2*mZ2 - 1216*mH2^3*mz2*mZ2 + 348*d*mH2^3*mz2*mZ2 + 
         560*mH2*mz2^2*mZ2 - 160*d*mH2*mz2^2*mZ2 - 800*mH2^2*mz2^2*mZ2 + 
         248*d*mH2^2*mz2^2*mZ2 + 760*mH2^3*mz2^2*mZ2 - 224*d*mH2^3*mz2^2*
          mZ2 + 896*mz2^3*mZ2 - 256*d*mz2^3*mZ2 - 992*mH2*mz2^3*mZ2 + 
         300*d*mH2*mz2^3*mZ2 + 752*mH2^2*mz2^3*mZ2 - 224*d*mH2^2*mz2^3*mZ2 - 
         160*mH2^3*mz2^3*mZ2 + 52*d*mH2^3*mz2^3*mZ2 - 768*mz2^4*mZ2 + 
         224*d*mz2^4*mZ2 + 784*mH2*mz2^4*mZ2 - 228*d*mH2*mz2^4*mZ2 - 
         352*mH2^2*mz2^4*mZ2 + 100*d*mH2^2*mz2^4*mZ2 + 16*mH2^3*mz2^4*mZ2 - 
         6*d*mH2^3*mz2^4*mZ2 - 128*mz2^5*mZ2 + 32*d*mz2^5*mZ2 + 
         80*mH2*mz2^5*mZ2 - 20*d*mH2*mz2^5*mZ2 - 8*mH2^2*mz2^5*mZ2 + 
         2*d*mH2^2*mz2^5*mZ2 + 4*mH2^3*mz2^5*mZ2 - d*mH2^3*mz2^5*mZ2 - 
         1008*mH2^2*mZ2^2 + 288*d*mH2^2*mZ2^2 - 1456*mH2*mz2*mZ2^2 + 
         416*d*mH2*mz2*mZ2^2 + 2136*mH2^2*mz2*mZ2^2 - 604*d*mH2^2*mz2*mZ2^2 - 
         1344*mz2^2*mZ2^2 + 384*d*mz2^2*mZ2^2 + 2368*mH2*mz2^2*mZ2^2 - 
         684*d*mH2*mz2^2*mZ2^2 - 968*mH2^2*mz2^2*mZ2^2 + 
         286*d*mH2^2*mz2^2*mZ2^2 + 1152*mz2^3*mZ2^2 - 336*d*mz2^3*mZ2^2 - 
         752*mH2*mz2^3*mZ2^2 + 228*d*mH2*mz2^3*mZ2^2 + 40*mH2^2*mz2^3*mZ2^2 - 
         20*d*mH2^2*mz2^3*mZ2^2 + 192*mz2^4*mZ2^2 - 48*d*mz2^4*mZ2^2 - 
         160*mH2*mz2^4*mZ2^2 + 40*d*mH2*mz2^4*mZ2^2 + 52*mH2^2*mz2^4*mZ2^2 - 
         13*d*mH2^2*mz2^4*mZ2^2 + 784*mH2*mZ2^3 - 224*d*mH2*mZ2^3 + 
         896*mz2*mZ2^3 - 256*d*mz2*mZ2^3 - 1248*mH2*mz2*mZ2^3 + 
         356*d*mH2*mz2*mZ2^3 - 768*mz2^2*mZ2^3 + 224*d*mz2^2*mZ2^3 + 
         240*mH2*mz2^2*mZ2^3 - 76*d*mH2*mz2^2*mZ2^3 - 128*mz2^3*mZ2^3 + 
         32*d*mz2^3*mZ2^3 + 80*mH2*mz2^3*mZ2^3 - 20*d*mH2*mz2^3*mZ2^3 - 
         224*mZ2^4 + 64*d*mZ2^4 + 192*mz2*mZ2^4 - 56*d*mz2*mZ2^4 + 
         32*mz2^2*mZ2^4 - 8*d*mz2^2*mZ2^4))/((-4 + d)*(4 - mz2)^2*mz2*
        (mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      ((-3 + d)*(112*mH2^4 - 32*d*mH2^4 - 368*mH2^3*mz2 + 96*d*mH2^3*mz2 - 
         112*mH2^4*mz2 + 36*d*mH2^4*mz2 + 304*mH2^2*mz2^2 - 
         64*d*mH2^2*mz2^2 + 176*mH2^3*mz2^2 - 60*d*mH2^3*mz2^2 + 
         104*mH2^4*mz2^2 - 30*d*mH2^4*mz2^2 + 48*mH2*mz2^3 - 32*d*mH2*mz2^3 + 
         176*mH2^2*mz2^3 - 44*d*mH2^2*mz2^3 - 288*mH2^3*mz2^3 + 
         84*d*mH2^3*mz2^3 + 4*mH2^4*mz2^3 - d*mH2^4*mz2^3 - 96*mz2^4 + 
         32*d*mz2^4 - 432*mH2*mz2^4 + 124*d*mH2*mz2^4 + 272*mH2^2*mz2^4 - 
         80*d*mH2^2*mz2^4 - 24*mH2^3*mz2^4 + 6*d*mH2^3*mz2^4 + 192*mz2^5 - 
         56*d*mz2^5 - 96*mH2*mz2^5 + 28*d*mH2*mz2^5 + 40*mH2^2*mz2^5 - 
         10*d*mH2^2*mz2^5 + 8*mz2^6 - 2*d*mz2^6 - 24*mH2*mz2^6 + 
         6*d*mH2*mz2^6 + 4*mz2^7 - d*mz2^7 - 560*mH2^3*mZ2 + 
         160*d*mH2^3*mZ2 - 160*mH2^2*mz2*mZ2 + 32*d*mH2^2*mz2*mZ2 + 
         824*mH2^3*mz2*mZ2 - 244*d*mH2^3*mz2*mZ2 - 368*mH2*mz2^2*mZ2 + 
         96*d*mH2*mz2^2*mZ2 + 80*mH2^2*mz2^2*mZ2 - 8*d*mH2^2*mz2^2*mZ2 - 
         528*mH2^3*mz2^2*mZ2 + 156*d*mH2^3*mz2^2*mZ2 + 64*mz2^3*mZ2 - 
         32*d*mz2^3*mZ2 + 72*mH2*mz2^3*mZ2 - 4*d*mH2*mz2^3*mZ2 + 
         296*mH2^2*mz2^3*mZ2 - 86*d*mH2^2*mz2^3*mZ2 + 100*mH2^3*mz2^3*mZ2 - 
         31*d*mH2^3*mz2^3*mZ2 - 464*mz2^4*mZ2 + 128*d*mz2^4*mZ2 + 
         560*mH2*mz2^4*mZ2 - 156*d*mH2*mz2^4*mZ2 - 276*mH2^2*mz2^4*mZ2 + 
         77*d*mH2^2*mz2^4*mZ2 + 20*mH2^3*mz2^4*mZ2 - 5*d*mH2^3*mz2^4*mZ2 - 
         136*mz2^5*mZ2 + 38*d*mz2^5*mZ2 + 52*mH2*mz2^5*mZ2 - 
         15*d*mH2*mz2^5*mZ2 - 12*mH2^2*mz2^5*mZ2 + 3*d*mH2^2*mz2^5*mZ2 - 
         4*mz2^6*mZ2 + d*mz2^6*mZ2 + 8*mH2*mz2^6*mZ2 - 2*d*mH2*mz2^6*mZ2 + 
         1008*mH2^2*mZ2^2 - 288*d*mH2^2*mZ2^2 + 1104*mH2*mz2*mZ2^2 - 
         288*d*mH2*mz2*mZ2^2 - 1344*mH2^2*mz2*mZ2^2 + 404*d*mH2^2*mz2*mZ2^2 + 
         384*mz2^2*mZ2^2 - 96*d*mz2^2*mZ2^2 - 384*mH2*mz2^2*mZ2^2 + 
         116*d*mH2*mz2^2*mZ2^2 + 784*mH2^2*mz2^2*mZ2^2 - 
         238*d*mH2^2*mz2^2*mZ2^2 + 240*mz2^3*mZ2^2 - 48*d*mz2^3*mZ2^2 + 
         32*mH2*mz2^3*mZ2^2 - 24*d*mH2*mz2^3*mZ2^2 - 244*mH2^2*mz2^3*mZ2^2 + 
         73*d*mH2^2*mz2^3*mZ2^2 + 360*mz2^4*mZ2^2 - 102*d*mz2^4*mZ2^2 - 
         208*mH2*mz2^4*mZ2^2 + 60*d*mH2*mz2^4*mZ2^2 + 44*mH2^2*mz2^4*mZ2^2 - 
         13*d*mH2^2*mz2^4*mZ2^2 - 12*mz2^5*mZ2^2 + 3*d*mz2^5*mZ2^2 - 
         4*mH2*mz2^5*mZ2^2 + d*mH2*mz2^5*mZ2^2 + 4*mH2^2*mz2^5*mZ2^2 - 
         d*mH2^2*mz2^5*mZ2^2 - 784*mH2*mZ2^3 + 224*d*mH2*mZ2^3 - 
         576*mz2*mZ2^3 + 160*d*mz2*mZ2^3 + 744*mH2*mz2*mZ2^3 - 
         236*d*mH2*mz2*mZ2^3 + 144*mz2^2*mZ2^3 - 64*d*mz2^2*mZ2^3 - 
         496*mH2*mz2^2*mZ2^3 + 152*d*mH2*mz2^2*mZ2^3 - 344*mz2^3*mZ2^3 + 
         98*d*mz2^3*mZ2^3 + 180*mH2*mz2^3*mZ2^3 - 51*d*mH2*mz2^3*mZ2^3 + 
         20*mz2^4*mZ2^3 - 5*d*mz2^4*mZ2^3 - 4*mH2*mz2^4*mZ2^3 + 
         d*mH2*mz2^4*mZ2^3 + 224*mZ2^4 - 64*d*mZ2^4 - 112*mz2*mZ2^4 + 
         40*d*mz2*mZ2^4 + 112*mz2^2*mZ2^4 - 32*d*mz2^2*mZ2^4 - 
         8*mz2^3*mZ2^4 + 2*d*mz2^3*mZ2^4))/((-4 + d)*(4 - mz2)^2*mz2*
        (mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2))*\[Epsilon]^2)/
    (Sqrt[mH2]*(mH2 - mz2 - mZ2)) + ((4*I)*(-3 + d)*Sqrt[4 - mH2]*(2 + mz2)*
     (8*mH2 - mH2^2 - 7*mH2*mz2 + mH2^2*mz2 + 2*mz2^2 - 3*mH2*mZ2 - 
      4*mz2*mZ2 + 2*mH2*mz2*mZ2 + 2*mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/((-4 + d)*Sqrt[mH2]*(4 - mz2)*
     (mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2 - mz2 - mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), (I*Sqrt[4 - mH2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     (-1/2*((mH2 + mz2 - mZ2)*(6*mH2 - 2*d*mH2 - 6*mz2 + 2*d*mz2 + 6*mZ2 - 
          2*d*mZ2 - 2*mH2*mZ2 + d*mH2*mZ2 + 8*mz2*mZ2 - 2*d*mz2*mZ2 - 
          4*mH2*mz2*mZ2 + d*mH2*mz2*mZ2 - 8*mZ2^2 + 2*d*mZ2^2))/
        ((mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      (-6*mH2^2 + 2*d*mH2^2 - 12*mH2*mz2 + 4*d*mH2*mz2 + 2*mH2^2*mz2 - 
        d*mH2^2*mz2 - 6*mz2^2 + 2*d*mz2^2 - 4*mH2*mz2^2 + d*mH2*mz2^2 + 
        4*mH2^2*mz2^2 - d*mH2^2*mz2^2 + 8*mz2^3 - 2*d*mz2^3 - 4*mH2*mz2^3 + 
        d*mH2*mz2^3 + 12*mH2*mZ2 - 4*d*mH2*mZ2 + 12*mz2*mZ2 - 4*d*mz2*mZ2 + 
        4*mH2*mz2*mZ2 - d*mH2*mz2*mZ2 - 16*mz2^2*mZ2 + 4*d*mz2^2*mZ2 + 
        4*mH2*mz2^2*mZ2 - d*mH2*mz2^2*mZ2 - 6*mZ2^2 + 2*d*mZ2^2 + 
        8*mz2*mZ2^2 - 2*d*mz2*mZ2^2)/(2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + (mH2*(-8*mH2^3 + 4*d*mH2^3 - 8*mH2^4 + 2*d*mH2^4 + 
         4*mH2^3*mz2 - 3*d*mH2^3*mz2 + 8*mH2^4*mz2 - 2*d*mH2^4*mz2 - 
         48*mH2*mz2^2 + 12*d*mH2*mz2^2 + 26*mH2^2*mz2^2 - 4*d*mH2^2*mz2^2 - 
         12*mH2^3*mz2^2 + 3*d*mH2^3*mz2^2 + 56*mz2^3 - 16*d*mz2^3 - 
         14*mH2*mz2^3 + 3*d*mH2*mz2^3 - 8*mz2^4 + 2*d*mz2^4 + 4*mH2*mz2^4 - 
         d*mH2*mz2^4 - 40*mH2^2*mZ2 + 8*d*mH2^2*mZ2 + 46*mH2^3*mZ2 - 
         13*d*mH2^3*mZ2 - 56*mH2*mz2*mZ2 + 16*d*mH2*mz2*mZ2 + 
         50*mH2^2*mz2*mZ2 - 14*d*mH2^2*mz2*mZ2 - 26*mH2^3*mz2*mZ2 + 
         8*d*mH2^3*mz2*mZ2 - 168*mz2^2*mZ2 + 48*d*mz2^2*mZ2 + 
         66*mH2*mz2^2*mZ2 - 19*d*mH2*mz2^2*mZ2 + 10*mH2^2*mz2^2*mZ2 - 
         3*d*mH2^2*mz2^2*mZ2 - 4*mH2^3*mz2^2*mZ2 + d*mH2^3*mz2^2*mZ2 + 
         16*mz2^3*mZ2 - 4*d*mz2^3*mZ2 - 12*mH2*mz2^3*mZ2 + 
         3*d*mH2*mz2^3*mZ2 + 4*mH2^2*mz2^3*mZ2 - d*mH2^2*mz2^3*mZ2 + 
         104*mH2*mZ2^2 - 28*d*mH2*mZ2^2 - 60*mH2^2*mZ2^2 + 18*d*mH2^2*mZ2^2 + 
         168*mz2*mZ2^2 - 48*d*mz2*mZ2^2 - 66*mH2*mz2*mZ2^2 + 
         21*d*mH2*mz2*mZ2^2 + 6*mH2^2*mz2*mZ2^2 - 3*d*mH2^2*mz2*mZ2^2 - 
         4*mH2*mz2^2*mZ2^2 + d*mH2*mz2^2*mZ2^2 + 4*mH2^2*mz2^2*mZ2^2 - 
         d*mH2^2*mz2^2*mZ2^2 - 56*mZ2^3 + 16*d*mZ2^3 + 14*mH2*mZ2^3 - 
         5*d*mH2*mZ2^3 - 16*mz2*mZ2^3 + 4*d*mz2*mZ2^3 + 12*mH2*mz2*mZ2^3 - 
         3*d*mH2*mz2*mZ2^3 + 8*mZ2^4 - 2*d*mZ2^4))/
       (2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) + 
      (-2*mH2^4 + 16*mH2^3*mz2 - 6*d*mH2^3*mz2 + 14*mH2^4*mz2 - 
        3*d*mH2^4*mz2 + 24*mH2^2*mz2^2 - 6*d*mH2^2*mz2^2 - 20*mH2^3*mz2^2 + 
        6*d*mH2^3*mz2^2 - 12*mH2^4*mz2^2 + 3*d*mH2^4*mz2^2 - 16*mH2*mz2^3 + 
        6*d*mH2*mz2^3 - 20*mH2^2*mz2^3 + 3*d*mH2^2*mz2^3 + 24*mH2^3*mz2^3 - 
        6*d*mH2^3*mz2^3 - 22*mz2^4 + 6*d*mz2^4 + 26*mH2*mz2^4 - 
        6*d*mH2*mz2^4 - 12*mH2^2*mz2^4 + 3*d*mH2^2*mz2^4 + 28*mH2^3*mZ2 - 
        6*d*mH2^3*mZ2 + 48*mH2^2*mz2*mZ2 - 12*d*mH2^2*mz2*mZ2 - 
        68*mH2^3*mz2*mZ2 + 18*d*mH2^3*mz2*mZ2 + 100*mH2*mz2^2*mZ2 - 
        30*d*mH2*mz2^2*mZ2 - 34*mH2^2*mz2^2*mZ2 + 12*d*mH2^2*mz2^2*mZ2 + 
        20*mH2^3*mz2^2*mZ2 - 6*d*mH2^3*mz2^2*mZ2 + 88*mz2^3*mZ2 - 
        24*d*mz2^3*mZ2 - 52*mH2*mz2^3*mZ2 + 12*d*mH2*mz2^3*mZ2 + 
        2*mH2^2*mz2^3*mZ2 - 72*mH2^2*mZ2^2 + 18*d*mH2^2*mZ2^2 - 
        152*mH2*mz2*mZ2^2 + 42*d*mH2*mz2*mZ2^2 + 54*mH2^2*mz2*mZ2^2 - 
        15*d*mH2^2*mz2*mZ2^2 - 132*mz2^2*mZ2^2 + 36*d*mz2^2*mZ2^2 + 
        26*mH2*mz2^2*mZ2^2 - 6*d*mH2*mz2^2*mZ2^2 + 10*mH2^2*mz2^2*mZ2^2 - 
        3*d*mH2^2*mz2^2*mZ2^2 + 68*mH2*mZ2^3 - 18*d*mH2*mZ2^3 + 
        88*mz2*mZ2^3 - 24*d*mz2*mZ2^3 - 22*mZ2^4 + 6*d*mZ2^4)/
       (2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      (2*mH2^4 + 4*mH2^3*mz2 - 2*d*mH2^3*mz2 - 8*mH2^4*mz2 + 2*d*mH2^4*mz2 - 
        36*mH2^2*mz2^2 + 10*d*mH2^2*mz2^2 + 24*mH2^3*mz2^2 - 
        6*d*mH2^3*mz2^2 + 52*mH2*mz2^3 - 14*d*mH2*mz2^3 - 24*mH2^2*mz2^3 + 
        6*d*mH2^2*mz2^3 - 22*mz2^4 + 6*d*mz2^4 + 8*mH2*mz2^4 - 
        2*d*mH2*mz2^4 - 48*mH2^3*mZ2 + 14*d*mH2^3*mZ2 - 6*mH2^4*mZ2 + 
        d*mH2^4*mZ2 - 32*mH2^2*mz2*mZ2 + 12*d*mH2^2*mz2*mZ2 + 
        16*mH2^3*mz2*mZ2 - 6*d*mH2^3*mz2*mZ2 + 12*mH2^4*mz2*mZ2 - 
        3*d*mH2^4*mz2*mZ2 - 104*mH2*mz2^2*mZ2 + 30*d*mH2*mz2^2*mZ2 + 
        48*mH2^2*mz2^2*mZ2 - 13*d*mH2^2*mz2^2*mZ2 - 8*mH2^3*mz2^2*mZ2 + 
        2*d*mH2^3*mz2^2*mZ2 + 88*mz2^3*mZ2 - 24*d*mz2^3*mZ2 - 
        34*mH2*mz2^3*mZ2 + 10*d*mH2*mz2^3*mZ2 - 4*mH2^2*mz2^3*mZ2 + 
        d*mH2^2*mz2^3*mZ2 + 68*mH2^2*mZ2^2 - 22*d*mH2^2*mZ2^2 + 
        48*mH2^3*mZ2^2 - 12*d*mH2^3*mZ2^2 + 52*mH2*mz2*mZ2^2 - 
        18*d*mH2*mz2*mZ2^2 + 54*mH2^2*mz2*mZ2^2 - 14*d*mH2^2*mz2*mZ2^2 - 
        36*mH2^3*mz2*mZ2^2 + 10*d*mH2^3*mz2*mZ2^2 - 132*mz2^2*mZ2^2 + 
        36*d*mz2^2*mZ2^2 + 80*mH2*mz2^2*mZ2^2 - 24*d*mH2*mz2^2*mZ2^2 - 
        20*mH2^2*mz2^2*mZ2^2 + 6*d*mH2^2*mz2^2*mZ2^2 + 2*d*mH2*mZ2^3 - 
        78*mH2^2*mZ2^3 + 21*d*mH2^2*mZ2^3 + 88*mz2*mZ2^3 - 24*d*mz2*mZ2^3 - 
        90*mH2*mz2*mZ2^3 + 26*d*mH2*mz2*mZ2^3 + 24*mH2^2*mz2*mZ2^3 - 
        7*d*mH2^2*mz2*mZ2^3 - 22*mZ2^4 + 6*d*mZ2^4 + 36*mH2*mZ2^4 - 
        10*d*mH2*mZ2^4)/(2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2))*\[Epsilon]^2)/(Sqrt[mH2]*(mH2 - mz2 - mZ2)) - 
   (I*Sqrt[4 - mH2]*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    (Sqrt[mH2]*(mH2 - mz2 - mZ2)) + ((2*I)*Sqrt[4 - mH2]*Sqrt[mH2]*
     (-12*mH2 + 4*d*mH2 - 4*mH2^2 + d*mH2^2 - 12*mz2 + 4*d*mz2 + 8*mH2*mz2 - 
      3*d*mH2*mz2 + 4*mH2^2*mz2 - d*mH2^2*mz2 + 2*mz2^2 - 4*mH2*mz2^2 + 
      d*mH2*mz2^2 + 12*mZ2 - 4*d*mZ2 + 18*mH2*mZ2 - 5*d*mH2*mZ2 + 
      12*mz2*mZ2 - 4*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 3*d*mH2*mz2*mZ2 - 
      14*mZ2^2 + 4*d*mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*
     \[Epsilon]^3)/((-4 + d)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (mH2 - mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*((-2 + d)^2*(mH2^2 - 2*mH2*mz2 + mz2^2 - 8*mZ2 + mH2*mZ2 + mz2*mZ2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
    ((-4 + d)*(-4 + mH2)*(4 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -(((-3 + d)*(-2 + d)*mZ2*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*
     \[Epsilon]^3)/((-4 + d)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-8 + 3*d)*(-6*mH2^2 + 2*d*mH2^2 + 12*mH2*mz2 - 4*d*mH2*mz2 - 6*mz2^2 + 
     2*d*mz2^2 - 48*mZ2 + 16*d*mZ2 + 34*mH2*mZ2 - 10*d*mH2*mZ2 - 
     4*mH2^2*mZ2 + d*mH2^2*mZ2 + 34*mz2*mZ2 - 10*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 
     3*d*mH2*mz2*mZ2 - 16*mZ2^2 + 4*d*mZ2^2 + 4*mH2*mZ2^2 - d*mH2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   (2*(-4 + d)*(-4 + mH2)*(mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((2 + mH2)*(-6*mH2^2 + 2*d*mH2^2 + 12*mH2*mz2 - 4*d*mH2*mz2 - 6*mz2^2 + 
     2*d*mz2^2 - 48*mZ2 + 16*d*mZ2 + 34*mH2*mZ2 - 10*d*mH2*mZ2 - 
     4*mH2^2*mZ2 + d*mH2^2*mZ2 + 34*mz2*mZ2 - 10*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 
     3*d*mH2*mz2*mZ2 - 16*mZ2^2 + 4*d*mZ2^2 + 4*mH2*mZ2^2 - d*mH2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(-4 + mH2)*(mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 
  ((-8 + 3*d)*(-6*mH2^2 + 2*d*mH2^2 + 12*mH2*mz2 - 4*d*mH2*mz2 - 6*mz2^2 + 
     2*d*mz2^2 - 48*mZ2 + 16*d*mZ2 + 34*mH2*mZ2 - 10*d*mH2*mZ2 + 34*mz2*mZ2 - 
     10*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 3*d*mH2*mz2*mZ2 - 4*mz2^2*mZ2 + 
     d*mz2^2*mZ2 - 16*mZ2^2 + 4*d*mZ2^2 + 4*mz2*mZ2^2 - d*mz2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   (2*(-4 + d)*(4 - mz2)*(mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  -1/2*((-10 + 3*d)*(mH2 + mz2 - mZ2)*mZ2*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2), 0, 0, (mZ2*(-12*mH2 + 4*d*mH2 + 2*mH2^2 + 12*mz2 - 4*d*mz2 + 
     12*mH2*mz2 - 4*d*mH2*mz2 - 14*mz2^2 + 4*d*mz2^2 - 12*mZ2 + 4*d*mZ2 + 
     8*mH2*mZ2 - 3*d*mH2*mZ2 - 4*mH2^2*mZ2 + d*mH2^2*mZ2 + 18*mz2*mZ2 - 
     5*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 3*d*mH2*mz2*mZ2 - 4*mZ2^2 + d*mZ2^2 + 
     4*mH2*mZ2^2 - d*mH2*mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/((-4 + d)*(mH2 - mz2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, ((2 + mz2)*(-6*mH2^2 + 2*d*mH2^2 + 12*mH2*mz2 - 
     4*d*mH2*mz2 - 6*mz2^2 + 2*d*mz2^2 - 48*mZ2 + 16*d*mZ2 + 34*mH2*mZ2 - 
     10*d*mH2*mZ2 + 34*mz2*mZ2 - 10*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 
     3*d*mH2*mz2*mZ2 - 4*mz2^2*mZ2 + d*mz2^2*mZ2 - 16*mZ2^2 + 4*d*mZ2^2 + 
     4*mz2*mZ2^2 - d*mz2*mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/((-4 + d)*(4 - mz2)*(mH2 - mz2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, -((mZ2*(12*mH2 - 4*d*mH2 - 14*mH2^2 + 4*d*mH2^2 - 12*mz2 + 
      4*d*mz2 + 12*mH2*mz2 - 4*d*mH2*mz2 + 2*mz2^2 - 12*mZ2 + 4*d*mZ2 + 
      18*mH2*mZ2 - 5*d*mH2*mZ2 + 8*mz2*mZ2 - 3*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 
      3*d*mH2*mz2*mZ2 - 4*mz2^2*mZ2 + d*mz2^2*mZ2 - 4*mZ2^2 + d*mZ2^2 + 
      4*mz2*mZ2^2 - d*mz2*mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 
       2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/((-4 + d)*(mH2 - mz2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-8 + 3*d)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   (2*(mH2 - mz2)), 
  ((2 + mH2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   (mH2 - mz2), 0, 0, 0, 
  -1/2*((-8 + 3*d)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*
     \[Epsilon]^3)/(mH2 - mz2), 0, 0, 
  ((10 - 3*d)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   2, 0, 0, -(((2*mH2 - 2*mz2 + mZ2 - mH2*mZ2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
    (mH2 - mz2)), 0, 0, 0, 0, 
  ((2 + mz2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   (-mH2 + mz2), 0, -(((2*mH2 - 2*mz2 - mZ2 + mz2*mZ2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
    (mH2 - mz2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {I*(8/((-4 + d)*(4 - mH2)^2) - (10*d)/((-4 + d)*(4 - mH2)^2) + 
     (4*d^2)/((-4 + d)*(4 - mH2)^2) - d^3/(2*(-4 + d)*(4 - mH2)^2) - 
     1/(2*(-4 + mH2)) + d/(2*(-4 + mH2)) - d^2/(8*(-4 + mH2)) + 
     12/((-4 + d)*(4 - mH2)^2*mH2) - (16*d)/((-4 + d)*(4 - mH2)^2*mH2) + 
     (7*d^2)/((-4 + d)*(4 - mH2)^2*mH2) - d^3/((-4 + d)*(4 - mH2)^2*mH2) + 
     1/((-4 + mH2)*mH2) - d/((-4 + mH2)*mH2) + d^2/(4*(-4 + mH2)*mH2))*
    Sqrt[4 - mH2]*Sqrt[mH2]*((mH2*Sqrt[4 - mZ2])/(Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[mZ2]) - (2*Sqrt[mH2]*Sqrt[4 - mZ2]*(mH2 - mZ2))/
      (Sqrt[4 - mH2]*(mH2 + mz2 - mZ2)*Sqrt[mZ2]))*\[Epsilon]^2 + 
   (I*(8/((-4 + d)*(4 - mz2)^2) - (10*d)/((-4 + d)*(4 - mz2)^2) + 
      (4*d^2)/((-4 + d)*(4 - mz2)^2) - d^3/(2*(-4 + d)*(4 - mz2)^2) + 
      1/(2*(4 - mz2)) - d/(2*(4 - mz2)) + d^2/(8*(4 - mz2)) + 
      12/((-4 + d)*(4 - mz2)^2*mz2) - (16*d)/((-4 + d)*(4 - mz2)^2*mz2) + 
      (7*d^2)/((-4 + d)*(4 - mz2)^2*mz2) - d^3/((-4 + d)*(4 - mz2)^2*mz2) - 
      1/((4 - mz2)*mz2) + d/((4 - mz2)*mz2) - d^2/(4*(4 - mz2)*mz2))*mz2*
     Sqrt[4 - mZ2]*(mH2 - mz2 + mZ2)*\[Epsilon]^2)/
    ((mH2 + mz2 - mZ2)*Sqrt[mZ2]) + 
   (I*Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (-1/4*((-2 + d)^2*(-4*mH2 + 4*mz2 + 2*mH2*mz2 - 2*mz2^2 - 4*mZ2 + 
          3*mH2*mZ2 + 3*mz2*mZ2 - mH2*mz2*mZ2 - mZ2^2))/
        ((4 - mz2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
          2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-2 + d)^2*(-4*mH2 + 2*mH2^2 + 4*mz2 - 2*mH2*mz2 + 4*mZ2 - 3*mH2*mZ2 - 
         3*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2))/(4*(4 - mH2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + ((-2 + d)^2*(-896*mH2^4 + 256*d*mH2^4 + 448*mH2^5 - 
         128*d*mH2^5 - 56*mH2^6 + 16*d*mH2^6 + 3584*mH2^3*mz2 - 
         1024*d*mH2^3*mz2 - 1344*mH2^4*mz2 + 384*d*mH2^4*mz2 + 
         168*mH2^5*mz2 - 48*d*mH2^5*mz2 + 8*mH2^6*mz2 - 2*d*mH2^6*mz2 - 
         5376*mH2^2*mz2^2 + 1536*d*mH2^2*mz2^2 + 896*mH2^3*mz2^2 - 
         256*d*mH2^3*mz2^2 - 168*mH2^4*mz2^2 + 48*d*mH2^4*mz2^2 - 
         24*mH2^5*mz2^2 + 6*d*mH2^5*mz2^2 - 4*mH2^6*mz2^2 + d*mH2^6*mz2^2 + 
         3584*mH2*mz2^3 - 1024*d*mH2*mz2^3 + 896*mH2^2*mz2^3 - 
         256*d*mH2^2*mz2^3 + 112*mH2^3*mz2^3 - 32*d*mH2^3*mz2^3 + 
         16*mH2^4*mz2^3 - 4*d*mH2^4*mz2^3 + 16*mH2^5*mz2^3 - 
         4*d*mH2^5*mz2^3 - 896*mz2^4 + 256*d*mz2^4 - 1344*mH2*mz2^4 + 
         384*d*mH2*mz2^4 - 168*mH2^2*mz2^4 + 48*d*mH2^2*mz2^4 + 
         16*mH2^3*mz2^4 - 4*d*mH2^3*mz2^4 - 24*mH2^4*mz2^4 + 
         6*d*mH2^4*mz2^4 + 448*mz2^5 - 128*d*mz2^5 + 168*mH2*mz2^5 - 
         48*d*mH2*mz2^5 - 24*mH2^2*mz2^5 + 6*d*mH2^2*mz2^5 + 16*mH2^3*mz2^5 - 
         4*d*mH2^3*mz2^5 - 56*mz2^6 + 16*d*mz2^6 + 8*mH2*mz2^6 - 
         2*d*mH2*mz2^6 - 4*mH2^2*mz2^6 + d*mH2^2*mz2^6 + 2688*mH2^3*mZ2 - 
         768*d*mH2^3*mZ2 - 1344*mH2^4*mZ2 + 384*d*mH2^4*mZ2 + 168*mH2^5*mZ2 - 
         48*d*mH2^5*mZ2 - 2688*mH2^2*mz2*mZ2 + 768*d*mH2^2*mz2*mZ2 - 
         640*mH2^3*mz2*mZ2 + 192*d*mH2^3*mz2*mZ2 + 240*mH2^4*mz2*mZ2 - 
         80*d*mH2^4*mz2*mZ2 - 44*mH2^5*mz2*mZ2 + 14*d*mH2^5*mz2*mZ2 - 
         2688*mH2*mz2^2*mZ2 + 768*d*mH2*mz2^2*mZ2 + 3968*mH2^2*mz2^2*mZ2 - 
         1152*d*mH2^2*mz2^2*mZ2 - 408*mH2^3*mz2^2*mZ2 + 
         128*d*mH2^3*mz2^2*mZ2 + 160*mH2^4*mz2^2*mZ2 - 44*d*mH2^4*mz2^2*mZ2 + 
         2688*mz2^3*mZ2 - 768*d*mz2^3*mZ2 - 640*mH2*mz2^3*mZ2 + 
         192*d*mH2*mz2^3*mZ2 - 408*mH2^2*mz2^3*mZ2 + 128*d*mH2^2*mz2^3*mZ2 - 
         232*mH2^3*mz2^3*mZ2 + 60*d*mH2^3*mz2^3*mZ2 - 4*mH2^5*mz2^3*mZ2 + 
         d*mH2^5*mz2^3*mZ2 - 1344*mz2^4*mZ2 + 384*d*mz2^4*mZ2 + 
         240*mH2*mz2^4*mZ2 - 80*d*mH2*mz2^4*mZ2 + 160*mH2^2*mz2^4*mZ2 - 
         44*d*mH2^2*mz2^4*mZ2 + 8*mH2^4*mz2^4*mZ2 - 2*d*mH2^4*mz2^4*mZ2 + 
         168*mz2^5*mZ2 - 48*d*mz2^5*mZ2 - 44*mH2*mz2^5*mZ2 + 
         14*d*mH2*mz2^5*mZ2 - 4*mH2^3*mz2^5*mZ2 + d*mH2^3*mz2^5*mZ2 - 
         2688*mH2^2*mZ2^2 + 768*d*mH2^2*mZ2^2 + 1344*mH2^3*mZ2^2 - 
         384*d*mH2^3*mZ2^2 - 168*mH2^4*mZ2^2 + 48*d*mH2^4*mZ2^2 - 
         1792*mH2*mz2*mZ2^2 + 512*d*mH2*mz2*mZ2^2 + 4160*mH2^2*mz2*mZ2^2 - 
         1152*d*mH2^2*mz2*mZ2^2 - 1080*mH2^3*mz2*mZ2^2 + 
         304*d*mH2^3*mz2*mZ2^2 + 104*mH2^4*mz2*mZ2^2 - 30*d*mH2^4*mz2*mZ2^2 - 
         2688*mz2^2*mZ2^2 + 768*d*mz2^2*mZ2^2 + 4160*mH2*mz2^2*mZ2^2 - 
         1152*d*mH2*mz2^2*mZ2^2 - 2560*mH2^2*mz2^2*mZ2^2 + 
         704*d*mH2^2*mz2^2*mZ2^2 + 288*mH2^3*mz2^2*mZ2^2 - 
         82*d*mH2^3*mz2^2*mZ2^2 - 16*mH2^4*mz2^2*mZ2^2 + 
         5*d*mH2^4*mz2^2*mZ2^2 + 1344*mz2^3*mZ2^2 - 384*d*mz2^3*mZ2^2 - 
         1080*mH2*mz2^3*mZ2^2 + 304*d*mH2*mz2^3*mZ2^2 + 
         288*mH2^2*mz2^3*mZ2^2 - 82*d*mH2^2*mz2^3*mZ2^2 + 
         40*mH2^3*mz2^3*mZ2^2 - 10*d*mH2^3*mz2^3*mZ2^2 - 
         4*mH2^4*mz2^3*mZ2^2 + d*mH2^4*mz2^3*mZ2^2 - 168*mz2^4*mZ2^2 + 
         48*d*mz2^4*mZ2^2 + 104*mH2*mz2^4*mZ2^2 - 30*d*mH2*mz2^4*mZ2^2 - 
         16*mH2^2*mz2^4*mZ2^2 + 5*d*mH2^2*mz2^4*mZ2^2 - 4*mH2^3*mz2^4*mZ2^2 + 
         d*mH2^3*mz2^4*mZ2^2 + 896*mH2*mZ2^3 - 256*d*mH2*mZ2^3 - 
         448*mH2^2*mZ2^3 + 128*d*mH2^2*mZ2^3 + 56*mH2^3*mZ2^3 - 
         16*d*mH2^3*mZ2^3 + 896*mz2*mZ2^3 - 256*d*mz2*mZ2^3 - 
         2176*mH2*mz2*mZ2^3 + 576*d*mH2*mz2*mZ2^3 + 672*mH2^2*mz2*mZ2^3 - 
         176*d*mH2^2*mz2*mZ2^3 - 68*mH2^3*mz2*mZ2^3 + 18*d*mH2^3*mz2*mZ2^3 - 
         448*mz2^2*mZ2^3 + 128*d*mz2^2*mZ2^3 + 672*mH2*mz2^2*mZ2^3 - 
         176*d*mH2*mz2^2*mZ2^3 - 128*mH2^2*mz2^2*mZ2^3 + 
         32*d*mH2^2*mz2^2*mZ2^3 + 8*mH2^3*mz2^2*mZ2^3 - 
         2*d*mH2^3*mz2^2*mZ2^3 + 56*mz2^3*mZ2^3 - 16*d*mz2^3*mZ2^3 - 
         68*mH2*mz2^3*mZ2^3 + 18*d*mH2*mz2^3*mZ2^3 + 8*mH2^2*mz2^3*mZ2^3 - 
         2*d*mH2^2*mz2^3*mZ2^3))/(4*(-4 + d)*(4 - mH2)^2*mH2*(4 - mz2)^2*mz2*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) - ((-2 + d)^2*(896*mH2^3 - 256*d*mH2^3 - 224*mH2^4 + 
         64*d*mH2^4 - 2688*mH2^2*mz2 + 768*d*mH2^2*mz2 - 96*mH2^3*mz2 + 
         32*d*mH2^3*mz2 + 208*mH2^4*mz2 - 56*d*mH2^4*mz2 + 2688*mH2*mz2^2 - 
         768*d*mH2*mz2^2 + 1632*mH2^2*mz2^2 - 480*d*mH2^2*mz2^2 - 
         576*mH2^3*mz2^2 + 152*d*mH2^3*mz2^2 - 16*mH2^4*mz2^2 + 
         4*d*mH2^4*mz2^2 - 896*mz2^3 + 256*d*mz2^3 - 2080*mH2*mz2^3 + 
         608*d*mH2*mz2^3 + 480*mH2^2*mz2^3 - 120*d*mH2^2*mz2^3 + 
         48*mH2^3*mz2^3 - 12*d*mH2^3*mz2^3 + 768*mz2^4 - 224*d*mz2^4 - 
         64*mH2*mz2^4 + 8*d*mH2*mz2^4 - 48*mH2^2*mz2^4 + 12*d*mH2^2*mz2^4 - 
         48*mz2^5 + 16*d*mz2^5 + 16*mH2*mz2^5 - 4*d*mH2*mz2^5 - 
         2688*mH2^2*mZ2 + 768*d*mH2^2*mZ2 + 448*mH2^3*mZ2 - 128*d*mH2^3*mZ2 + 
         56*mH2^4*mZ2 - 16*d*mH2^4*mZ2 + 1792*mH2*mz2*mZ2 - 
         512*d*mH2*mz2*mZ2 + 1504*mH2^2*mz2*mZ2 - 480*d*mH2^2*mz2*mZ2 - 
         328*mH2^3*mz2*mZ2 + 96*d*mH2^3*mz2*mZ2 - 52*mH2^4*mz2*mZ2 + 
         14*d*mH2^4*mz2*mZ2 + 896*mz2^2*mZ2 - 256*d*mz2^2*mZ2 - 
         1024*mH2*mz2^2*mZ2 + 320*d*mH2*mz2^2*mZ2 - 344*mH2^2*mz2^2*mZ2 + 
         136*d*mH2^2*mz2^2*mZ2 + 160*mH2^3*mz2^2*mZ2 - 46*d*mH2^3*mz2^2*mZ2 + 
         4*mH2^4*mz2^2*mZ2 - d*mH2^4*mz2^2*mZ2 - 928*mz2^3*mZ2 + 
         288*d*mz2^3*mZ2 + 968*mH2*mz2^3*mZ2 - 304*d*mH2*mz2^3*mZ2 - 
         280*mH2^2*mz2^3*mZ2 + 70*d*mH2^2*mz2^3*mZ2 + 12*mH2^3*mz2^3*mZ2 - 
         3*d*mH2^3*mz2^3*mZ2 - 352*mz2^4*mZ2 + 88*d*mz2^4*mZ2 + 
         128*mH2*mz2^4*mZ2 - 26*d*mH2*mz2^4*mZ2 - 4*mH2^2*mz2^4*mZ2 + 
         d*mH2^2*mz2^4*mZ2 + 44*mz2^5*mZ2 - 12*d*mz2^5*mZ2 - 
         12*mH2*mz2^5*mZ2 + 3*d*mH2*mz2^5*mZ2 + 2688*mH2*mZ2^2 - 
         768*d*mH2*mZ2^2 - 168*mH2^3*mZ2^2 + 48*d*mH2^3*mZ2^2 + 
         896*mz2*mZ2^2 - 256*d*mz2*mZ2^2 - 1568*mH2*mz2*mZ2^2 + 
         480*d*mH2*mz2*mZ2^2 + 160*mH2^2*mz2*mZ2^2 - 32*d*mH2^2*mz2*mZ2^2 + 
         56*mH2^3*mz2*mZ2^2 - 18*d*mH2^3*mz2*mZ2^2 - 224*mz2^2*mZ2^2 + 
         32*d*mz2^2*mZ2^2 + 376*mH2*mz2^2*mZ2^2 - 104*d*mH2*mz2^2*mZ2^2 - 
         160*mH2^2*mz2^2*mZ2^2 + 32*d*mH2^2*mz2^2*mZ2^2 + 
         12*mH2^3*mz2^2*mZ2^2 - 2*d*mH2^3*mz2^2*mZ2^2 + 880*mz2^3*mZ2^2 - 
         232*d*mz2^3*mZ2^2 - 448*mH2*mz2^3*mZ2^2 + 122*d*mH2*mz2^3*mZ2^2 + 
         96*mH2^2*mz2^3*mZ2^2 - 24*d*mH2^2*mz2^3*mZ2^2 - 
         8*mH2^3*mz2^3*mZ2^2 + 2*d*mH2^3*mz2^3*mZ2^2 - 88*mz2^4*mZ2^2 + 
         24*d*mz2^4*mZ2^2 + 20*mH2*mz2^4*mZ2^2 - 6*d*mH2*mz2^4*mZ2^2 - 
         896*mZ2^3 + 256*d*mZ2^3 - 448*mH2*mZ2^3 + 128*d*mH2*mZ2^3 + 
         168*mH2^2*mZ2^3 - 48*d*mH2^2*mZ2^3 + 160*mz2*mZ2^3 - 
         32*d*mz2*mZ2^3 - 72*mH2*mz2*mZ2^3 + 4*mH2^2*mz2*mZ2^3 + 
         2*d*mH2^2*mz2*mZ2^3 - 512*mz2^2*mZ2^3 + 136*d*mz2^2*mZ2^3 + 
         248*mH2*mz2^2*mZ2^3 - 62*d*mH2*mz2^2*mZ2^3 - 28*mH2^2*mz2^2*mZ2^3 + 
         7*d*mH2^2*mz2^2*mZ2^3 + 44*mz2^3*mZ2^3 - 12*d*mz2^3*mZ2^3 - 
         12*mH2*mz2^3*mZ2^3 + 3*d*mH2*mz2^3*mZ2^3 + 224*mZ2^4 - 64*d*mZ2^4 - 
         56*mH2*mZ2^4 + 16*d*mH2*mZ2^4 + 32*mz2*mZ2^4 - 8*d*mz2*mZ2^4 - 
         8*mH2*mz2*mZ2^4 + 2*d*mH2*mz2*mZ2^4))/(4*(-4 + d)*(-4 + mH2)*
        (4 - mz2)^2*mz2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
          2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) + 
      ((-2 + d)^2*(-896*mH2^3 + 256*d*mH2^3 + 768*mH2^4 - 224*d*mH2^4 - 
         48*mH2^5 + 16*d*mH2^5 + 2688*mH2^2*mz2 - 768*d*mH2^2*mz2 - 
         2080*mH2^3*mz2 + 608*d*mH2^3*mz2 - 64*mH2^4*mz2 + 8*d*mH2^4*mz2 + 
         16*mH2^5*mz2 - 4*d*mH2^5*mz2 - 2688*mH2*mz2^2 + 768*d*mH2*mz2^2 + 
         1632*mH2^2*mz2^2 - 480*d*mH2^2*mz2^2 + 480*mH2^3*mz2^2 - 
         120*d*mH2^3*mz2^2 - 48*mH2^4*mz2^2 + 12*d*mH2^4*mz2^2 + 896*mz2^3 - 
         256*d*mz2^3 - 96*mH2*mz2^3 + 32*d*mH2*mz2^3 - 576*mH2^2*mz2^3 + 
         152*d*mH2^2*mz2^3 + 48*mH2^3*mz2^3 - 12*d*mH2^3*mz2^3 - 224*mz2^4 + 
         64*d*mz2^4 + 208*mH2*mz2^4 - 56*d*mH2*mz2^4 - 16*mH2^2*mz2^4 + 
         4*d*mH2^2*mz2^4 + 896*mH2^2*mZ2 - 256*d*mH2^2*mZ2 - 928*mH2^3*mZ2 + 
         288*d*mH2^3*mZ2 - 352*mH2^4*mZ2 + 88*d*mH2^4*mZ2 + 44*mH2^5*mZ2 - 
         12*d*mH2^5*mZ2 + 1792*mH2*mz2*mZ2 - 512*d*mH2*mz2*mZ2 - 
         1024*mH2^2*mz2*mZ2 + 320*d*mH2^2*mz2*mZ2 + 968*mH2^3*mz2*mZ2 - 
         304*d*mH2^3*mz2*mZ2 + 128*mH2^4*mz2*mZ2 - 26*d*mH2^4*mz2*mZ2 - 
         12*mH2^5*mz2*mZ2 + 3*d*mH2^5*mz2*mZ2 - 2688*mz2^2*mZ2 + 
         768*d*mz2^2*mZ2 + 1504*mH2*mz2^2*mZ2 - 480*d*mH2*mz2^2*mZ2 - 
         344*mH2^2*mz2^2*mZ2 + 136*d*mH2^2*mz2^2*mZ2 - 280*mH2^3*mz2^2*mZ2 + 
         70*d*mH2^3*mz2^2*mZ2 - 4*mH2^4*mz2^2*mZ2 + d*mH2^4*mz2^2*mZ2 + 
         448*mz2^3*mZ2 - 128*d*mz2^3*mZ2 - 328*mH2*mz2^3*mZ2 + 
         96*d*mH2*mz2^3*mZ2 + 160*mH2^2*mz2^3*mZ2 - 46*d*mH2^2*mz2^3*mZ2 + 
         12*mH2^3*mz2^3*mZ2 - 3*d*mH2^3*mz2^3*mZ2 + 56*mz2^4*mZ2 - 
         16*d*mz2^4*mZ2 - 52*mH2*mz2^4*mZ2 + 14*d*mH2*mz2^4*mZ2 + 
         4*mH2^2*mz2^4*mZ2 - d*mH2^2*mz2^4*mZ2 + 896*mH2*mZ2^2 - 
         256*d*mH2*mZ2^2 - 224*mH2^2*mZ2^2 + 32*d*mH2^2*mZ2^2 + 
         880*mH2^3*mZ2^2 - 232*d*mH2^3*mZ2^2 - 88*mH2^4*mZ2^2 + 
         24*d*mH2^4*mZ2^2 + 2688*mz2*mZ2^2 - 768*d*mz2*mZ2^2 - 
         1568*mH2*mz2*mZ2^2 + 480*d*mH2*mz2*mZ2^2 + 376*mH2^2*mz2*mZ2^2 - 
         104*d*mH2^2*mz2*mZ2^2 - 448*mH2^3*mz2*mZ2^2 + 122*d*mH2^3*mz2*
          mZ2^2 + 20*mH2^4*mz2*mZ2^2 - 6*d*mH2^4*mz2*mZ2^2 + 
         160*mH2*mz2^2*mZ2^2 - 32*d*mH2*mz2^2*mZ2^2 - 160*mH2^2*mz2^2*mZ2^2 + 
         32*d*mH2^2*mz2^2*mZ2^2 + 96*mH2^3*mz2^2*mZ2^2 - 
         24*d*mH2^3*mz2^2*mZ2^2 - 168*mz2^3*mZ2^2 + 48*d*mz2^3*mZ2^2 + 
         56*mH2*mz2^3*mZ2^2 - 18*d*mH2*mz2^3*mZ2^2 + 12*mH2^2*mz2^3*mZ2^2 - 
         2*d*mH2^2*mz2^3*mZ2^2 - 8*mH2^3*mz2^3*mZ2^2 + 2*d*mH2^3*mz2^3*
          mZ2^2 - 896*mZ2^3 + 256*d*mZ2^3 + 160*mH2*mZ2^3 - 32*d*mH2*mZ2^3 - 
         512*mH2^2*mZ2^3 + 136*d*mH2^2*mZ2^3 + 44*mH2^3*mZ2^3 - 
         12*d*mH2^3*mZ2^3 - 448*mz2*mZ2^3 + 128*d*mz2*mZ2^3 - 
         72*mH2*mz2*mZ2^3 + 248*mH2^2*mz2*mZ2^3 - 62*d*mH2^2*mz2*mZ2^3 - 
         12*mH2^3*mz2*mZ2^3 + 3*d*mH2^3*mz2*mZ2^3 + 168*mz2^2*mZ2^3 - 
         48*d*mz2^2*mZ2^3 + 4*mH2*mz2^2*mZ2^3 + 2*d*mH2*mz2^2*mZ2^3 - 
         28*mH2^2*mz2^2*mZ2^3 + 7*d*mH2^2*mz2^2*mZ2^3 + 224*mZ2^4 - 
         64*d*mZ2^4 + 32*mH2*mZ2^4 - 8*d*mH2*mZ2^4 - 56*mz2*mZ2^4 + 
         16*d*mz2*mZ2^4 - 8*mH2*mz2*mZ2^4 + 2*d*mH2*mz2*mZ2^4))/
       (4*(-4 + d)*(-4 + mH2)^2*mH2*(4 - mz2)*(4 - mZ2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2))*\[Epsilon]^2)/((mH2 + mz2 - mZ2)*Sqrt[mZ2]) + 
   (I*(-2 + d)^2*Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 8*mZ2 + mH2*mZ2 + 
      mz2*mZ2)*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((-4 + d)*(-4 + mH2)*(4 - mz2)*(mH2 + mz2 - mZ2)*Sqrt[mZ2]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), (I*Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*
     (-1/2*((-3 + d)*(-2 + d)*mZ2*(mH2^2 - 2*mH2*mz2 + mz2^2 + mH2*mZ2 + 
          mz2*mZ2 + mH2*mz2*mZ2 - 2*mZ2^2))/(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2 - 
      ((-3 + d)*(-2 + d)*(-2*mH2 + 2*mz2 - 2*mZ2 + mH2*mZ2))/
       (2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) + ((-3 + d)*(-2 + d)*(-2*mH2 + 2*mz2 + 2*mZ2 - 
         mz2*mZ2))/(2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-3 + d)*(-2 + d)*mZ2*(10*mH2^2 - 8*mH2*mz2 - 2*mz2^2 - 8*mH2*mZ2 - 
         3*mH2^2*mZ2 + 4*mz2*mZ2 + mH2*mz2*mZ2 - 2*mZ2^2 + 3*mH2*mZ2^2))/
       (2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2) - ((-3 + d)*(-2 + d)*mZ2*
        (2*mH2^2 + 8*mH2*mz2 - 10*mz2^2 - 4*mH2*mZ2 + 8*mz2*mZ2 - 
         mH2*mz2*mZ2 + 3*mz2^2*mZ2 + 2*mZ2^2 - 3*mz2*mZ2^2))/
       (2*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2))*\[Epsilon]^2)/
    ((mH2 + mz2 - mZ2)*Sqrt[mZ2]) + ((2*I)*(-3 + d)*(-2 + d)*Sqrt[4 - mZ2]*
     Sqrt[mZ2]*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((-4 + d)*(mH2 + mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  I*(-168/((-4 + d)*(4 - mH2)^2) + (167*d)/((-4 + d)*(4 - mH2)^2) - 
     (55*d^2)/((-4 + d)*(4 - mH2)^2) + (6*d^3)/((-4 + d)*(4 - mH2)^2) + 
     144/((-4 + d)*(4 - mH2)^2*mH2) - (150*d)/((-4 + d)*(4 - mH2)^2*mH2) + 
     (52*d^2)/((-4 + d)*(4 - mH2)^2*mH2) - 
     (6*d^3)/((-4 + d)*(4 - mH2)^2*mH2) + 12/((-4 + mH2)*mH2) - 
     (17*d)/(2*(-4 + mH2)*mH2) + (3*d^2)/(2*(-4 + mH2)*mH2))*Sqrt[4 - mH2]*
    Sqrt[mH2]*((mH2*Sqrt[4 - mZ2])/(Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mZ2]) - 
     (2*Sqrt[mH2]*Sqrt[4 - mZ2]*(mH2 - mZ2))/(Sqrt[4 - mH2]*(mH2 + mz2 - mZ2)*
       Sqrt[mZ2]))*\[Epsilon]^2 + 
   (I*Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (((-8 + 3*d)*(6*mH2 - 2*d*mH2 - 4*mH2^2 + d*mH2^2 - 6*mz2 + 2*d*mz2 + 
         4*mH2*mz2 - d*mH2*mz2 + 6*mZ2 - 2*d*mZ2 + 4*mH2*mZ2 - d*mH2*mZ2))/
       (4*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) - ((-8 + 3*d)*(24*mH2 - 8*d*mH2 - 24*mz2 + 
         8*d*mz2 - 22*mH2*mz2 + 6*d*mH2*mz2 + 4*mH2^2*mz2 - d*mH2^2*mz2 + 
         22*mz2^2 - 6*d*mz2^2 - 4*mH2*mz2^2 + d*mH2*mz2^2 - 24*mZ2 + 
         8*d*mZ2 - 10*mz2*mZ2 + 2*d*mz2*mZ2 + 4*mH2*mz2*mZ2 - d*mH2*mz2*mZ2))/
       (4*(4 - mH2)*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-8 + 3*d)*(-296*mH2^3 + 168*d*mH2^3 - 24*d^2*mH2^3 + 68*mH2^4 - 
         40*d*mH2^4 + 6*d^2*mH2^4 + 888*mH2^2*mz2 - 504*d*mH2^2*mz2 + 
         72*d^2*mH2^2*mz2 - 204*mH2^3*mz2 + 120*d*mH2^3*mz2 - 
         18*d^2*mH2^3*mz2 - 888*mH2*mz2^2 + 504*d*mH2*mz2^2 - 
         72*d^2*mH2*mz2^2 + 204*mH2^2*mz2^2 - 120*d*mH2^2*mz2^2 + 
         18*d^2*mH2^2*mz2^2 + 296*mz2^3 - 168*d*mz2^3 + 24*d^2*mz2^3 - 
         68*mH2*mz2^3 + 40*d*mH2*mz2^3 - 6*d^2*mH2*mz2^3 - 16*mH2^2*mZ2 + 
         8*d*mH2^2*mZ2 + 208*mH2^3*mZ2 - 102*d*mH2^3*mZ2 + 12*d^2*mH2^3*mZ2 - 
         48*mH2^4*mZ2 + 24*d*mH2^4*mZ2 - 3*d^2*mH2^4*mZ2 + 640*mH2*mz2*mZ2 - 
         352*d*mH2*mz2*mZ2 + 48*d^2*mH2*mz2*mZ2 - 456*mH2^2*mz2*mZ2 + 
         256*d*mH2^2*mz2*mZ2 - 36*d^2*mH2^2*mz2*mZ2 + 68*mH2^3*mz2*mZ2 - 
         40*d*mH2^3*mz2*mZ2 + 6*d^2*mH2^3*mz2*mZ2 - 624*mz2^2*mZ2 + 
         344*d*mz2^2*mZ2 - 48*d^2*mz2^2*mZ2 + 248*mH2*mz2^2*mZ2 - 
         154*d*mH2*mz2^2*mZ2 + 24*d^2*mH2*mz2^2*mZ2 - 20*mH2^2*mz2^2*mZ2 + 
         16*d*mH2^2*mz2^2*mZ2 - 3*d^2*mH2^2*mz2^2*mZ2 + 344*mH2*mZ2^2 - 
         184*d*mH2*mZ2^2 + 24*d^2*mH2*mZ2^2 - 476*mH2^2*mZ2^2 + 
         240*d*mH2^2*mZ2^2 - 30*d^2*mH2^2*mZ2^2 + 96*mH2^3*mZ2^2 - 
         48*d*mH2^3*mZ2^2 + 6*d^2*mH2^3*mZ2^2 + 360*mz2*mZ2^2 - 
         184*d*mz2*mZ2^2 + 24*d^2*mz2*mZ2^2 - 404*mH2*mz2*mZ2^2 + 
         220*d*mH2*mz2*mZ2^2 - 30*d^2*mH2*mz2*mZ2^2 + 80*mH2^2*mz2*mZ2^2 - 
         44*d*mH2^2*mz2*mZ2^2 + 6*d^2*mH2^2*mz2*mZ2^2 - 32*mZ2^3 + 
         8*d*mZ2^3 + 200*mH2*mZ2^3 - 98*d*mH2*mZ2^3 + 12*d^2*mH2*mZ2^3 - 
         48*mH2^2*mZ2^3 + 24*d*mH2^2*mZ2^3 - 3*d^2*mH2^2*mZ2^3))/
       (4*(-4 + d)*(-4 + mH2)*(mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      ((-8 + 3*d)*(848*mH2^4 - 464*d*mH2^4 + 64*d^2*mH2^4 - 472*mH2^5 + 
         260*d*mH2^5 - 36*d^2*mH2^5 + 32*mH2^6 - 16*d*mH2^6 + 2*d^2*mH2^6 - 
         2208*mH2^3*mz2 + 1184*d*mH2^3*mz2 - 160*d^2*mH2^3*mz2 + 
         1320*mH2^4*mz2 - 712*d*mH2^4*mz2 + 96*d^2*mH2^4*mz2 - 60*mH2^5*mz2 + 
         24*d*mH2^5*mz2 - 2*d^2*mH2^5*mz2 + 1536*mH2^2*mz2^2 - 
         768*d*mH2^2*mz2^2 + 96*d^2*mH2^2*mz2^2 - 1128*mH2^3*mz2^2 + 
         576*d*mH2^3*mz2^2 - 72*d^2*mH2^3*mz2^2 - 12*mH2^4*mz2^2 + 
         24*d*mH2^4*mz2^2 - 6*d^2*mH2^4*mz2^2 + 160*mH2*mz2^3 - 
         160*d*mH2*mz2^3 + 32*d^2*mH2*mz2^3 + 184*mH2^2*mz2^3 - 
         56*d*mH2^2*mz2^3 + 76*mH2^3*mz2^3 - 56*d*mH2^3*mz2^3 + 
         10*d^2*mH2^3*mz2^3 - 336*mz2^4 + 208*d*mz2^4 - 32*d^2*mz2^4 + 
         96*mH2*mz2^4 - 68*d*mH2*mz2^4 + 12*d^2*mH2*mz2^4 - 36*mH2^2*mz2^4 + 
         24*d*mH2^2*mz2^4 - 4*d^2*mH2^2*mz2^4 - 2160*mH2^3*mZ2 + 
         1168*d*mH2^3*mZ2 - 160*d^2*mH2^3*mZ2 + 1320*mH2^4*mZ2 - 
         724*d*mH2^4*mZ2 + 100*d^2*mH2^4*mZ2 - 96*mH2^5*mZ2 + 
         48*d*mH2^5*mZ2 - 6*d^2*mH2^5*mZ2 + 2896*mH2^2*mz2*mZ2 - 
         1616*d*mH2^2*mz2*mZ2 + 224*d^2*mH2^2*mz2*mZ2 - 1368*mH2^3*mz2*mZ2 + 
         716*d*mH2^3*mz2*mZ2 - 92*d^2*mH2^3*mz2*mZ2 - 72*mH2^4*mz2*mZ2 + 
         70*d*mH2^4*mz2*mZ2 - 14*d^2*mH2^4*mz2*mZ2 - 16*mH2^5*mz2*mZ2 + 
         8*d*mH2^5*mz2*mZ2 - d^2*mH2^5*mz2*mZ2 - 1744*mH2*mz2^2*mZ2 + 
         1072*d*mH2*mz2^2*mZ2 - 160*d^2*mH2*mz2^2*mZ2 - 456*mH2^2*mz2^2*mZ2 + 
         196*d*mH2^2*mz2^2*mZ2 - 20*d^2*mH2^2*mz2^2*mZ2 + 
         504*mH2^3*mz2^2*mZ2 - 264*d*mH2^3*mz2^2*mZ2 + 34*d^2*mH2^3*mz2^2*
          mZ2 + 4*mH2^4*mz2^2*mZ2 - 8*d*mH2^4*mz2^2*mZ2 + 
         2*d^2*mH2^4*mz2^2*mZ2 + 1008*mz2^3*mZ2 - 624*d*mz2^3*mZ2 + 
         96*d^2*mz2^3*mZ2 + 504*mH2*mz2^3*mZ2 - 188*d*mH2*mz2^3*mZ2 + 
         12*d^2*mH2*mz2^3*mZ2 - 336*mH2^2*mz2^3*mZ2 + 146*d*mH2^2*mz2^3*mZ2 - 
         14*d^2*mH2^2*mz2^3*mZ2 + 12*mH2^3*mz2^3*mZ2 - d^2*mH2^3*mz2^3*mZ2 + 
         1776*mH2^2*mZ2^2 - 944*d*mH2^2*mZ2^2 + 128*d^2*mH2^2*mZ2^2 - 
         1224*mH2^3*mZ2^2 + 668*d*mH2^3*mZ2^2 - 92*d^2*mH2^3*mZ2^2 + 
         96*mH2^4*mZ2^2 - 48*d*mH2^4*mZ2^2 + 6*d^2*mH2^4*mZ2^2 + 
         2048*mH2*mz2*mZ2^2 - 1152*d*mH2*mz2*mZ2^2 + 160*d^2*mH2*mz2*mZ2^2 - 
         1944*mH2^2*mz2*mZ2^2 + 1088*d*mH2^2*mz2*mZ2^2 - 
         152*d^2*mH2^2*mz2*mZ2^2 + 684*mH2^3*mz2*mZ2^2 - 
         384*d*mH2^3*mz2*mZ2^2 + 54*d^2*mH2^3*mz2*mZ2^2 - 
         32*mH2^4*mz2*mZ2^2 + 16*d*mH2^4*mz2*mZ2^2 - 2*d^2*mH2^4*mz2*mZ2^2 - 
         1008*mz2^2*mZ2^2 + 624*d*mz2^2*mZ2^2 - 96*d^2*mz2^2*mZ2^2 - 
         1056*mH2*mz2^2*mZ2^2 + 452*d*mH2*mz2^2*mZ2^2 - 
         44*d^2*mH2*mz2^2*mZ2^2 + 804*mH2^2*mz2^2*mZ2^2 - 
         396*d*mH2^2*mz2^2*mZ2^2 + 48*d^2*mH2^2*mz2^2*mZ2^2 - 
         144*mH2^3*mz2^2*mZ2^2 + 76*d*mH2^3*mz2^2*mZ2^2 - 
         10*d^2*mH2^3*mz2^2*mZ2^2 - 464*mH2*mZ2^3 + 240*d*mH2*mZ2^3 - 
         32*d^2*mH2*mZ2^3 + 376*mH2^2*mZ2^3 - 204*d*mH2^2*mZ2^3 + 
         28*d^2*mH2^2*mZ2^3 - 32*mH2^3*mZ2^3 + 16*d*mH2^3*mZ2^3 - 
         2*d^2*mH2^3*mZ2^3 + 336*mz2*mZ2^3 - 208*d*mz2*mZ2^3 + 
         32*d^2*mz2*mZ2^3 + 456*mH2*mz2*mZ2^3 - 196*d*mH2*mz2*mZ2^3 + 
         20*d^2*mH2*mz2*mZ2^3 - 360*mH2^2*mz2*mZ2^3 + 178*d*mH2^2*mz2*mZ2^3 - 
         22*d^2*mH2^2*mz2*mZ2^3 + 48*mH2^3*mz2*mZ2^3 - 24*d*mH2^3*mz2*mZ2^3 + 
         3*d^2*mH2^3*mz2*mZ2^3))/(4*(-4 + d)*(-4 + mH2)^2*mH2*(mH2 - mz2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) + ((-8 + 3*d)*(336*mH2^4 - 208*d*mH2^4 + 32*d^2*mH2^4 - 
         216*mH2^5 + 132*d*mH2^5 - 20*d^2*mH2^5 - 1344*mH2^3*mz2 + 
         832*d*mH2^3*mz2 - 128*d^2*mH2^3*mz2 + 864*mH2^4*mz2 - 
         528*d*mH2^4*mz2 + 80*d^2*mH2^4*mz2 + 2016*mH2^2*mz2^2 - 
         1248*d*mH2^2*mz2^2 + 192*d^2*mH2^2*mz2^2 - 1296*mH2^3*mz2^2 + 
         792*d*mH2^3*mz2^2 - 120*d^2*mH2^3*mz2^2 - 1344*mH2*mz2^3 + 
         832*d*mH2*mz2^3 - 128*d^2*mH2*mz2^3 + 864*mH2^2*mz2^3 - 
         528*d*mH2^2*mz2^3 + 80*d^2*mH2^2*mz2^3 + 336*mz2^4 - 208*d*mz2^4 + 
         32*d^2*mz2^4 - 216*mH2*mz2^4 + 132*d*mH2*mz2^4 - 20*d^2*mH2*mz2^4 + 
         1456*mH2^3*mZ2 - 752*d*mH2^3*mZ2 + 96*d^2*mH2^3*mZ2 - 
         720*mH2^4*mZ2 + 356*d*mH2^4*mZ2 - 44*d^2*mH2^4*mZ2 + 252*mH2^5*mZ2 - 
         134*d*mH2^5*mZ2 + 18*d^2*mH2^5*mZ2 - 16*mH2^6*mZ2 + 8*d*mH2^6*mZ2 - 
         d^2*mH2^6*mZ2 - 3920*mH2^2*mz2*mZ2 + 2128*d*mH2^2*mz2*mZ2 - 
         288*d^2*mH2^2*mz2*mZ2 + 2528*mH2^3*mz2*mZ2 - 1404*d*mH2^3*mz2*mZ2 + 
         196*d^2*mH2^3*mz2*mZ2 - 748*mH2^4*mz2*mZ2 + 430*d*mH2^4*mz2*mZ2 - 
         62*d^2*mH2^4*mz2*mZ2 + 16*mH2^5*mz2*mZ2 - 8*d*mH2^5*mz2*mZ2 + 
         d^2*mH2^5*mz2*mZ2 + 3472*mH2*mz2^2*mZ2 - 2000*d*mH2*mz2^2*mZ2 + 
         288*d^2*mH2*mz2^2*mZ2 - 2896*mH2^2*mz2^2*mZ2 + 1740*d*mH2^2*mz2^2*
          mZ2 - 260*d^2*mH2^2*mz2^2*mZ2 + 740*mH2^3*mz2^2*mZ2 - 
         458*d*mH2^3*mz2^2*mZ2 + 70*d^2*mH2^3*mz2^2*mZ2 + 
         16*mH2^4*mz2^2*mZ2 - 8*d*mH2^4*mz2^2*mZ2 + d^2*mH2^4*mz2^2*mZ2 - 
         1008*mz2^3*mZ2 + 624*d*mz2^3*mZ2 - 96*d^2*mz2^3*mZ2 + 
         1088*mH2*mz2^3*mZ2 - 692*d*mH2*mz2^3*mZ2 + 108*d^2*mH2*mz2^3*mZ2 - 
         244*mH2^2*mz2^3*mZ2 + 162*d*mH2^2*mz2^3*mZ2 - 26*d^2*mH2^2*mz2^3*
          mZ2 - 16*mH2^3*mz2^3*mZ2 + 8*d*mH2^3*mz2^3*mZ2 - 
         d^2*mH2^3*mz2^3*mZ2 - 1616*mH2^2*mZ2^2 + 784*d*mH2^2*mZ2^2 - 
         96*d^2*mH2^2*mZ2^2 + 424*mH2^3*mZ2^2 - 180*d*mH2^3*mZ2^2 + 
         20*d^2*mH2^3*mZ2^2 - 104*mH2^4*mZ2^2 + 56*d*mH2^4*mZ2^2 - 
         8*d^2*mH2^4*mZ2^2 - 1952*mH2*mz2*mZ2^2 + 992*d*mH2*mz2*mZ2^2 - 
         128*d^2*mH2*mz2*mZ2^2 + 1600*mH2^2*mz2*mZ2^2 - 
         872*d*mH2^2*mz2*mZ2^2 + 120*d^2*mH2^2*mz2*mZ2^2 - 
         576*mH2^3*mz2*mZ2^2 + 316*d*mH2^3*mz2*mZ2^2 - 44*d^2*mH2^3*mz2*
          mZ2^2 + 188*mH2^4*mz2*mZ2^2 - 102*d*mH2^4*mz2*mZ2^2 + 
         14*d^2*mH2^4*mz2*mZ2^2 - 16*mH2^5*mz2*mZ2^2 + 8*d*mH2^5*mz2*mZ2^2 - 
         d^2*mH2^5*mz2*mZ2^2 + 1008*mz2^2*mZ2^2 - 624*d*mz2^2*mZ2^2 + 
         96*d^2*mz2^2*mZ2^2 - 2280*mH2*mz2^2*mZ2^2 + 1372*d*mH2*mz2^2*mZ2^2 - 
         204*d^2*mH2*mz2^2*mZ2^2 + 776*mH2^2*mz2^2*mZ2^2 - 
         492*d*mH2^2*mz2^2*mZ2^2 + 76*d^2*mH2^2*mz2^2*mZ2^2 - 
         28*mH2^3*mz2^2*mZ2^2 + 30*d*mH2^3*mz2^2*mZ2^2 - 
         6*d^2*mH2^3*mz2^2*mZ2^2 - 16*mH2^4*mz2^2*mZ2^2 + 
         8*d*mH2^4*mz2^2*mZ2^2 - d^2*mH2^4*mz2^2*mZ2^2 - 176*mH2*mZ2^3 + 
         176*d*mH2*mZ2^3 - 32*d^2*mH2*mZ2^3 + 1024*mH2^2*mZ2^3 - 
         564*d*mH2^2*mZ2^3 + 76*d^2*mH2^2*mZ2^3 - 404*mH2^3*mZ2^3 + 
         206*d*mH2^3*mZ2^3 - 26*d^2*mH2^3*mZ2^3 + 48*mH2^4*mZ2^3 - 
         24*d*mH2^4*mZ2^3 + 3*d^2*mH2^4*mZ2^3 - 336*mz2*mZ2^3 + 
         208*d*mz2*mZ2^3 - 32*d^2*mz2*mZ2^3 + 1920*mH2*mz2*mZ2^3 - 
         1068*d*mH2*mz2*mZ2^3 + 148*d^2*mH2*mz2*mZ2^3 - 716*mH2^2*mz2*mZ2^3 + 
         410*d*mH2^2*mz2*mZ2^3 - 58*d^2*mH2^2*mz2*mZ2^3 - 8*mH2^3*mz2*mZ2^3 - 
         2*d*mH2^3*mz2*mZ2^3 + d^2*mH2^3*mz2*mZ2^3 + 16*mH2^4*mz2*mZ2^3 - 
         8*d*mH2^4*mz2*mZ2^3 + d^2*mH2^4*mz2*mZ2^3 - 512*mH2*mZ2^4 + 
         256*d*mH2*mZ2^4 - 32*d^2*mH2*mZ2^4 + 256*mH2^2*mZ2^4 - 
         128*d*mH2^2*mZ2^4 + 16*d^2*mH2^2*mZ2^4 - 32*mH2^3*mZ2^4 + 
         16*d*mH2^3*mZ2^4 - 2*d^2*mH2^3*mZ2^4))/(4*(-4 + d)*(4 - mH2)^2*mH2*
        (-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2))*\[Epsilon]^2)/
    ((mH2 + mz2 - mZ2)*Sqrt[mZ2]) - ((I/2)*(-8 + 3*d)*Sqrt[4 - mZ2]*
     (mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((mH2 - mz2)*(mH2 + mz2 - mZ2)*Sqrt[mZ2]) - 
   (I*(-8 + 3*d)*Sqrt[4 - mZ2]*(-6*mH2^2 + 2*d*mH2^2 + 12*mH2*mz2 - 
      4*d*mH2*mz2 - 6*mz2^2 + 2*d*mz2^2 - 48*mZ2 + 16*d*mZ2 + 34*mH2*mZ2 - 
      10*d*mH2*mZ2 - 4*mH2^2*mZ2 + d*mH2^2*mZ2 + 34*mz2*mZ2 - 10*d*mz2*mZ2 - 
      10*mH2*mz2*mZ2 + 3*d*mH2*mz2*mZ2 - 16*mZ2^2 + 4*d*mZ2^2 + 4*mH2*mZ2^2 - 
      d*mH2*mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((-4 + d)*(-4 + mH2)*(mH2 - mz2)*(mH2 + mz2 - mZ2)*Sqrt[mZ2]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), I*Sqrt[4 - mH2]*Sqrt[mH2]*(168/((-4 + d)*(4 - mH2)^2) - 
     (104*d)/((-4 + d)*(4 - mH2)^2) + (16*d^2)/((-4 + d)*(4 - mH2)^2) - 
     3/(-4 + mH2) + d/(-4 + mH2) - 72/((-4 + d)*(4 - mH2)^2*mH2) + 
     (48*d)/((-4 + d)*(4 - mH2)^2*mH2) - (8*d^2)/((-4 + d)*(4 - mH2)^2*mH2) - 
     6/((-4 + mH2)*mH2) + (2*d)/((-4 + mH2)*mH2) + 
     (12*mH2)/((-4 + d)*(4 - mH2)^2) - (7*d*mH2)/((-4 + d)*(4 - mH2)^2) + 
     (d^2*mH2)/((-4 + d)*(4 - mH2)^2))*
    ((mH2*Sqrt[4 - mZ2])/(Sqrt[-((-4 + mH2)*mH2)]*Sqrt[mZ2]) - 
     (2*Sqrt[mH2]*Sqrt[4 - mZ2]*(mH2 - mZ2))/(Sqrt[4 - mH2]*(mH2 + mz2 - mZ2)*
       Sqrt[mZ2]))*\[Epsilon]^2 + 
   (I*Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (((2 + mH2)*(6*mH2 - 2*d*mH2 - 4*mH2^2 + d*mH2^2 - 6*mz2 + 2*d*mz2 + 
         4*mH2*mz2 - d*mH2*mz2 + 6*mZ2 - 2*d*mZ2 + 4*mH2*mZ2 - d*mH2*mZ2))/
       (2*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) - ((2 + mH2)*(24*mH2 - 8*d*mH2 - 24*mz2 + 
         8*d*mz2 - 22*mH2*mz2 + 6*d*mH2*mz2 + 4*mH2^2*mz2 - d*mH2^2*mz2 + 
         22*mz2^2 - 6*d*mz2^2 - 4*mH2*mz2^2 + d*mH2*mz2^2 - 24*mZ2 + 
         8*d*mZ2 - 10*mz2*mZ2 + 2*d*mz2*mZ2 + 4*mH2*mz2*mZ2 - d*mH2*mz2*mZ2))/
       (2*(4 - mH2)*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      (592*mH2^3 - 336*d*mH2^3 + 48*d^2*mH2^3 - 80*mH2^4 + 64*d*mH2^4 - 
        12*d^2*mH2^4 - 8*mH2^5 + 2*d*mH2^5 - 1776*mH2^2*mz2 + 
        1008*d*mH2^2*mz2 - 144*d^2*mH2^2*mz2 + 240*mH2^3*mz2 - 
        192*d*mH2^3*mz2 + 36*d^2*mH2^3*mz2 + 24*mH2^4*mz2 - 6*d*mH2^4*mz2 + 
        1776*mH2*mz2^2 - 1008*d*mH2*mz2^2 + 144*d^2*mH2*mz2^2 - 
        240*mH2^2*mz2^2 + 192*d*mH2^2*mz2^2 - 36*d^2*mH2^2*mz2^2 - 
        24*mH2^3*mz2^2 + 6*d*mH2^3*mz2^2 - 592*mz2^3 + 336*d*mz2^3 - 
        48*d^2*mz2^3 + 80*mH2*mz2^3 - 64*d*mH2*mz2^3 + 12*d^2*mH2*mz2^3 + 
        8*mH2^2*mz2^3 - 2*d*mH2^2*mz2^3 + 32*mH2^2*mZ2 - 16*d*mH2^2*mZ2 + 
        80*mH2^3*mZ2 - 108*d*mH2^3*mZ2 + 24*d^2*mH2^3*mZ2 - 232*mH2^4*mZ2 + 
        130*d*mH2^4*mZ2 - 18*d^2*mH2^4*mZ2 + 48*mH2^5*mZ2 - 24*d*mH2^5*mZ2 + 
        3*d^2*mH2^5*mZ2 - 1280*mH2*mz2*mZ2 + 704*d*mH2*mz2*mZ2 - 
        96*d^2*mH2*mz2*mZ2 + 272*mH2^2*mz2*mZ2 - 160*d*mH2^2*mz2*mZ2 + 
        24*d^2*mH2^2*mz2*mZ2 + 80*mH2^3*mz2*mZ2 - 24*d*mH2^3*mz2*mZ2 - 
        8*mH2^4*mz2*mZ2 + 2*d*mH2^4*mz2*mZ2 + 1248*mz2^2*mZ2 - 
        688*d*mz2^2*mZ2 + 96*d^2*mz2^2*mZ2 - 352*mH2*mz2^2*mZ2 + 
        268*d*mH2*mz2^2*mZ2 - 48*d^2*mH2*mz2^2*mZ2 + 152*mH2^2*mz2^2*mZ2 - 
        106*d*mH2^2*mz2^2*mZ2 + 18*d^2*mH2^2*mz2^2*mZ2 - 40*mH2^3*mz2^2*mZ2 + 
        22*d*mH2^3*mz2^2*mZ2 - 3*d^2*mH2^3*mz2^2*mZ2 - 688*mH2*mZ2^2 + 
        368*d*mH2*mZ2^2 - 48*d^2*mH2*mZ2^2 + 368*mH2^2*mZ2^2 - 
        144*d*mH2^2*mZ2^2 + 12*d^2*mH2^2*mZ2^2 + 344*mH2^3*mZ2^2 - 
        182*d*mH2^3*mZ2^2 + 24*d^2*mH2^3*mZ2^2 - 96*mH2^4*mZ2^2 + 
        48*d*mH2^4*mZ2^2 - 6*d^2*mH2^4*mZ2^2 - 720*mz2*mZ2^2 + 
        368*d*mz2*mZ2^2 - 48*d^2*mz2*mZ2^2 + 688*mH2*mz2*mZ2^2 - 
        408*d*mH2*mz2*mZ2^2 + 60*d^2*mH2*mz2*mZ2^2 + 184*mH2^2*mz2*mZ2^2 - 
        94*d*mH2^2*mz2*mZ2^2 + 12*d^2*mH2^2*mz2*mZ2^2 - 80*mH2^3*mz2*mZ2^2 + 
        44*d*mH2^3*mz2*mZ2^2 - 6*d^2*mH2^3*mz2*mZ2^2 + 64*mZ2^3 - 
        16*d*mZ2^3 - 368*mH2*mZ2^3 + 188*d*mH2*mZ2^3 - 24*d^2*mH2*mZ2^3 - 
        104*mH2^2*mZ2^3 + 50*d*mH2^2*mZ2^3 - 6*d^2*mH2^2*mZ2^3 + 
        48*mH2^3*mZ2^3 - 24*d*mH2^3*mZ2^3 + 3*d^2*mH2^3*mZ2^3)/
       (2*(-4 + d)*(-4 + mH2)*(mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      (1696*mH2^4 - 928*d*mH2^4 + 128*d^2*mH2^4 - 576*mH2^5 + 360*d*mH2^5 - 
        56*d^2*mH2^5 - 288*mH2^6 + 152*d*mH2^6 - 20*d^2*mH2^6 + 32*mH2^7 - 
        16*d*mH2^7 + 2*d^2*mH2^7 - 4416*mH2^3*mz2 + 2368*d*mH2^3*mz2 - 
        320*d^2*mH2^3*mz2 + 1392*mH2^4*mz2 - 848*d*mH2^4*mz2 + 
        128*d^2*mH2^4*mz2 + 1200*mH2^5*mz2 - 664*d*mH2^5*mz2 + 
        92*d^2*mH2^5*mz2 - 120*mH2^6*mz2 + 62*d*mH2^6*mz2 - 8*d^2*mH2^6*mz2 + 
        3072*mH2^2*mz2^2 - 1536*d*mH2^2*mz2^2 + 192*d^2*mH2^2*mz2^2 - 
        720*mH2^3*mz2^2 + 384*d*mH2^3*mz2^2 - 48*d^2*mH2^3*mz2^2 - 
        1872*mH2^4*mz2^2 + 1080*d*mH2^4*mz2^2 - 156*d^2*mH2^4*mz2^2 + 
        168*mH2^5*mz2^2 - 90*d*mH2^5*mz2^2 + 12*d^2*mH2^5*mz2^2 + 
        320*mH2*mz2^3 - 320*d*mH2*mz2^3 + 64*d^2*mH2*mz2^3 - 
        432*mH2^2*mz2^3 + 336*d*mH2^2*mz2^3 - 64*d^2*mH2^2*mz2^3 + 
        1296*mH2^3*mz2^3 - 776*d*mH2^3*mz2^3 + 116*d^2*mH2^3*mz2^3 - 
        104*mH2^4*mz2^3 + 58*d*mH2^4*mz2^3 - 8*d^2*mH2^4*mz2^3 - 672*mz2^4 + 
        416*d*mz2^4 - 64*d^2*mz2^4 + 336*mH2*mz2^4 - 232*d*mH2*mz2^4 + 
        40*d^2*mH2*mz2^4 - 336*mH2^2*mz2^4 + 208*d*mH2^2*mz2^4 - 
        32*d^2*mH2^2*mz2^4 + 24*mH2^3*mz2^4 - 14*d*mH2^3*mz2^4 + 
        2*d^2*mH2^3*mz2^4 - 4320*mH2^3*mZ2 + 2336*d*mH2^3*mZ2 - 
        320*d^2*mH2^3*mZ2 + 1920*mH2^4*mZ2 - 1192*d*mH2^4*mZ2 + 
        184*d^2*mH2^4*mZ2 + 768*mH2^5*mZ2 - 400*d*mH2^5*mZ2 + 
        52*d^2*mH2^5*mZ2 - 96*mH2^6*mZ2 + 48*d*mH2^6*mZ2 - 6*d^2*mH2^6*mZ2 + 
        5792*mH2^2*mz2*mZ2 - 3232*d*mH2^2*mz2*mZ2 + 448*d^2*mH2^2*mz2*mZ2 - 
        320*mH2^3*mz2*mZ2 + 120*d*mH2^3*mz2*mZ2 - 8*d^2*mH2^3*mz2*mZ2 - 
        2352*mH2^4*mz2*mZ2 + 1388*d*mH2^4*mz2*mZ2 - 204*d^2*mH2^4*mz2*mZ2 + 
        136*mH2^5*mz2*mZ2 - 66*d*mH2^5*mz2*mZ2 + 8*d^2*mH2^5*mz2*mZ2 - 
        16*mH2^6*mz2*mZ2 + 8*d*mH2^6*mz2*mZ2 - d^2*mH2^6*mz2*mZ2 - 
        3488*mH2*mz2^2*mZ2 + 2144*d*mH2*mz2^2*mZ2 - 320*d^2*mH2*mz2^2*mZ2 - 
        2176*mH2^2*mz2^2*mZ2 + 1160*d*mH2^2*mz2^2*mZ2 - 
        152*d^2*mH2^2*mz2^2*mZ2 + 432*mH2^3*mz2^2*mZ2 - 
        256*d*mH2^3*mz2^2*mZ2 + 36*d^2*mH2^3*mz2^2*mZ2 + 
        752*mH2^4*mz2^2*mZ2 - 432*d*mH2^4*mz2^2*mZ2 + 62*d^2*mH2^4*mz2^2*
         mZ2 - 56*mH2^5*mz2^2*mZ2 + 30*d*mH2^5*mz2^2*mZ2 - 
        4*d^2*mH2^5*mz2^2*mZ2 + 2016*mz2^3*mZ2 - 1248*d*mz2^3*mZ2 + 
        192*d^2*mz2^3*mZ2 + 576*mH2*mz2^3*mZ2 - 88*d*mH2*mz2^3*mZ2 - 
        24*d^2*mH2*mz2^3*mZ2 + 1152*mH2^2*mz2^3*mZ2 - 732*d*mH2^2*mz2^3*mZ2 + 
        116*d^2*mH2^2*mz2^3*mZ2 - 792*mH2^3*mz2^3*mZ2 + 
        450*d*mH2^3*mz2^3*mZ2 - 64*d^2*mH2^3*mz2^3*mZ2 + 72*mH2^4*mz2^3*mZ2 - 
        38*d*mH2^4*mz2^3*mZ2 + 5*d^2*mH2^4*mz2^3*mZ2 + 3552*mH2^2*mZ2^2 - 
        1888*d*mH2^2*mZ2^2 + 256*d^2*mH2^2*mZ2^2 - 2112*mH2^3*mZ2^2 + 
        1304*d*mH2^3*mZ2^2 - 200*d^2*mH2^3*mZ2^2 - 672*mH2^4*mZ2^2 + 
        344*d*mH2^4*mZ2^2 - 44*d^2*mH2^4*mZ2^2 + 96*mH2^5*mZ2^2 - 
        48*d*mH2^5*mZ2^2 + 6*d^2*mH2^5*mZ2^2 + 4096*mH2*mz2*mZ2^2 - 
        2304*d*mH2*mz2*mZ2^2 + 320*d^2*mH2*mz2*mZ2^2 - 1840*mH2^2*mz2*mZ2^2 + 
        1024*d*mH2^2*mz2*mZ2^2 - 144*d^2*mH2^2*mz2*mZ2^2 + 
        144*mH2^3*mz2*mZ2^2 - 136*d*mH2^3*mz2*mZ2^2 + 28*d^2*mH2^3*mz2*
         mZ2^2 + 440*mH2^4*mz2*mZ2^2 - 238*d*mH2^4*mz2*mZ2^2 + 
        32*d^2*mH2^4*mz2*mZ2^2 - 32*mH2^5*mz2*mZ2^2 + 16*d*mH2^5*mz2*mZ2^2 - 
        2*d^2*mH2^5*mz2*mZ2^2 - 2016*mz2^2*mZ2^2 + 1248*d*mz2^2*mZ2^2 - 
        192*d^2*mz2^2*mZ2^2 - 1680*mH2*mz2^2*mZ2^2 + 616*d*mH2*mz2^2*mZ2^2 - 
        40*d^2*mH2*mz2^2*mZ2^2 - 528*mH2^2*mz2^2*mZ2^2 + 
        344*d*mH2^2*mz2^2*mZ2^2 - 56*d^2*mH2^2*mz2^2*mZ2^2 + 
        696*mH2^3*mz2^2*mZ2^2 - 358*d*mH2^3*mz2^2*mZ2^2 + 
        46*d^2*mH2^3*mz2^2*mZ2^2 - 144*mH2^4*mz2^2*mZ2^2 + 
        76*d*mH2^4*mz2^2*mZ2^2 - 10*d^2*mH2^4*mz2^2*mZ2^2 - 928*mH2*mZ2^3 + 
        480*d*mH2*mZ2^3 - 64*d^2*mH2*mZ2^3 + 768*mH2^2*mZ2^3 - 
        472*d*mH2^2*mZ2^3 + 72*d^2*mH2^2*mZ2^3 + 192*mH2^3*mZ2^3 - 
        96*d*mH2^3*mZ2^3 + 12*d^2*mH2^3*mZ2^3 - 32*mH2^4*mZ2^3 + 
        16*d*mH2^4*mZ2^3 - 2*d^2*mH2^4*mZ2^3 + 672*mz2*mZ2^3 - 
        416*d*mz2*mZ2^3 + 64*d^2*mz2*mZ2^3 + 768*mH2*mz2*mZ2^3 - 
        296*d*mH2*mz2*mZ2^3 + 24*d^2*mH2*mz2*mZ2^3 - 144*mH2^2*mz2*mZ2^3 + 
        84*d*mH2^2*mz2*mZ2^3 - 12*d^2*mH2^2*mz2*mZ2^3 - 264*mH2^3*mz2*mZ2^3 + 
        130*d*mH2^3*mz2*mZ2^3 - 16*d^2*mH2^3*mz2*mZ2^3 + 48*mH2^4*mz2*mZ2^3 - 
        24*d*mH2^4*mz2*mZ2^3 + 3*d^2*mH2^4*mz2*mZ2^3)/
       (2*(-4 + d)*(-4 + mH2)^2*mH2*(mH2 - mz2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) + (672*mH2^4 - 416*d*mH2^4 + 64*d^2*mH2^4 - 576*mH2^5 + 
        360*d*mH2^5 - 56*d^2*mH2^5 - 96*mH2^6 + 56*d*mH2^6 - 8*d^2*mH2^6 - 
        2688*mH2^3*mz2 + 1664*d*mH2^3*mz2 - 256*d^2*mH2^3*mz2 + 
        2304*mH2^4*mz2 - 1440*d*mH2^4*mz2 + 224*d^2*mH2^4*mz2 + 
        384*mH2^5*mz2 - 224*d*mH2^5*mz2 + 32*d^2*mH2^5*mz2 + 
        4032*mH2^2*mz2^2 - 2496*d*mH2^2*mz2^2 + 384*d^2*mH2^2*mz2^2 - 
        3456*mH2^3*mz2^2 + 2160*d*mH2^3*mz2^2 - 336*d^2*mH2^3*mz2^2 - 
        576*mH2^4*mz2^2 + 336*d*mH2^4*mz2^2 - 48*d^2*mH2^4*mz2^2 - 
        2688*mH2*mz2^3 + 1664*d*mH2*mz2^3 - 256*d^2*mH2*mz2^3 + 
        2304*mH2^2*mz2^3 - 1440*d*mH2^2*mz2^3 + 224*d^2*mH2^2*mz2^3 + 
        384*mH2^3*mz2^3 - 224*d*mH2^3*mz2^3 + 32*d^2*mH2^3*mz2^3 + 
        672*mz2^4 - 416*d*mz2^4 + 64*d^2*mz2^4 - 576*mH2*mz2^4 + 
        360*d*mH2*mz2^4 - 56*d^2*mH2*mz2^4 - 96*mH2^2*mz2^4 + 
        56*d*mH2^2*mz2^4 - 8*d^2*mH2^2*mz2^4 + 2912*mH2^3*mZ2 - 
        1504*d*mH2^3*mZ2 + 192*d^2*mH2^3*mZ2 + 496*mH2^4*mZ2 - 
        344*d*mH2^4*mZ2 + 56*d^2*mH2^4*mZ2 - 96*mH2^5*mZ2 + 12*d*mH2^5*mZ2 + 
        4*d^2*mH2^5*mZ2 + 160*mH2^6*mZ2 - 80*d*mH2^6*mZ2 + 10*d^2*mH2^6*mZ2 - 
        16*mH2^7*mZ2 + 8*d*mH2^7*mZ2 - d^2*mH2^7*mZ2 - 7840*mH2^2*mz2*mZ2 + 
        4256*d*mH2^2*mz2*mZ2 - 576*d^2*mH2^2*mz2*mZ2 + 1616*mH2^3*mz2*mZ2 - 
        984*d*mH2^3*mz2*mZ2 + 152*d^2*mH2^3*mz2*mZ2 - 288*mH2^4*mz2*mZ2 + 
        292*d*mH2^4*mz2*mZ2 - 60*d^2*mH2^4*mz2*mZ2 - 416*mH2^5*mz2*mZ2 + 
        224*d*mH2^5*mz2*mZ2 - 30*d^2*mH2^5*mz2*mZ2 + 16*mH2^6*mz2*mZ2 - 
        8*d*mH2^6*mz2*mZ2 + d^2*mH2^6*mz2*mZ2 + 6944*mH2*mz2^2*mZ2 - 
        4000*d*mH2*mz2^2*mZ2 + 576*d^2*mH2*mz2^2*mZ2 - 4720*mH2^2*mz2^2*mZ2 + 
        3000*d*mH2^2*mz2^2*mZ2 - 472*d^2*mH2^2*mz2^2*mZ2 + 
        864*mH2^3*mz2^2*mZ2 - 620*d*mH2^3*mz2^2*mZ2 + 108*d^2*mH2^3*mz2^2*
         mZ2 + 352*mH2^4*mz2^2*mZ2 - 208*d*mH2^4*mz2^2*mZ2 + 
        30*d^2*mH2^4*mz2^2*mZ2 + 16*mH2^5*mz2^2*mZ2 - 8*d*mH2^5*mz2^2*mZ2 + 
        d^2*mH2^5*mz2^2*mZ2 - 2016*mz2^3*mZ2 + 1248*d*mz2^3*mZ2 - 
        192*d^2*mz2^3*mZ2 + 2608*mH2*mz2^3*mZ2 - 1672*d*mH2*mz2^3*mZ2 + 
        264*d^2*mH2*mz2^3*mZ2 - 480*mH2^2*mz2^3*mZ2 + 316*d*mH2^2*mz2^3*mZ2 - 
        52*d^2*mH2^2*mz2^3*mZ2 - 96*mH2^3*mz2^3*mZ2 + 64*d*mH2^3*mz2^3*mZ2 - 
        10*d^2*mH2^3*mz2^3*mZ2 - 16*mH2^4*mz2^3*mZ2 + 8*d*mH2^4*mz2^3*mZ2 - 
        d^2*mH2^4*mz2^3*mZ2 - 3232*mH2^2*mZ2^2 + 1568*d*mH2^2*mZ2^2 - 
        192*d^2*mH2^2*mZ2^2 - 288*mH2^3*mZ2^2 + 120*d*mH2^3*mZ2^2 - 
        8*d^2*mH2^3*mZ2^2 - 384*mH2^4*mZ2^2 + 312*d*mH2^4*mZ2^2 - 
        56*d^2*mH2^4*mZ2^2 + 16*mH2^5*mZ2^2 - 20*d*mH2^5*mZ2^2 + 
        4*d^2*mH2^5*mZ2^2 - 3904*mH2*mz2*mZ2^2 + 1984*d*mH2*mz2*mZ2^2 - 
        256*d^2*mH2*mz2*mZ2^2 + 2208*mH2^2*mz2*mZ2^2 - 
        1360*d*mH2^2*mz2*mZ2^2 + 208*d^2*mH2^2*mz2*mZ2^2 - 
        272*mH2^3*mz2*mZ2^2 + 216*d*mH2^3*mz2*mZ2^2 - 40*d^2*mH2^3*mz2*
         mZ2^2 + 160*mH2^4*mz2*mZ2^2 - 116*d*mH2^4*mz2*mZ2^2 + 
        20*d^2*mH2^4*mz2*mZ2^2 + 96*mH2^5*mz2*mZ2^2 - 48*d*mH2^5*mz2*mZ2^2 + 
        6*d^2*mH2^5*mz2*mZ2^2 - 16*mH2^6*mz2*mZ2^2 + 8*d*mH2^6*mz2*mZ2^2 - 
        d^2*mH2^6*mz2*mZ2^2 + 2016*mz2^2*mZ2^2 - 1248*d*mz2^2*mZ2^2 + 
        192*d^2*mz2^2*mZ2^2 - 4992*mH2*mz2^2*mZ2^2 + 3032*d*mH2*mz2^2*mZ2^2 - 
        456*d^2*mH2*mz2^2*mZ2^2 + 592*mH2^2*mz2^2*mZ2^2 - 
        448*d*mH2^2*mz2^2*mZ2^2 + 80*d^2*mH2^2*mz2^2*mZ2^2 + 
        240*mH2^3*mz2^2*mZ2^2 - 128*d*mH2^3*mz2^2*mZ2^2 + 
        16*d^2*mH2^3*mz2^2*mZ2^2 + 8*d*mH2^4*mz2^2*mZ2^2 - 
        2*d^2*mH2^4*mz2^2*mZ2^2 - 16*mH2^5*mz2^2*mZ2^2 + 
        8*d*mH2^5*mz2^2*mZ2^2 - d^2*mH2^5*mz2^2*mZ2^2 - 352*mH2*mZ2^3 + 
        352*d*mH2*mZ2^3 - 64*d^2*mH2*mZ2^3 + 1392*mH2^2*mZ2^3 - 
        648*d*mH2^2*mZ2^3 + 72*d^2*mH2^2*mZ2^3 + 576*mH2^3*mZ2^3 - 
        380*d*mH2^3*mZ2^3 + 60*d^2*mH2^3*mZ2^3 - 368*mH2^4*mZ2^3 + 
        196*d*mH2^4*mZ2^3 - 26*d^2*mH2^4*mZ2^3 + 48*mH2^5*mZ2^3 - 
        24*d*mH2^5*mZ2^3 + 3*d^2*mH2^5*mZ2^3 - 672*mz2*mZ2^3 + 
        416*d*mz2*mZ2^3 - 64*d^2*mz2*mZ2^3 + 3984*mH2*mz2*mZ2^3 - 
        2232*d*mH2*mz2*mZ2^3 + 312*d^2*mH2*mz2*mZ2^3 + 128*mH2^2*mz2*mZ2^3 - 
        20*d*mH2^2*mz2*mZ2^3 - 4*d^2*mH2^2*mz2*mZ2^3 - 672*mH2^3*mz2*mZ2^3 + 
        368*d*mH2^3*mz2*mZ2^3 - 50*d^2*mH2^3*mz2*mZ2^3 + 24*mH2^4*mz2*mZ2^3 - 
        18*d*mH2^4*mz2*mZ2^3 + 3*d^2*mH2^4*mz2*mZ2^3 + 16*mH2^5*mz2*mZ2^3 - 
        8*d*mH2^5*mz2*mZ2^3 + d^2*mH2^5*mz2*mZ2^3 - 1024*mH2*mZ2^4 + 
        512*d*mH2*mZ2^4 - 64*d^2*mH2*mZ2^4 + 192*mH2^3*mZ2^4 - 
        96*d*mH2^3*mZ2^4 + 12*d^2*mH2^3*mZ2^4 - 32*mH2^4*mZ2^4 + 
        16*d*mH2^4*mZ2^4 - 2*d^2*mH2^4*mZ2^4)/(2*(-4 + d)*(4 - mH2)^2*mH2*
        (-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2))*\[Epsilon]^2)/
    ((mH2 + mz2 - mZ2)*Sqrt[mZ2]) - 
   (I*(2 + mH2)*Sqrt[4 - mZ2]*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*
     \[Epsilon]^3)/((mH2 - mz2)*(mH2 + mz2 - mZ2)*Sqrt[mZ2]) - 
   ((2*I)*(2 + mH2)*Sqrt[4 - mZ2]*(-6*mH2^2 + 2*d*mH2^2 + 12*mH2*mz2 - 
      4*d*mH2*mz2 - 6*mz2^2 + 2*d*mz2^2 - 48*mZ2 + 16*d*mZ2 + 34*mH2*mZ2 - 
      10*d*mH2*mZ2 - 4*mH2^2*mZ2 + d*mH2^2*mZ2 + 34*mz2*mZ2 - 10*d*mz2*mZ2 - 
      10*mH2*mz2*mZ2 + 3*d*mH2*mz2*mZ2 - 16*mZ2^2 + 4*d*mZ2^2 + 4*mH2*mZ2^2 - 
      d*mH2*mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((-4 + d)*(-4 + mH2)*(mH2 - mz2)*(mH2 + mz2 - mZ2)*Sqrt[mZ2]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), 0, 0, 0, 
  (I*(-168/((-4 + d)*(4 - mz2)^2) + (167*d)/((-4 + d)*(4 - mz2)^2) - 
      (55*d^2)/((-4 + d)*(4 - mz2)^2) + (6*d^3)/((-4 + d)*(4 - mz2)^2) + 
      144/((-4 + d)*(4 - mz2)^2*mz2) - (150*d)/((-4 + d)*(4 - mz2)^2*mz2) + 
      (52*d^2)/((-4 + d)*(4 - mz2)^2*mz2) - 
      (6*d^3)/((-4 + d)*(4 - mz2)^2*mz2) - 12/((4 - mz2)*mz2) + 
      (17*d)/(2*(4 - mz2)*mz2) - (3*d^2)/(2*(4 - mz2)*mz2))*mz2*Sqrt[4 - mZ2]*
     (mH2 - mz2 + mZ2)*\[Epsilon]^2)/((mH2 + mz2 - mZ2)*Sqrt[mZ2]) + 
   (I*Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (((-8 + 3*d)*(6*mH2 - 2*d*mH2 - 6*mz2 + 2*d*mz2 - 4*mH2*mz2 + 
         d*mH2*mz2 + 4*mz2^2 - d*mz2^2 - 6*mZ2 + 2*d*mZ2 - 4*mz2*mZ2 + 
         d*mz2*mZ2))/(4*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) - 
      ((-8 + 3*d)*(24*mH2 - 8*d*mH2 - 22*mH2^2 + 6*d*mH2^2 - 24*mz2 + 
         8*d*mz2 + 22*mH2*mz2 - 6*d*mH2*mz2 + 4*mH2^2*mz2 - d*mH2^2*mz2 - 
         4*mH2*mz2^2 + d*mH2*mz2^2 + 24*mZ2 - 8*d*mZ2 + 10*mH2*mZ2 - 
         2*d*mH2*mZ2 - 4*mH2*mz2*mZ2 + d*mH2*mz2*mZ2))/
       (4*(4 - mz2)*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      ((-8 + 3*d)*(296*mH2^3 - 168*d*mH2^3 + 24*d^2*mH2^3 - 888*mH2^2*mz2 + 
         504*d*mH2^2*mz2 - 72*d^2*mH2^2*mz2 - 68*mH2^3*mz2 + 40*d*mH2^3*mz2 - 
         6*d^2*mH2^3*mz2 + 888*mH2*mz2^2 - 504*d*mH2*mz2^2 + 
         72*d^2*mH2*mz2^2 + 204*mH2^2*mz2^2 - 120*d*mH2^2*mz2^2 + 
         18*d^2*mH2^2*mz2^2 - 296*mz2^3 + 168*d*mz2^3 - 24*d^2*mz2^3 - 
         204*mH2*mz2^3 + 120*d*mH2*mz2^3 - 18*d^2*mH2*mz2^3 + 68*mz2^4 - 
         40*d*mz2^4 + 6*d^2*mz2^4 - 624*mH2^2*mZ2 + 344*d*mH2^2*mZ2 - 
         48*d^2*mH2^2*mZ2 + 640*mH2*mz2*mZ2 - 352*d*mH2*mz2*mZ2 + 
         48*d^2*mH2*mz2*mZ2 + 248*mH2^2*mz2*mZ2 - 154*d*mH2^2*mz2*mZ2 + 
         24*d^2*mH2^2*mz2*mZ2 - 16*mz2^2*mZ2 + 8*d*mz2^2*mZ2 - 
         456*mH2*mz2^2*mZ2 + 256*d*mH2*mz2^2*mZ2 - 36*d^2*mH2*mz2^2*mZ2 - 
         20*mH2^2*mz2^2*mZ2 + 16*d*mH2^2*mz2^2*mZ2 - 3*d^2*mH2^2*mz2^2*mZ2 + 
         208*mz2^3*mZ2 - 102*d*mz2^3*mZ2 + 12*d^2*mz2^3*mZ2 + 
         68*mH2*mz2^3*mZ2 - 40*d*mH2*mz2^3*mZ2 + 6*d^2*mH2*mz2^3*mZ2 - 
         48*mz2^4*mZ2 + 24*d*mz2^4*mZ2 - 3*d^2*mz2^4*mZ2 + 360*mH2*mZ2^2 - 
         184*d*mH2*mZ2^2 + 24*d^2*mH2*mZ2^2 + 344*mz2*mZ2^2 - 
         184*d*mz2*mZ2^2 + 24*d^2*mz2*mZ2^2 - 404*mH2*mz2*mZ2^2 + 
         220*d*mH2*mz2*mZ2^2 - 30*d^2*mH2*mz2*mZ2^2 - 476*mz2^2*mZ2^2 + 
         240*d*mz2^2*mZ2^2 - 30*d^2*mz2^2*mZ2^2 + 80*mH2*mz2^2*mZ2^2 - 
         44*d*mH2*mz2^2*mZ2^2 + 6*d^2*mH2*mz2^2*mZ2^2 + 96*mz2^3*mZ2^2 - 
         48*d*mz2^3*mZ2^2 + 6*d^2*mz2^3*mZ2^2 - 32*mZ2^3 + 8*d*mZ2^3 + 
         200*mz2*mZ2^3 - 98*d*mz2*mZ2^3 + 12*d^2*mz2*mZ2^3 - 48*mz2^2*mZ2^3 + 
         24*d*mz2^2*mZ2^3 - 3*d^2*mz2^2*mZ2^3))/(4*(-4 + d)*(4 - mz2)*
        (mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2) - ((-8 + 3*d)*(336*mH2^4 - 208*d*mH2^4 + 
         32*d^2*mH2^4 - 160*mH2^3*mz2 + 160*d*mH2^3*mz2 - 32*d^2*mH2^3*mz2 - 
         96*mH2^4*mz2 + 68*d*mH2^4*mz2 - 12*d^2*mH2^4*mz2 - 
         1536*mH2^2*mz2^2 + 768*d*mH2^2*mz2^2 - 96*d^2*mH2^2*mz2^2 - 
         184*mH2^3*mz2^2 + 56*d*mH2^3*mz2^2 + 36*mH2^4*mz2^2 - 
         24*d*mH2^4*mz2^2 + 4*d^2*mH2^4*mz2^2 + 2208*mH2*mz2^3 - 
         1184*d*mH2*mz2^3 + 160*d^2*mH2*mz2^3 + 1128*mH2^2*mz2^3 - 
         576*d*mH2^2*mz2^3 + 72*d^2*mH2^2*mz2^3 - 76*mH2^3*mz2^3 + 
         56*d*mH2^3*mz2^3 - 10*d^2*mH2^3*mz2^3 - 848*mz2^4 + 464*d*mz2^4 - 
         64*d^2*mz2^4 - 1320*mH2*mz2^4 + 712*d*mH2*mz2^4 - 96*d^2*mH2*mz2^4 + 
         12*mH2^2*mz2^4 - 24*d*mH2^2*mz2^4 + 6*d^2*mH2^2*mz2^4 + 472*mz2^5 - 
         260*d*mz2^5 + 36*d^2*mz2^5 + 60*mH2*mz2^5 - 24*d*mH2*mz2^5 + 
         2*d^2*mH2*mz2^5 - 32*mz2^6 + 16*d*mz2^6 - 2*d^2*mz2^6 - 
         1008*mH2^3*mZ2 + 624*d*mH2^3*mZ2 - 96*d^2*mH2^3*mZ2 + 
         1744*mH2^2*mz2*mZ2 - 1072*d*mH2^2*mz2*mZ2 + 160*d^2*mH2^2*mz2*mZ2 - 
         504*mH2^3*mz2*mZ2 + 188*d*mH2^3*mz2*mZ2 - 12*d^2*mH2^3*mz2*mZ2 - 
         2896*mH2*mz2^2*mZ2 + 1616*d*mH2*mz2^2*mZ2 - 224*d^2*mH2*mz2^2*mZ2 + 
         456*mH2^2*mz2^2*mZ2 - 196*d*mH2^2*mz2^2*mZ2 + 20*d^2*mH2^2*mz2^2*
          mZ2 + 336*mH2^3*mz2^2*mZ2 - 146*d*mH2^3*mz2^2*mZ2 + 
         14*d^2*mH2^3*mz2^2*mZ2 + 2160*mz2^3*mZ2 - 1168*d*mz2^3*mZ2 + 
         160*d^2*mz2^3*mZ2 + 1368*mH2*mz2^3*mZ2 - 716*d*mH2*mz2^3*mZ2 + 
         92*d^2*mH2*mz2^3*mZ2 - 504*mH2^2*mz2^3*mZ2 + 264*d*mH2^2*mz2^3*mZ2 - 
         34*d^2*mH2^2*mz2^3*mZ2 - 12*mH2^3*mz2^3*mZ2 + d^2*mH2^3*mz2^3*mZ2 - 
         1320*mz2^4*mZ2 + 724*d*mz2^4*mZ2 - 100*d^2*mz2^4*mZ2 + 
         72*mH2*mz2^4*mZ2 - 70*d*mH2*mz2^4*mZ2 + 14*d^2*mH2*mz2^4*mZ2 - 
         4*mH2^2*mz2^4*mZ2 + 8*d*mH2^2*mz2^4*mZ2 - 2*d^2*mH2^2*mz2^4*mZ2 + 
         96*mz2^5*mZ2 - 48*d*mz2^5*mZ2 + 6*d^2*mz2^5*mZ2 + 16*mH2*mz2^5*mZ2 - 
         8*d*mH2*mz2^5*mZ2 + d^2*mH2*mz2^5*mZ2 + 1008*mH2^2*mZ2^2 - 
         624*d*mH2^2*mZ2^2 + 96*d^2*mH2^2*mZ2^2 - 2048*mH2*mz2*mZ2^2 + 
         1152*d*mH2*mz2*mZ2^2 - 160*d^2*mH2*mz2*mZ2^2 + 
         1056*mH2^2*mz2*mZ2^2 - 452*d*mH2^2*mz2*mZ2^2 + 
         44*d^2*mH2^2*mz2*mZ2^2 - 1776*mz2^2*mZ2^2 + 944*d*mz2^2*mZ2^2 - 
         128*d^2*mz2^2*mZ2^2 + 1944*mH2*mz2^2*mZ2^2 - 1088*d*mH2*mz2^2*
          mZ2^2 + 152*d^2*mH2*mz2^2*mZ2^2 - 804*mH2^2*mz2^2*mZ2^2 + 
         396*d*mH2^2*mz2^2*mZ2^2 - 48*d^2*mH2^2*mz2^2*mZ2^2 + 
         1224*mz2^3*mZ2^2 - 668*d*mz2^3*mZ2^2 + 92*d^2*mz2^3*mZ2^2 - 
         684*mH2*mz2^3*mZ2^2 + 384*d*mH2*mz2^3*mZ2^2 - 54*d^2*mH2*mz2^3*
          mZ2^2 + 144*mH2^2*mz2^3*mZ2^2 - 76*d*mH2^2*mz2^3*mZ2^2 + 
         10*d^2*mH2^2*mz2^3*mZ2^2 - 96*mz2^4*mZ2^2 + 48*d*mz2^4*mZ2^2 - 
         6*d^2*mz2^4*mZ2^2 + 32*mH2*mz2^4*mZ2^2 - 16*d*mH2*mz2^4*mZ2^2 + 
         2*d^2*mH2*mz2^4*mZ2^2 - 336*mH2*mZ2^3 + 208*d*mH2*mZ2^3 - 
         32*d^2*mH2*mZ2^3 + 464*mz2*mZ2^3 - 240*d*mz2*mZ2^3 + 
         32*d^2*mz2*mZ2^3 - 456*mH2*mz2*mZ2^3 + 196*d*mH2*mz2*mZ2^3 - 
         20*d^2*mH2*mz2*mZ2^3 - 376*mz2^2*mZ2^3 + 204*d*mz2^2*mZ2^3 - 
         28*d^2*mz2^2*mZ2^3 + 360*mH2*mz2^2*mZ2^3 - 178*d*mH2*mz2^2*mZ2^3 + 
         22*d^2*mH2*mz2^2*mZ2^3 + 32*mz2^3*mZ2^3 - 16*d*mz2^3*mZ2^3 + 
         2*d^2*mz2^3*mZ2^3 - 48*mH2*mz2^3*mZ2^3 + 24*d*mH2*mz2^3*mZ2^3 - 
         3*d^2*mH2*mz2^3*mZ2^3))/(4*(-4 + d)*(4 - mz2)^2*(mH2 - mz2)*mz2*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) - ((-8 + 3*d)*(336*mH2^4 - 208*d*mH2^4 + 32*d^2*mH2^4 - 
         1344*mH2^3*mz2 + 832*d*mH2^3*mz2 - 128*d^2*mH2^3*mz2 - 
         216*mH2^4*mz2 + 132*d*mH2^4*mz2 - 20*d^2*mH2^4*mz2 + 
         2016*mH2^2*mz2^2 - 1248*d*mH2^2*mz2^2 + 192*d^2*mH2^2*mz2^2 + 
         864*mH2^3*mz2^2 - 528*d*mH2^3*mz2^2 + 80*d^2*mH2^3*mz2^2 - 
         1344*mH2*mz2^3 + 832*d*mH2*mz2^3 - 128*d^2*mH2*mz2^3 - 
         1296*mH2^2*mz2^3 + 792*d*mH2^2*mz2^3 - 120*d^2*mH2^2*mz2^3 + 
         336*mz2^4 - 208*d*mz2^4 + 32*d^2*mz2^4 + 864*mH2*mz2^4 - 
         528*d*mH2*mz2^4 + 80*d^2*mH2*mz2^4 - 216*mz2^5 + 132*d*mz2^5 - 
         20*d^2*mz2^5 - 1008*mH2^3*mZ2 + 624*d*mH2^3*mZ2 - 96*d^2*mH2^3*mZ2 + 
         3472*mH2^2*mz2*mZ2 - 2000*d*mH2^2*mz2*mZ2 + 288*d^2*mH2^2*mz2*mZ2 + 
         1088*mH2^3*mz2*mZ2 - 692*d*mH2^3*mz2*mZ2 + 108*d^2*mH2^3*mz2*mZ2 - 
         3920*mH2*mz2^2*mZ2 + 2128*d*mH2*mz2^2*mZ2 - 288*d^2*mH2*mz2^2*mZ2 - 
         2896*mH2^2*mz2^2*mZ2 + 1740*d*mH2^2*mz2^2*mZ2 - 
         260*d^2*mH2^2*mz2^2*mZ2 - 244*mH2^3*mz2^2*mZ2 + 
         162*d*mH2^3*mz2^2*mZ2 - 26*d^2*mH2^3*mz2^2*mZ2 + 1456*mz2^3*mZ2 - 
         752*d*mz2^3*mZ2 + 96*d^2*mz2^3*mZ2 + 2528*mH2*mz2^3*mZ2 - 
         1404*d*mH2*mz2^3*mZ2 + 196*d^2*mH2*mz2^3*mZ2 + 740*mH2^2*mz2^3*mZ2 - 
         458*d*mH2^2*mz2^3*mZ2 + 70*d^2*mH2^2*mz2^3*mZ2 - 
         16*mH2^3*mz2^3*mZ2 + 8*d*mH2^3*mz2^3*mZ2 - d^2*mH2^3*mz2^3*mZ2 - 
         720*mz2^4*mZ2 + 356*d*mz2^4*mZ2 - 44*d^2*mz2^4*mZ2 - 
         748*mH2*mz2^4*mZ2 + 430*d*mH2*mz2^4*mZ2 - 62*d^2*mH2*mz2^4*mZ2 + 
         16*mH2^2*mz2^4*mZ2 - 8*d*mH2^2*mz2^4*mZ2 + d^2*mH2^2*mz2^4*mZ2 + 
         252*mz2^5*mZ2 - 134*d*mz2^5*mZ2 + 18*d^2*mz2^5*mZ2 + 
         16*mH2*mz2^5*mZ2 - 8*d*mH2*mz2^5*mZ2 + d^2*mH2*mz2^5*mZ2 - 
         16*mz2^6*mZ2 + 8*d*mz2^6*mZ2 - d^2*mz2^6*mZ2 + 1008*mH2^2*mZ2^2 - 
         624*d*mH2^2*mZ2^2 + 96*d^2*mH2^2*mZ2^2 - 1952*mH2*mz2*mZ2^2 + 
         992*d*mH2*mz2*mZ2^2 - 128*d^2*mH2*mz2*mZ2^2 - 2280*mH2^2*mz2*mZ2^2 + 
         1372*d*mH2^2*mz2*mZ2^2 - 204*d^2*mH2^2*mz2*mZ2^2 - 
         1616*mz2^2*mZ2^2 + 784*d*mz2^2*mZ2^2 - 96*d^2*mz2^2*mZ2^2 + 
         1600*mH2*mz2^2*mZ2^2 - 872*d*mH2*mz2^2*mZ2^2 + 
         120*d^2*mH2*mz2^2*mZ2^2 + 776*mH2^2*mz2^2*mZ2^2 - 
         492*d*mH2^2*mz2^2*mZ2^2 + 76*d^2*mH2^2*mz2^2*mZ2^2 + 
         424*mz2^3*mZ2^2 - 180*d*mz2^3*mZ2^2 + 20*d^2*mz2^3*mZ2^2 - 
         576*mH2*mz2^3*mZ2^2 + 316*d*mH2*mz2^3*mZ2^2 - 44*d^2*mH2*mz2^3*
          mZ2^2 - 28*mH2^2*mz2^3*mZ2^2 + 30*d*mH2^2*mz2^3*mZ2^2 - 
         6*d^2*mH2^2*mz2^3*mZ2^2 - 104*mz2^4*mZ2^2 + 56*d*mz2^4*mZ2^2 - 
         8*d^2*mz2^4*mZ2^2 + 188*mH2*mz2^4*mZ2^2 - 102*d*mH2*mz2^4*mZ2^2 + 
         14*d^2*mH2*mz2^4*mZ2^2 - 16*mH2^2*mz2^4*mZ2^2 + 
         8*d*mH2^2*mz2^4*mZ2^2 - d^2*mH2^2*mz2^4*mZ2^2 - 16*mH2*mz2^5*mZ2^2 + 
         8*d*mH2*mz2^5*mZ2^2 - d^2*mH2*mz2^5*mZ2^2 - 336*mH2*mZ2^3 + 
         208*d*mH2*mZ2^3 - 32*d^2*mH2*mZ2^3 - 176*mz2*mZ2^3 + 
         176*d*mz2*mZ2^3 - 32*d^2*mz2*mZ2^3 + 1920*mH2*mz2*mZ2^3 - 
         1068*d*mH2*mz2*mZ2^3 + 148*d^2*mH2*mz2*mZ2^3 + 1024*mz2^2*mZ2^3 - 
         564*d*mz2^2*mZ2^3 + 76*d^2*mz2^2*mZ2^3 - 716*mH2*mz2^2*mZ2^3 + 
         410*d*mH2*mz2^2*mZ2^3 - 58*d^2*mH2*mz2^2*mZ2^3 - 404*mz2^3*mZ2^3 + 
         206*d*mz2^3*mZ2^3 - 26*d^2*mz2^3*mZ2^3 - 8*mH2*mz2^3*mZ2^3 - 
         2*d*mH2*mz2^3*mZ2^3 + d^2*mH2*mz2^3*mZ2^3 + 48*mz2^4*mZ2^3 - 
         24*d*mz2^4*mZ2^3 + 3*d^2*mz2^4*mZ2^3 + 16*mH2*mz2^4*mZ2^3 - 
         8*d*mH2*mz2^4*mZ2^3 + d^2*mH2*mz2^4*mZ2^3 - 512*mz2*mZ2^4 + 
         256*d*mz2*mZ2^4 - 32*d^2*mz2*mZ2^4 + 256*mz2^2*mZ2^4 - 
         128*d*mz2^2*mZ2^4 + 16*d^2*mz2^2*mZ2^4 - 32*mz2^3*mZ2^4 + 
         16*d*mz2^3*mZ2^4 - 2*d^2*mz2^3*mZ2^4))/(4*(-4 + d)*(4 - mz2)^2*mz2*
        (-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2))*\[Epsilon]^2)/
    ((mH2 + mz2 - mZ2)*Sqrt[mZ2]) + ((I/2)*(-8 + 3*d)*Sqrt[4 - mZ2]*
     (mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((mH2 - mz2)*(mH2 + mz2 - mZ2)*Sqrt[mZ2]) - 
   (I*(-8 + 3*d)*Sqrt[4 - mZ2]*(-6*mH2^2 + 2*d*mH2^2 + 12*mH2*mz2 - 
      4*d*mH2*mz2 - 6*mz2^2 + 2*d*mz2^2 - 48*mZ2 + 16*d*mZ2 + 34*mH2*mZ2 - 
      10*d*mH2*mZ2 + 34*mz2*mZ2 - 10*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 
      3*d*mH2*mz2*mZ2 - 4*mz2^2*mZ2 + d*mz2^2*mZ2 - 16*mZ2^2 + 4*d*mZ2^2 + 
      4*mz2*mZ2^2 - d*mz2*mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*
     \[Epsilon]^3)/((-4 + d)*(4 - mz2)*(mH2 - mz2)*(mH2 + mz2 - mZ2)*
     Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  (I*Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (((-4 + d)*(-10 + 3*d)*mz2*(-mH2 + mz2 - mZ2))/
       (4*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) - ((-4 + d)*(-10 + 3*d)*mH2*(-mH2 + mz2 + mZ2))/
       (4*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
         mZ2^2)) + ((-4 + d)*(-10 + 3*d)*mZ2*(4*mH2^2 - mH2^3 - 8*mH2*mz2 + 
         mH2^2*mz2 + 4*mz2^2 + mH2*mz2^2 - mz2^3 - 8*mH2*mZ2 - 8*mz2*mZ2 - 
         mH2^2*mz2*mZ2 - mH2*mz2^2*mZ2 + 4*mZ2^2 + 3*mH2*mZ2^2 + 
         3*mz2*mZ2^2 + mH2*mz2*mZ2^2 - 2*mZ2^3))/
       (4*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) - ((-4 + d)*(-10 + 3*d)*(2*mH2^3 - 6*mH2^2*mz2 + 
         6*mH2*mz2^2 - 2*mz2^3 - 2*mH2^2*mZ2 - 3*mH2^3*mZ2 - 4*mH2*mz2*mZ2 + 
         2*mH2^2*mz2*mZ2 + 6*mz2^2*mZ2 + mH2*mz2^2*mZ2 - 2*mH2*mZ2^2 + 
         6*mH2^2*mZ2^2 - 6*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2 + 2*mZ2^3 - 
         3*mH2*mZ2^3))/(4*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
          2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) + 
      ((-4 + d)*(-10 + 3*d)*(2*mH2^3 - 6*mH2^2*mz2 + 6*mH2*mz2^2 - 2*mz2^3 - 
         6*mH2^2*mZ2 + 4*mH2*mz2*mZ2 - mH2^2*mz2*mZ2 + 2*mz2^2*mZ2 - 
         2*mH2*mz2^2*mZ2 + 3*mz2^3*mZ2 + 6*mH2*mZ2^2 + 2*mz2*mZ2^2 - 
         2*mH2*mz2*mZ2^2 - 6*mz2^2*mZ2^2 - 2*mZ2^3 + 3*mz2*mZ2^3))/
       (4*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2))*\[Epsilon]^2)/((mH2 + mz2 - mZ2)*Sqrt[mZ2]) - 
   ((I/2)*(10 - 3*d)*Sqrt[4 - mZ2]*(mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/((mH2 + mz2 - mZ2)*Sqrt[mZ2]) + 
   (I*(-10 + 3*d)*Sqrt[4 - mZ2]*Sqrt[mZ2]*(mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2), 0, 0, 
  (I*Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (-1/2*((-mH2 + mz2 - mZ2)*(6*mH2 - 2*d*mH2 - 6*mz2 + 2*d*mz2 - 
          8*mH2*mz2 + 2*d*mH2*mz2 + 8*mz2^2 - 2*d*mz2^2 - 6*mZ2 + 2*d*mZ2 + 
          2*mz2*mZ2 - d*mz2*mZ2 + 4*mH2*mz2*mZ2 - d*mH2*mz2*mZ2))/
        ((-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)) + (-6*mH2^2 + 2*d*mH2^2 + 8*mH2^3 - 
        2*d*mH2^3 + 12*mH2*mz2 - 4*d*mH2*mz2 - 16*mH2^2*mz2 + 4*d*mH2^2*mz2 - 
        6*mz2^2 + 2*d*mz2^2 + 8*mH2*mz2^2 - 2*d*mH2*mz2^2 - 12*mH2*mZ2 + 
        4*d*mH2*mZ2 - 4*mH2^2*mZ2 + d*mH2^2*mZ2 - 4*mH2^3*mZ2 + d*mH2^3*mZ2 + 
        12*mz2*mZ2 - 4*d*mz2*mZ2 + 4*mH2*mz2*mZ2 - d*mH2*mz2*mZ2 + 
        4*mH2^2*mz2*mZ2 - d*mH2^2*mz2*mZ2 - 6*mZ2^2 + 2*d*mZ2^2 + 
        2*mH2*mZ2^2 - d*mH2*mZ2^2 + 4*mH2^2*mZ2^2 - d*mH2^2*mZ2^2)/
       (2*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) + (mZ2*(-56*mH2^3 + 16*d*mH2^3 + 8*mH2^4 - 
         2*d*mH2^4 + 168*mH2^2*mz2 - 48*d*mH2^2*mz2 - 16*mH2^3*mz2 + 
         4*d*mH2^3*mz2 - 168*mH2*mz2^2 + 48*d*mH2*mz2^2 + 56*mz2^3 - 
         16*d*mz2^3 + 16*mH2*mz2^3 - 4*d*mH2*mz2^3 - 8*mz2^4 + 2*d*mz2^4 + 
         48*mH2^2*mZ2 - 12*d*mH2^2*mZ2 + 14*mH2^3*mZ2 - 3*d*mH2^3*mZ2 - 
         4*mH2^4*mZ2 + d*mH2^4*mZ2 + 56*mH2*mz2*mZ2 - 16*d*mH2*mz2*mZ2 - 
         66*mH2^2*mz2*mZ2 + 19*d*mH2^2*mz2*mZ2 + 12*mH2^3*mz2*mZ2 - 
         3*d*mH2^3*mz2*mZ2 - 104*mz2^2*mZ2 + 28*d*mz2^2*mZ2 + 
         66*mH2*mz2^2*mZ2 - 21*d*mH2*mz2^2*mZ2 + 4*mH2^2*mz2^2*mZ2 - 
         d*mH2^2*mz2^2*mZ2 - 14*mz2^3*mZ2 + 5*d*mz2^3*mZ2 - 
         12*mH2*mz2^3*mZ2 + 3*d*mH2*mz2^3*mZ2 - 26*mH2^2*mZ2^2 + 
         4*d*mH2^2*mZ2^2 + 40*mz2*mZ2^2 - 8*d*mz2*mZ2^2 - 50*mH2*mz2*mZ2^2 + 
         14*d*mH2*mz2*mZ2^2 - 10*mH2^2*mz2*mZ2^2 + 3*d*mH2^2*mz2*mZ2^2 - 
         4*mH2^3*mz2*mZ2^2 + d*mH2^3*mz2*mZ2^2 + 60*mz2^2*mZ2^2 - 
         18*d*mz2^2*mZ2^2 - 6*mH2*mz2^2*mZ2^2 + 3*d*mH2*mz2^2*mZ2^2 - 
         4*mH2^2*mz2^2*mZ2^2 + d*mH2^2*mz2^2*mZ2^2 + 8*mZ2^3 - 4*d*mZ2^3 - 
         4*mH2*mZ2^3 + 3*d*mH2*mZ2^3 + 12*mH2^2*mZ2^3 - 3*d*mH2^2*mZ2^3 - 
         46*mz2*mZ2^3 + 13*d*mz2*mZ2^3 + 26*mH2*mz2*mZ2^3 - 
         8*d*mH2*mz2*mZ2^3 + 4*mH2^2*mz2*mZ2^3 - d*mH2^2*mz2*mZ2^3 + 
         8*mZ2^4 - 2*d*mZ2^4 - 8*mH2*mZ2^4 + 2*d*mH2*mZ2^4))/
       (2*(mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2) - (-22*mH2^4 + 6*d*mH2^4 + 88*mH2^3*mz2 - 
        24*d*mH2^3*mz2 - 132*mH2^2*mz2^2 + 36*d*mH2^2*mz2^2 + 88*mH2*mz2^3 - 
        24*d*mH2*mz2^3 - 22*mz2^4 + 6*d*mz2^4 - 16*mH2^3*mZ2 + 
        6*d*mH2^3*mZ2 + 26*mH2^4*mZ2 - 6*d*mH2^4*mZ2 + 100*mH2^2*mz2*mZ2 - 
        30*d*mH2^2*mz2*mZ2 - 52*mH2^3*mz2*mZ2 + 12*d*mH2^3*mz2*mZ2 - 
        152*mH2*mz2^2*mZ2 + 42*d*mH2*mz2^2*mZ2 + 26*mH2^2*mz2^2*mZ2 - 
        6*d*mH2^2*mz2^2*mZ2 + 68*mz2^3*mZ2 - 18*d*mz2^3*mZ2 + 
        24*mH2^2*mZ2^2 - 6*d*mH2^2*mZ2^2 - 20*mH2^3*mZ2^2 + 3*d*mH2^3*mZ2^2 - 
        12*mH2^4*mZ2^2 + 3*d*mH2^4*mZ2^2 + 48*mH2*mz2*mZ2^2 - 
        12*d*mH2*mz2*mZ2^2 - 34*mH2^2*mz2*mZ2^2 + 12*d*mH2^2*mz2*mZ2^2 + 
        2*mH2^3*mz2*mZ2^2 - 72*mz2^2*mZ2^2 + 18*d*mz2^2*mZ2^2 + 
        54*mH2*mz2^2*mZ2^2 - 15*d*mH2*mz2^2*mZ2^2 + 10*mH2^2*mz2^2*mZ2^2 - 
        3*d*mH2^2*mz2^2*mZ2^2 + 16*mH2*mZ2^3 - 6*d*mH2*mZ2^3 - 
        20*mH2^2*mZ2^3 + 6*d*mH2^2*mZ2^3 + 24*mH2^3*mZ2^3 - 6*d*mH2^3*mZ2^3 + 
        28*mz2*mZ2^3 - 6*d*mz2*mZ2^3 - 68*mH2*mz2*mZ2^3 + 
        18*d*mH2*mz2*mZ2^3 + 20*mH2^2*mz2*mZ2^3 - 6*d*mH2^2*mz2*mZ2^3 - 
        2*mZ2^4 + 14*mH2*mZ2^4 - 3*d*mH2*mZ2^4 - 12*mH2^2*mZ2^4 + 
        3*d*mH2^2*mZ2^4)/(2*(mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) + 
      (-22*mH2^4 + 6*d*mH2^4 + 88*mH2^3*mz2 - 24*d*mH2^3*mz2 - 
        132*mH2^2*mz2^2 + 36*d*mH2^2*mz2^2 + 88*mH2*mz2^3 - 24*d*mH2*mz2^3 - 
        22*mz2^4 + 6*d*mz2^4 + 52*mH2^3*mZ2 - 14*d*mH2^3*mZ2 + 8*mH2^4*mZ2 - 
        2*d*mH2^4*mZ2 - 104*mH2^2*mz2*mZ2 + 30*d*mH2^2*mz2*mZ2 - 
        34*mH2^3*mz2*mZ2 + 10*d*mH2^3*mz2*mZ2 + 52*mH2*mz2^2*mZ2 - 
        18*d*mH2*mz2^2*mZ2 + 80*mH2^2*mz2^2*mZ2 - 24*d*mH2^2*mz2^2*mZ2 + 
        2*d*mz2^3*mZ2 - 90*mH2*mz2^3*mZ2 + 26*d*mH2*mz2^3*mZ2 + 
        36*mz2^4*mZ2 - 10*d*mz2^4*mZ2 - 36*mH2^2*mZ2^2 + 10*d*mH2^2*mZ2^2 - 
        24*mH2^3*mZ2^2 + 6*d*mH2^3*mZ2^2 - 32*mH2*mz2*mZ2^2 + 
        12*d*mH2*mz2*mZ2^2 + 48*mH2^2*mz2*mZ2^2 - 13*d*mH2^2*mz2*mZ2^2 - 
        4*mH2^3*mz2*mZ2^2 + d*mH2^3*mz2*mZ2^2 + 68*mz2^2*mZ2^2 - 
        22*d*mz2^2*mZ2^2 + 54*mH2*mz2^2*mZ2^2 - 14*d*mH2*mz2^2*mZ2^2 - 
        20*mH2^2*mz2^2*mZ2^2 + 6*d*mH2^2*mz2^2*mZ2^2 - 78*mz2^3*mZ2^2 + 
        21*d*mz2^3*mZ2^2 + 24*mH2*mz2^3*mZ2^2 - 7*d*mH2*mz2^3*mZ2^2 + 
        4*mH2*mZ2^3 - 2*d*mH2*mZ2^3 + 24*mH2^2*mZ2^3 - 6*d*mH2^2*mZ2^3 - 
        48*mz2*mZ2^3 + 14*d*mz2*mZ2^3 + 16*mH2*mz2*mZ2^3 - 
        6*d*mH2*mz2*mZ2^3 - 8*mH2^2*mz2*mZ2^3 + 2*d*mH2^2*mz2*mZ2^3 + 
        48*mz2^2*mZ2^3 - 12*d*mz2^2*mZ2^3 - 36*mH2*mz2^2*mZ2^3 + 
        10*d*mH2*mz2^2*mZ2^3 + 2*mZ2^4 - 8*mH2*mZ2^4 + 2*d*mH2*mZ2^4 - 
        6*mz2*mZ2^4 + d*mz2*mZ2^4 + 12*mH2*mz2*mZ2^4 - 3*d*mH2*mz2*mZ2^4)/
       (2*(mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2))*\[Epsilon]^2)/
    ((mH2 + mz2 - mZ2)*Sqrt[mZ2]) + 
   (I*Sqrt[4 - mZ2]*(2*mH2 - 2*mz2 + mZ2 - mH2*mZ2)*
     (mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((mH2 - mz2)*(mH2 + mz2 - mZ2)*Sqrt[mZ2]) - 
   ((2*I)*Sqrt[4 - mZ2]*Sqrt[mZ2]*(-12*mH2 + 4*d*mH2 + 2*mH2^2 + 12*mz2 - 
      4*d*mz2 + 12*mH2*mz2 - 4*d*mH2*mz2 - 14*mz2^2 + 4*d*mz2^2 - 12*mZ2 + 
      4*d*mZ2 + 8*mH2*mZ2 - 3*d*mH2*mZ2 - 4*mH2^2*mZ2 + d*mH2^2*mZ2 + 
      18*mz2*mZ2 - 5*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 3*d*mH2*mz2*mZ2 - 4*mZ2^2 + 
      d*mZ2^2 + 4*mH2*mZ2^2 - d*mH2*mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/((-4 + d)*(mH2 - mz2)*
     (mH2 + mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 
  (I*mz2*(168/((-4 + d)*(4 - mz2)^2) - (104*d)/((-4 + d)*(4 - mz2)^2) + 
      (16*d^2)/((-4 + d)*(4 - mz2)^2) + 3/(4 - mz2) - d/(4 - mz2) - 
      72/((-4 + d)*(4 - mz2)^2*mz2) + (48*d)/((-4 + d)*(4 - mz2)^2*mz2) - 
      (8*d^2)/((-4 + d)*(4 - mz2)^2*mz2) + 6/((4 - mz2)*mz2) - 
      (2*d)/((4 - mz2)*mz2) + (12*mz2)/((-4 + d)*(4 - mz2)^2) - 
      (7*d*mz2)/((-4 + d)*(4 - mz2)^2) + (d^2*mz2)/((-4 + d)*(4 - mz2)^2))*
     Sqrt[4 - mZ2]*(mH2 - mz2 + mZ2)*\[Epsilon]^2)/
    ((mH2 + mz2 - mZ2)*Sqrt[mZ2]) + 
   (I*Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (((2 + mz2)*(6*mH2 - 2*d*mH2 - 6*mz2 + 2*d*mz2 - 4*mH2*mz2 + d*mH2*mz2 + 
         4*mz2^2 - d*mz2^2 - 6*mZ2 + 2*d*mZ2 - 4*mz2*mZ2 + d*mz2*mZ2))/
       (2*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) - ((2 + mz2)*(24*mH2 - 8*d*mH2 - 22*mH2^2 + 
         6*d*mH2^2 - 24*mz2 + 8*d*mz2 + 22*mH2*mz2 - 6*d*mH2*mz2 + 
         4*mH2^2*mz2 - d*mH2^2*mz2 - 4*mH2*mz2^2 + d*mH2*mz2^2 + 24*mZ2 - 
         8*d*mZ2 + 10*mH2*mZ2 - 2*d*mH2*mZ2 - 4*mH2*mz2*mZ2 + d*mH2*mz2*mZ2))/
       (2*(4 - mz2)*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
         2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)) + 
      (592*mH2^3 - 336*d*mH2^3 + 48*d^2*mH2^3 - 1776*mH2^2*mz2 + 
        1008*d*mH2^2*mz2 - 144*d^2*mH2^2*mz2 - 80*mH2^3*mz2 + 
        64*d*mH2^3*mz2 - 12*d^2*mH2^3*mz2 + 1776*mH2*mz2^2 - 
        1008*d*mH2*mz2^2 + 144*d^2*mH2*mz2^2 + 240*mH2^2*mz2^2 - 
        192*d*mH2^2*mz2^2 + 36*d^2*mH2^2*mz2^2 - 8*mH2^3*mz2^2 + 
        2*d*mH2^3*mz2^2 - 592*mz2^3 + 336*d*mz2^3 - 48*d^2*mz2^3 - 
        240*mH2*mz2^3 + 192*d*mH2*mz2^3 - 36*d^2*mH2*mz2^3 + 24*mH2^2*mz2^3 - 
        6*d*mH2^2*mz2^3 + 80*mz2^4 - 64*d*mz2^4 + 12*d^2*mz2^4 - 
        24*mH2*mz2^4 + 6*d*mH2*mz2^4 + 8*mz2^5 - 2*d*mz2^5 - 1248*mH2^2*mZ2 + 
        688*d*mH2^2*mZ2 - 96*d^2*mH2^2*mZ2 + 1280*mH2*mz2*mZ2 - 
        704*d*mH2*mz2*mZ2 + 96*d^2*mH2*mz2*mZ2 + 352*mH2^2*mz2*mZ2 - 
        268*d*mH2^2*mz2*mZ2 + 48*d^2*mH2^2*mz2*mZ2 - 32*mz2^2*mZ2 + 
        16*d*mz2^2*mZ2 - 272*mH2*mz2^2*mZ2 + 160*d*mH2*mz2^2*mZ2 - 
        24*d^2*mH2*mz2^2*mZ2 - 152*mH2^2*mz2^2*mZ2 + 106*d*mH2^2*mz2^2*mZ2 - 
        18*d^2*mH2^2*mz2^2*mZ2 - 80*mz2^3*mZ2 + 108*d*mz2^3*mZ2 - 
        24*d^2*mz2^3*mZ2 - 80*mH2*mz2^3*mZ2 + 24*d*mH2*mz2^3*mZ2 + 
        40*mH2^2*mz2^3*mZ2 - 22*d*mH2^2*mz2^3*mZ2 + 3*d^2*mH2^2*mz2^3*mZ2 + 
        232*mz2^4*mZ2 - 130*d*mz2^4*mZ2 + 18*d^2*mz2^4*mZ2 + 
        8*mH2*mz2^4*mZ2 - 2*d*mH2*mz2^4*mZ2 - 48*mz2^5*mZ2 + 24*d*mz2^5*mZ2 - 
        3*d^2*mz2^5*mZ2 + 720*mH2*mZ2^2 - 368*d*mH2*mZ2^2 + 
        48*d^2*mH2*mZ2^2 + 688*mz2*mZ2^2 - 368*d*mz2*mZ2^2 + 
        48*d^2*mz2*mZ2^2 - 688*mH2*mz2*mZ2^2 + 408*d*mH2*mz2*mZ2^2 - 
        60*d^2*mH2*mz2*mZ2^2 - 368*mz2^2*mZ2^2 + 144*d*mz2^2*mZ2^2 - 
        12*d^2*mz2^2*mZ2^2 - 184*mH2*mz2^2*mZ2^2 + 94*d*mH2*mz2^2*mZ2^2 - 
        12*d^2*mH2*mz2^2*mZ2^2 - 344*mz2^3*mZ2^2 + 182*d*mz2^3*mZ2^2 - 
        24*d^2*mz2^3*mZ2^2 + 80*mH2*mz2^3*mZ2^2 - 44*d*mH2*mz2^3*mZ2^2 + 
        6*d^2*mH2*mz2^3*mZ2^2 + 96*mz2^4*mZ2^2 - 48*d*mz2^4*mZ2^2 + 
        6*d^2*mz2^4*mZ2^2 - 64*mZ2^3 + 16*d*mZ2^3 + 368*mz2*mZ2^3 - 
        188*d*mz2*mZ2^3 + 24*d^2*mz2*mZ2^3 + 104*mz2^2*mZ2^3 - 
        50*d*mz2^2*mZ2^3 + 6*d^2*mz2^2*mZ2^3 - 48*mz2^3*mZ2^3 + 
        24*d*mz2^3*mZ2^3 - 3*d^2*mz2^3*mZ2^3)/(2*(-4 + d)*(4 - mz2)*
        (mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2) - (672*mH2^4 - 416*d*mH2^4 + 64*d^2*mH2^4 - 
        320*mH2^3*mz2 + 320*d*mH2^3*mz2 - 64*d^2*mH2^3*mz2 - 336*mH2^4*mz2 + 
        232*d*mH2^4*mz2 - 40*d^2*mH2^4*mz2 - 3072*mH2^2*mz2^2 + 
        1536*d*mH2^2*mz2^2 - 192*d^2*mH2^2*mz2^2 + 432*mH2^3*mz2^2 - 
        336*d*mH2^3*mz2^2 + 64*d^2*mH2^3*mz2^2 + 336*mH2^4*mz2^2 - 
        208*d*mH2^4*mz2^2 + 32*d^2*mH2^4*mz2^2 + 4416*mH2*mz2^3 - 
        2368*d*mH2*mz2^3 + 320*d^2*mH2*mz2^3 + 720*mH2^2*mz2^3 - 
        384*d*mH2^2*mz2^3 + 48*d^2*mH2^2*mz2^3 - 1296*mH2^3*mz2^3 + 
        776*d*mH2^3*mz2^3 - 116*d^2*mH2^3*mz2^3 - 24*mH2^4*mz2^3 + 
        14*d*mH2^4*mz2^3 - 2*d^2*mH2^4*mz2^3 - 1696*mz2^4 + 928*d*mz2^4 - 
        128*d^2*mz2^4 - 1392*mH2*mz2^4 + 848*d*mH2*mz2^4 - 
        128*d^2*mH2*mz2^4 + 1872*mH2^2*mz2^4 - 1080*d*mH2^2*mz2^4 + 
        156*d^2*mH2^2*mz2^4 + 104*mH2^3*mz2^4 - 58*d*mH2^3*mz2^4 + 
        8*d^2*mH2^3*mz2^4 + 576*mz2^5 - 360*d*mz2^5 + 56*d^2*mz2^5 - 
        1200*mH2*mz2^5 + 664*d*mH2*mz2^5 - 92*d^2*mH2*mz2^5 - 
        168*mH2^2*mz2^5 + 90*d*mH2^2*mz2^5 - 12*d^2*mH2^2*mz2^5 + 288*mz2^6 - 
        152*d*mz2^6 + 20*d^2*mz2^6 + 120*mH2*mz2^6 - 62*d*mH2*mz2^6 + 
        8*d^2*mH2*mz2^6 - 32*mz2^7 + 16*d*mz2^7 - 2*d^2*mz2^7 - 
        2016*mH2^3*mZ2 + 1248*d*mH2^3*mZ2 - 192*d^2*mH2^3*mZ2 + 
        3488*mH2^2*mz2*mZ2 - 2144*d*mH2^2*mz2*mZ2 + 320*d^2*mH2^2*mz2*mZ2 - 
        576*mH2^3*mz2*mZ2 + 88*d*mH2^3*mz2*mZ2 + 24*d^2*mH2^3*mz2*mZ2 - 
        5792*mH2*mz2^2*mZ2 + 3232*d*mH2*mz2^2*mZ2 - 448*d^2*mH2*mz2^2*mZ2 + 
        2176*mH2^2*mz2^2*mZ2 - 1160*d*mH2^2*mz2^2*mZ2 + 
        152*d^2*mH2^2*mz2^2*mZ2 - 1152*mH2^3*mz2^2*mZ2 + 
        732*d*mH2^3*mz2^2*mZ2 - 116*d^2*mH2^3*mz2^2*mZ2 + 4320*mz2^3*mZ2 - 
        2336*d*mz2^3*mZ2 + 320*d^2*mz2^3*mZ2 + 320*mH2*mz2^3*mZ2 - 
        120*d*mH2*mz2^3*mZ2 + 8*d^2*mH2*mz2^3*mZ2 - 432*mH2^2*mz2^3*mZ2 + 
        256*d*mH2^2*mz2^3*mZ2 - 36*d^2*mH2^2*mz2^3*mZ2 + 
        792*mH2^3*mz2^3*mZ2 - 450*d*mH2^3*mz2^3*mZ2 + 64*d^2*mH2^3*mz2^3*
         mZ2 - 1920*mz2^4*mZ2 + 1192*d*mz2^4*mZ2 - 184*d^2*mz2^4*mZ2 + 
        2352*mH2*mz2^4*mZ2 - 1388*d*mH2*mz2^4*mZ2 + 204*d^2*mH2*mz2^4*mZ2 - 
        752*mH2^2*mz2^4*mZ2 + 432*d*mH2^2*mz2^4*mZ2 - 62*d^2*mH2^2*mz2^4*
         mZ2 - 72*mH2^3*mz2^4*mZ2 + 38*d*mH2^3*mz2^4*mZ2 - 
        5*d^2*mH2^3*mz2^4*mZ2 - 768*mz2^5*mZ2 + 400*d*mz2^5*mZ2 - 
        52*d^2*mz2^5*mZ2 - 136*mH2*mz2^5*mZ2 + 66*d*mH2*mz2^5*mZ2 - 
        8*d^2*mH2*mz2^5*mZ2 + 56*mH2^2*mz2^5*mZ2 - 30*d*mH2^2*mz2^5*mZ2 + 
        4*d^2*mH2^2*mz2^5*mZ2 + 96*mz2^6*mZ2 - 48*d*mz2^6*mZ2 + 
        6*d^2*mz2^6*mZ2 + 16*mH2*mz2^6*mZ2 - 8*d*mH2*mz2^6*mZ2 + 
        d^2*mH2*mz2^6*mZ2 + 2016*mH2^2*mZ2^2 - 1248*d*mH2^2*mZ2^2 + 
        192*d^2*mH2^2*mZ2^2 - 4096*mH2*mz2*mZ2^2 + 2304*d*mH2*mz2*mZ2^2 - 
        320*d^2*mH2*mz2*mZ2^2 + 1680*mH2^2*mz2*mZ2^2 - 
        616*d*mH2^2*mz2*mZ2^2 + 40*d^2*mH2^2*mz2*mZ2^2 - 3552*mz2^2*mZ2^2 + 
        1888*d*mz2^2*mZ2^2 - 256*d^2*mz2^2*mZ2^2 + 1840*mH2*mz2^2*mZ2^2 - 
        1024*d*mH2*mz2^2*mZ2^2 + 144*d^2*mH2*mz2^2*mZ2^2 + 
        528*mH2^2*mz2^2*mZ2^2 - 344*d*mH2^2*mz2^2*mZ2^2 + 
        56*d^2*mH2^2*mz2^2*mZ2^2 + 2112*mz2^3*mZ2^2 - 1304*d*mz2^3*mZ2^2 + 
        200*d^2*mz2^3*mZ2^2 - 144*mH2*mz2^3*mZ2^2 + 136*d*mH2*mz2^3*mZ2^2 - 
        28*d^2*mH2*mz2^3*mZ2^2 - 696*mH2^2*mz2^3*mZ2^2 + 
        358*d*mH2^2*mz2^3*mZ2^2 - 46*d^2*mH2^2*mz2^3*mZ2^2 + 
        672*mz2^4*mZ2^2 - 344*d*mz2^4*mZ2^2 + 44*d^2*mz2^4*mZ2^2 - 
        440*mH2*mz2^4*mZ2^2 + 238*d*mH2*mz2^4*mZ2^2 - 32*d^2*mH2*mz2^4*
         mZ2^2 + 144*mH2^2*mz2^4*mZ2^2 - 76*d*mH2^2*mz2^4*mZ2^2 + 
        10*d^2*mH2^2*mz2^4*mZ2^2 - 96*mz2^5*mZ2^2 + 48*d*mz2^5*mZ2^2 - 
        6*d^2*mz2^5*mZ2^2 + 32*mH2*mz2^5*mZ2^2 - 16*d*mH2*mz2^5*mZ2^2 + 
        2*d^2*mH2*mz2^5*mZ2^2 - 672*mH2*mZ2^3 + 416*d*mH2*mZ2^3 - 
        64*d^2*mH2*mZ2^3 + 928*mz2*mZ2^3 - 480*d*mz2*mZ2^3 + 
        64*d^2*mz2*mZ2^3 - 768*mH2*mz2*mZ2^3 + 296*d*mH2*mz2*mZ2^3 - 
        24*d^2*mH2*mz2*mZ2^3 - 768*mz2^2*mZ2^3 + 472*d*mz2^2*mZ2^3 - 
        72*d^2*mz2^2*mZ2^3 + 144*mH2*mz2^2*mZ2^3 - 84*d*mH2*mz2^2*mZ2^3 + 
        12*d^2*mH2*mz2^2*mZ2^3 - 192*mz2^3*mZ2^3 + 96*d*mz2^3*mZ2^3 - 
        12*d^2*mz2^3*mZ2^3 + 264*mH2*mz2^3*mZ2^3 - 130*d*mH2*mz2^3*mZ2^3 + 
        16*d^2*mH2*mz2^3*mZ2^3 + 32*mz2^4*mZ2^3 - 16*d*mz2^4*mZ2^3 + 
        2*d^2*mz2^4*mZ2^3 - 48*mH2*mz2^4*mZ2^3 + 24*d*mH2*mz2^4*mZ2^3 - 
        3*d^2*mH2*mz2^4*mZ2^3)/(2*(-4 + d)*(4 - mz2)^2*(mH2 - mz2)*mz2*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2) - (672*mH2^4 - 416*d*mH2^4 + 64*d^2*mH2^4 - 
        2688*mH2^3*mz2 + 1664*d*mH2^3*mz2 - 256*d^2*mH2^3*mz2 - 
        576*mH2^4*mz2 + 360*d*mH2^4*mz2 - 56*d^2*mH2^4*mz2 + 
        4032*mH2^2*mz2^2 - 2496*d*mH2^2*mz2^2 + 384*d^2*mH2^2*mz2^2 + 
        2304*mH2^3*mz2^2 - 1440*d*mH2^3*mz2^2 + 224*d^2*mH2^3*mz2^2 - 
        96*mH2^4*mz2^2 + 56*d*mH2^4*mz2^2 - 8*d^2*mH2^4*mz2^2 - 
        2688*mH2*mz2^3 + 1664*d*mH2*mz2^3 - 256*d^2*mH2*mz2^3 - 
        3456*mH2^2*mz2^3 + 2160*d*mH2^2*mz2^3 - 336*d^2*mH2^2*mz2^3 + 
        384*mH2^3*mz2^3 - 224*d*mH2^3*mz2^3 + 32*d^2*mH2^3*mz2^3 + 
        672*mz2^4 - 416*d*mz2^4 + 64*d^2*mz2^4 + 2304*mH2*mz2^4 - 
        1440*d*mH2*mz2^4 + 224*d^2*mH2*mz2^4 - 576*mH2^2*mz2^4 + 
        336*d*mH2^2*mz2^4 - 48*d^2*mH2^2*mz2^4 - 576*mz2^5 + 360*d*mz2^5 - 
        56*d^2*mz2^5 + 384*mH2*mz2^5 - 224*d*mH2*mz2^5 + 32*d^2*mH2*mz2^5 - 
        96*mz2^6 + 56*d*mz2^6 - 8*d^2*mz2^6 - 2016*mH2^3*mZ2 + 
        1248*d*mH2^3*mZ2 - 192*d^2*mH2^3*mZ2 + 6944*mH2^2*mz2*mZ2 - 
        4000*d*mH2^2*mz2*mZ2 + 576*d^2*mH2^2*mz2*mZ2 + 2608*mH2^3*mz2*mZ2 - 
        1672*d*mH2^3*mz2*mZ2 + 264*d^2*mH2^3*mz2*mZ2 - 7840*mH2*mz2^2*mZ2 + 
        4256*d*mH2*mz2^2*mZ2 - 576*d^2*mH2*mz2^2*mZ2 - 4720*mH2^2*mz2^2*mZ2 + 
        3000*d*mH2^2*mz2^2*mZ2 - 472*d^2*mH2^2*mz2^2*mZ2 - 
        480*mH2^3*mz2^2*mZ2 + 316*d*mH2^3*mz2^2*mZ2 - 52*d^2*mH2^3*mz2^2*
         mZ2 + 2912*mz2^3*mZ2 - 1504*d*mz2^3*mZ2 + 192*d^2*mz2^3*mZ2 + 
        1616*mH2*mz2^3*mZ2 - 984*d*mH2*mz2^3*mZ2 + 152*d^2*mH2*mz2^3*mZ2 + 
        864*mH2^2*mz2^3*mZ2 - 620*d*mH2^2*mz2^3*mZ2 + 108*d^2*mH2^2*mz2^3*
         mZ2 - 96*mH2^3*mz2^3*mZ2 + 64*d*mH2^3*mz2^3*mZ2 - 
        10*d^2*mH2^3*mz2^3*mZ2 + 496*mz2^4*mZ2 - 344*d*mz2^4*mZ2 + 
        56*d^2*mz2^4*mZ2 - 288*mH2*mz2^4*mZ2 + 292*d*mH2*mz2^4*mZ2 - 
        60*d^2*mH2*mz2^4*mZ2 + 352*mH2^2*mz2^4*mZ2 - 208*d*mH2^2*mz2^4*mZ2 + 
        30*d^2*mH2^2*mz2^4*mZ2 - 16*mH2^3*mz2^4*mZ2 + 8*d*mH2^3*mz2^4*mZ2 - 
        d^2*mH2^3*mz2^4*mZ2 - 96*mz2^5*mZ2 + 12*d*mz2^5*mZ2 + 
        4*d^2*mz2^5*mZ2 - 416*mH2*mz2^5*mZ2 + 224*d*mH2*mz2^5*mZ2 - 
        30*d^2*mH2*mz2^5*mZ2 + 16*mH2^2*mz2^5*mZ2 - 8*d*mH2^2*mz2^5*mZ2 + 
        d^2*mH2^2*mz2^5*mZ2 + 160*mz2^6*mZ2 - 80*d*mz2^6*mZ2 + 
        10*d^2*mz2^6*mZ2 + 16*mH2*mz2^6*mZ2 - 8*d*mH2*mz2^6*mZ2 + 
        d^2*mH2*mz2^6*mZ2 - 16*mz2^7*mZ2 + 8*d*mz2^7*mZ2 - d^2*mz2^7*mZ2 + 
        2016*mH2^2*mZ2^2 - 1248*d*mH2^2*mZ2^2 + 192*d^2*mH2^2*mZ2^2 - 
        3904*mH2*mz2*mZ2^2 + 1984*d*mH2*mz2*mZ2^2 - 256*d^2*mH2*mz2*mZ2^2 - 
        4992*mH2^2*mz2*mZ2^2 + 3032*d*mH2^2*mz2*mZ2^2 - 
        456*d^2*mH2^2*mz2*mZ2^2 - 3232*mz2^2*mZ2^2 + 1568*d*mz2^2*mZ2^2 - 
        192*d^2*mz2^2*mZ2^2 + 2208*mH2*mz2^2*mZ2^2 - 1360*d*mH2*mz2^2*mZ2^2 + 
        208*d^2*mH2*mz2^2*mZ2^2 + 592*mH2^2*mz2^2*mZ2^2 - 
        448*d*mH2^2*mz2^2*mZ2^2 + 80*d^2*mH2^2*mz2^2*mZ2^2 - 
        288*mz2^3*mZ2^2 + 120*d*mz2^3*mZ2^2 - 8*d^2*mz2^3*mZ2^2 - 
        272*mH2*mz2^3*mZ2^2 + 216*d*mH2*mz2^3*mZ2^2 - 40*d^2*mH2*mz2^3*
         mZ2^2 + 240*mH2^2*mz2^3*mZ2^2 - 128*d*mH2^2*mz2^3*mZ2^2 + 
        16*d^2*mH2^2*mz2^3*mZ2^2 - 384*mz2^4*mZ2^2 + 312*d*mz2^4*mZ2^2 - 
        56*d^2*mz2^4*mZ2^2 + 160*mH2*mz2^4*mZ2^2 - 116*d*mH2*mz2^4*mZ2^2 + 
        20*d^2*mH2*mz2^4*mZ2^2 + 8*d*mH2^2*mz2^4*mZ2^2 - 
        2*d^2*mH2^2*mz2^4*mZ2^2 + 16*mz2^5*mZ2^2 - 20*d*mz2^5*mZ2^2 + 
        4*d^2*mz2^5*mZ2^2 + 96*mH2*mz2^5*mZ2^2 - 48*d*mH2*mz2^5*mZ2^2 + 
        6*d^2*mH2*mz2^5*mZ2^2 - 16*mH2^2*mz2^5*mZ2^2 + 
        8*d*mH2^2*mz2^5*mZ2^2 - d^2*mH2^2*mz2^5*mZ2^2 - 16*mH2*mz2^6*mZ2^2 + 
        8*d*mH2*mz2^6*mZ2^2 - d^2*mH2*mz2^6*mZ2^2 - 672*mH2*mZ2^3 + 
        416*d*mH2*mZ2^3 - 64*d^2*mH2*mZ2^3 - 352*mz2*mZ2^3 + 
        352*d*mz2*mZ2^3 - 64*d^2*mz2*mZ2^3 + 3984*mH2*mz2*mZ2^3 - 
        2232*d*mH2*mz2*mZ2^3 + 312*d^2*mH2*mz2*mZ2^3 + 1392*mz2^2*mZ2^3 - 
        648*d*mz2^2*mZ2^3 + 72*d^2*mz2^2*mZ2^3 + 128*mH2*mz2^2*mZ2^3 - 
        20*d*mH2*mz2^2*mZ2^3 - 4*d^2*mH2*mz2^2*mZ2^3 + 576*mz2^3*mZ2^3 - 
        380*d*mz2^3*mZ2^3 + 60*d^2*mz2^3*mZ2^3 - 672*mH2*mz2^3*mZ2^3 + 
        368*d*mH2*mz2^3*mZ2^3 - 50*d^2*mH2*mz2^3*mZ2^3 - 368*mz2^4*mZ2^3 + 
        196*d*mz2^4*mZ2^3 - 26*d^2*mz2^4*mZ2^3 + 24*mH2*mz2^4*mZ2^3 - 
        18*d*mH2*mz2^4*mZ2^3 + 3*d^2*mH2*mz2^4*mZ2^3 + 48*mz2^5*mZ2^3 - 
        24*d*mz2^5*mZ2^3 + 3*d^2*mz2^5*mZ2^3 + 16*mH2*mz2^5*mZ2^3 - 
        8*d*mH2*mz2^5*mZ2^3 + d^2*mH2*mz2^5*mZ2^3 - 1024*mz2*mZ2^4 + 
        512*d*mz2*mZ2^4 - 64*d^2*mz2*mZ2^4 + 192*mz2^3*mZ2^4 - 
        96*d*mz2^3*mZ2^4 + 12*d^2*mz2^3*mZ2^4 - 32*mz2^4*mZ2^4 + 
        16*d*mz2^4*mZ2^4 - 2*d^2*mz2^4*mZ2^4)/(2*(-4 + d)*(4 - mz2)^2*mz2*
        (-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2))*\[Epsilon]^2)/
    ((mH2 + mz2 - mZ2)*Sqrt[mZ2]) - 
   (I*(2 + mz2)*Sqrt[4 - mZ2]*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*
     \[Epsilon]^3)/((-mH2 + mz2)*(mH2 + mz2 - mZ2)*Sqrt[mZ2]) - 
   ((2*I)*(2 + mz2)*Sqrt[4 - mZ2]*(-6*mH2^2 + 2*d*mH2^2 + 12*mH2*mz2 - 
      4*d*mH2*mz2 - 6*mz2^2 + 2*d*mz2^2 - 48*mZ2 + 16*d*mZ2 + 34*mH2*mZ2 - 
      10*d*mH2*mZ2 + 34*mz2*mZ2 - 10*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 
      3*d*mH2*mz2*mZ2 - 4*mz2^2*mZ2 + d*mz2^2*mZ2 - 16*mZ2^2 + 4*d*mZ2^2 + 
      4*mz2*mZ2^2 - d*mz2*mZ2^2)*(mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*
     \[Epsilon]^3)/((-4 + d)*(4 - mz2)*(mH2 - mz2)*(mH2 + mz2 - mZ2)*
     Sqrt[mZ2]*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 0, 
  (I*Sqrt[4 - mZ2]*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (((-mH2 + mz2 + mZ2)*(6*mH2 - 2*d*mH2 - 8*mH2^2 + 2*d*mH2^2 - 6*mz2 + 
         2*d*mz2 + 8*mH2*mz2 - 2*d*mH2*mz2 + 6*mZ2 - 2*d*mZ2 - 2*mH2*mZ2 + 
         d*mH2*mZ2 - 4*mH2*mz2*mZ2 + d*mH2*mz2*mZ2))/
       (2*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) - (-6*mH2^2 + 2*d*mH2^2 + 12*mH2*mz2 - 
        4*d*mH2*mz2 + 8*mH2^2*mz2 - 2*d*mH2^2*mz2 - 6*mz2^2 + 2*d*mz2^2 - 
        16*mH2*mz2^2 + 4*d*mH2*mz2^2 + 8*mz2^3 - 2*d*mz2^3 + 12*mH2*mZ2 - 
        4*d*mH2*mZ2 - 12*mz2*mZ2 + 4*d*mz2*mZ2 + 4*mH2*mz2*mZ2 - 
        d*mH2*mz2*mZ2 - 4*mz2^2*mZ2 + d*mz2^2*mZ2 + 4*mH2*mz2^2*mZ2 - 
        d*mH2*mz2^2*mZ2 - 4*mz2^3*mZ2 + d*mz2^3*mZ2 - 6*mZ2^2 + 2*d*mZ2^2 + 
        2*mz2*mZ2^2 - d*mz2*mZ2^2 + 4*mz2^2*mZ2^2 - d*mz2^2*mZ2^2)/
       (2*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
         mH2*mz2*mZ2 + mZ2^2)) + (mZ2*(-56*mH2^3 + 16*d*mH2^3 + 8*mH2^4 - 
         2*d*mH2^4 + 168*mH2^2*mz2 - 48*d*mH2^2*mz2 - 16*mH2^3*mz2 + 
         4*d*mH2^3*mz2 - 168*mH2*mz2^2 + 48*d*mH2*mz2^2 + 56*mz2^3 - 
         16*d*mz2^3 + 16*mH2*mz2^3 - 4*d*mH2*mz2^3 - 8*mz2^4 + 2*d*mz2^4 + 
         104*mH2^2*mZ2 - 28*d*mH2^2*mZ2 + 14*mH2^3*mZ2 - 5*d*mH2^3*mZ2 - 
         56*mH2*mz2*mZ2 + 16*d*mH2*mz2*mZ2 - 66*mH2^2*mz2*mZ2 + 
         21*d*mH2^2*mz2*mZ2 + 12*mH2^3*mz2*mZ2 - 3*d*mH2^3*mz2*mZ2 - 
         48*mz2^2*mZ2 + 12*d*mz2^2*mZ2 + 66*mH2*mz2^2*mZ2 - 
         19*d*mH2*mz2^2*mZ2 - 4*mH2^2*mz2^2*mZ2 + d*mH2^2*mz2^2*mZ2 - 
         14*mz2^3*mZ2 + 3*d*mz2^3*mZ2 - 12*mH2*mz2^3*mZ2 + 
         3*d*mH2*mz2^3*mZ2 + 4*mz2^4*mZ2 - d*mz2^4*mZ2 - 40*mH2*mZ2^2 + 
         8*d*mH2*mZ2^2 - 60*mH2^2*mZ2^2 + 18*d*mH2^2*mZ2^2 + 
         50*mH2*mz2*mZ2^2 - 14*d*mH2*mz2*mZ2^2 + 6*mH2^2*mz2*mZ2^2 - 
         3*d*mH2^2*mz2*mZ2^2 + 26*mz2^2*mZ2^2 - 4*d*mz2^2*mZ2^2 + 
         10*mH2*mz2^2*mZ2^2 - 3*d*mH2*mz2^2*mZ2^2 + 4*mH2^2*mz2^2*mZ2^2 - 
         d*mH2^2*mz2^2*mZ2^2 + 4*mH2*mz2^3*mZ2^2 - d*mH2*mz2^3*mZ2^2 - 
         8*mZ2^3 + 4*d*mZ2^3 + 46*mH2*mZ2^3 - 13*d*mH2*mZ2^3 + 4*mz2*mZ2^3 - 
         3*d*mz2*mZ2^3 - 26*mH2*mz2*mZ2^3 + 8*d*mH2*mz2*mZ2^3 - 
         12*mz2^2*mZ2^3 + 3*d*mz2^2*mZ2^3 - 4*mH2*mz2^2*mZ2^3 + 
         d*mH2*mz2^2*mZ2^3 - 8*mZ2^4 + 2*d*mZ2^4 + 8*mz2*mZ2^4 - 
         2*d*mz2*mZ2^4))/(2*(mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
          2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
      (-22*mH2^4 + 6*d*mH2^4 + 88*mH2^3*mz2 - 24*d*mH2^3*mz2 - 
        132*mH2^2*mz2^2 + 36*d*mH2^2*mz2^2 + 88*mH2*mz2^3 - 24*d*mH2*mz2^3 - 
        22*mz2^4 + 6*d*mz2^4 + 2*d*mH2^3*mZ2 + 36*mH2^4*mZ2 - 
        10*d*mH2^4*mZ2 + 52*mH2^2*mz2*mZ2 - 18*d*mH2^2*mz2*mZ2 - 
        90*mH2^3*mz2*mZ2 + 26*d*mH2^3*mz2*mZ2 - 104*mH2*mz2^2*mZ2 + 
        30*d*mH2*mz2^2*mZ2 + 80*mH2^2*mz2^2*mZ2 - 24*d*mH2^2*mz2^2*mZ2 + 
        52*mz2^3*mZ2 - 14*d*mz2^3*mZ2 - 34*mH2*mz2^3*mZ2 + 
        10*d*mH2*mz2^3*mZ2 + 8*mz2^4*mZ2 - 2*d*mz2^4*mZ2 + 68*mH2^2*mZ2^2 - 
        22*d*mH2^2*mZ2^2 - 78*mH2^3*mZ2^2 + 21*d*mH2^3*mZ2^2 - 
        32*mH2*mz2*mZ2^2 + 12*d*mH2*mz2*mZ2^2 + 54*mH2^2*mz2*mZ2^2 - 
        14*d*mH2^2*mz2*mZ2^2 + 24*mH2^3*mz2*mZ2^2 - 7*d*mH2^3*mz2*mZ2^2 - 
        36*mz2^2*mZ2^2 + 10*d*mz2^2*mZ2^2 + 48*mH2*mz2^2*mZ2^2 - 
        13*d*mH2*mz2^2*mZ2^2 - 20*mH2^2*mz2^2*mZ2^2 + 6*d*mH2^2*mz2^2*mZ2^2 - 
        24*mz2^3*mZ2^2 + 6*d*mz2^3*mZ2^2 - 4*mH2*mz2^3*mZ2^2 + 
        d*mH2*mz2^3*mZ2^2 - 48*mH2*mZ2^3 + 14*d*mH2*mZ2^3 + 48*mH2^2*mZ2^3 - 
        12*d*mH2^2*mZ2^3 + 4*mz2*mZ2^3 - 2*d*mz2*mZ2^3 + 16*mH2*mz2*mZ2^3 - 
        6*d*mH2*mz2*mZ2^3 - 36*mH2^2*mz2*mZ2^3 + 10*d*mH2^2*mz2*mZ2^3 + 
        24*mz2^2*mZ2^3 - 6*d*mz2^2*mZ2^3 - 8*mH2*mz2^2*mZ2^3 + 
        2*d*mH2*mz2^2*mZ2^3 + 2*mZ2^4 - 6*mH2*mZ2^4 + d*mH2*mZ2^4 - 
        8*mz2*mZ2^4 + 2*d*mz2*mZ2^4 + 12*mH2*mz2*mZ2^4 - 3*d*mH2*mz2*mZ2^4)/
       (2*(mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
          mH2*mz2*mZ2 + mZ2^2)^2) + (-22*mH2^4 + 6*d*mH2^4 + 88*mH2^3*mz2 - 
        24*d*mH2^3*mz2 - 132*mH2^2*mz2^2 + 36*d*mH2^2*mz2^2 + 88*mH2*mz2^3 - 
        24*d*mH2*mz2^3 - 22*mz2^4 + 6*d*mz2^4 + 68*mH2^3*mZ2 - 
        18*d*mH2^3*mZ2 - 152*mH2^2*mz2*mZ2 + 42*d*mH2^2*mz2*mZ2 + 
        100*mH2*mz2^2*mZ2 - 30*d*mH2*mz2^2*mZ2 + 26*mH2^2*mz2^2*mZ2 - 
        6*d*mH2^2*mz2^2*mZ2 - 16*mz2^3*mZ2 + 6*d*mz2^3*mZ2 - 
        52*mH2*mz2^3*mZ2 + 12*d*mH2*mz2^3*mZ2 + 26*mz2^4*mZ2 - 
        6*d*mz2^4*mZ2 - 72*mH2^2*mZ2^2 + 18*d*mH2^2*mZ2^2 + 
        48*mH2*mz2*mZ2^2 - 12*d*mH2*mz2*mZ2^2 + 54*mH2^2*mz2*mZ2^2 - 
        15*d*mH2^2*mz2*mZ2^2 + 24*mz2^2*mZ2^2 - 6*d*mz2^2*mZ2^2 - 
        34*mH2*mz2^2*mZ2^2 + 12*d*mH2*mz2^2*mZ2^2 + 10*mH2^2*mz2^2*mZ2^2 - 
        3*d*mH2^2*mz2^2*mZ2^2 - 20*mz2^3*mZ2^2 + 3*d*mz2^3*mZ2^2 + 
        2*mH2*mz2^3*mZ2^2 - 12*mz2^4*mZ2^2 + 3*d*mz2^4*mZ2^2 + 28*mH2*mZ2^3 - 
        6*d*mH2*mZ2^3 + 16*mz2*mZ2^3 - 6*d*mz2*mZ2^3 - 68*mH2*mz2*mZ2^3 + 
        18*d*mH2*mz2*mZ2^3 - 20*mz2^2*mZ2^3 + 6*d*mz2^2*mZ2^3 + 
        20*mH2*mz2^2*mZ2^3 - 6*d*mH2*mz2^2*mZ2^3 + 24*mz2^3*mZ2^3 - 
        6*d*mz2^3*mZ2^3 - 2*mZ2^4 + 14*mz2*mZ2^4 - 3*d*mz2*mZ2^4 - 
        12*mz2^2*mZ2^4 + 3*d*mz2^2*mZ2^4)/(2*(mH2 - mz2)*
        (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
          mZ2^2)^2))*\[Epsilon]^2)/((mH2 + mz2 - mZ2)*Sqrt[mZ2]) + 
   (I*Sqrt[4 - mZ2]*(2*mH2 - 2*mz2 - mZ2 + mz2*mZ2)*
     (mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((mH2 - mz2)*(mH2 + mz2 - mZ2)*Sqrt[mZ2]) + 
   ((2*I)*Sqrt[4 - mZ2]*Sqrt[mZ2]*(12*mH2 - 4*d*mH2 - 14*mH2^2 + 4*d*mH2^2 - 
      12*mz2 + 4*d*mz2 + 12*mH2*mz2 - 4*d*mH2*mz2 + 2*mz2^2 - 12*mZ2 + 
      4*d*mZ2 + 18*mH2*mZ2 - 5*d*mH2*mZ2 + 8*mz2*mZ2 - 3*d*mz2*mZ2 - 
      10*mH2*mz2*mZ2 + 3*d*mH2*mz2*mZ2 - 4*mz2^2*mZ2 + d*mz2^2*mZ2 - 
      4*mZ2^2 + d*mZ2^2 + 4*mz2*mZ2^2 - d*mz2*mZ2^2)*
     (mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2))*\[Epsilon]^3)/
    ((-4 + d)*(mH2 - mz2)*(mH2 + mz2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^4, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1/2*I)*(-2 + d)^2*Sqrt[4 - mH2]*Sqrt[mH2]*(mH2 - mZ2)*
    (-8 + mH2 + mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*\[Epsilon]^3)/((-4 + d)*(-4 + mH2)*(-2 + mH2)*
    (4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), (I*(-3 + d)*(-2 + d)*Sqrt[4 - mH2]*Sqrt[mH2]*mZ2*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    \[Epsilon]^3)/((-4 + d)*(-2 + mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((-I)*(-3 + d)*(-8 + 3*d)*Sqrt[4 - mH2]*Sqrt[mH2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (-8*mH2 + 3*mH2^2 + 9*mH2*mz2 - 3*mH2^2*mz2 - 2*mz2^2 + mH2*mz2^2 + 
     mH2*mZ2 - mH2^2*mZ2 + 4*mz2*mZ2 - 4*mH2*mz2*mZ2 + mH2^2*mz2*mZ2 - 
     2*mZ2^2 + mH2*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(-2 + mH2)*
    (mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-2*I)*(-3 + d)*Sqrt[4 - mH2]*Sqrt[mH2]*(2 + mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (-8*mH2 + 3*mH2^2 + 9*mH2*mz2 - 3*mH2^2*mz2 - 2*mz2^2 + mH2*mz2^2 + 
     mH2*mZ2 - mH2^2*mZ2 + 4*mz2*mZ2 - 4*mH2*mz2*mZ2 + mH2^2*mz2*mZ2 - 
     2*mZ2^2 + mH2*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(-2 + mH2)*
    (mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-I)*(-3 + d)*(-2 + d)*Sqrt[4 - mH2]*mH2^(3/2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    \[Epsilon]^3)/((-4 + d)*(-2 + mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 
  ((-1/2*I)*(-8 + 3*d)*Sqrt[4 - mH2]*Sqrt[mH2]*(10*mH2^2 - 2*d*mH2^2 - 
     4*mH2^3 + d*mH2^3 - 20*mH2*mz2 + 4*d*mH2*mz2 + 8*mH2^2*mz2 - 
     2*d*mH2^2*mz2 + 10*mz2^2 - 2*d*mz2^2 - 4*mH2*mz2^2 + d*mH2*mz2^2 - 
     48*mZ2 + 16*d*mZ2 + 2*mH2*mZ2 - 2*d*mH2*mZ2 + 4*mH2^2*mZ2 - 
     d*mH2^2*mZ2 + 2*mz2*mZ2 - 2*d*mz2*mZ2 + 14*mH2*mz2*mZ2 - 
     3*d*mH2*mz2*mZ2 - 4*mH2^2*mz2*mZ2 + d*mH2^2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    \[Epsilon]^3)/((-4 + d)*(-4 + mH2)*(-2 + mH2)*(mH2 - mz2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-I)*Sqrt[4 - mH2]*Sqrt[mH2]*(2 + mH2)*
    (10*mH2^2 - 2*d*mH2^2 - 4*mH2^3 + d*mH2^3 - 20*mH2*mz2 + 4*d*mH2*mz2 + 
     8*mH2^2*mz2 - 2*d*mH2^2*mz2 + 10*mz2^2 - 2*d*mz2^2 - 4*mH2*mz2^2 + 
     d*mH2*mz2^2 - 48*mZ2 + 16*d*mZ2 + 2*mH2*mZ2 - 2*d*mH2*mZ2 + 
     4*mH2^2*mZ2 - d*mH2^2*mZ2 + 2*mz2*mZ2 - 2*d*mz2*mZ2 + 14*mH2*mz2*mZ2 - 
     3*d*mH2*mz2*mZ2 - 4*mH2^2*mz2*mZ2 + d*mH2^2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    \[Epsilon]^3)/((-4 + d)*(-4 + mH2)*(-2 + mH2)*(mH2 - mz2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, ((I/2)*(-8 + 3*d)*Sqrt[4 - mH2]*Sqrt[mH2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (12*mH2^2 - 4*d*mH2^2 - 4*mH2^3 + d*mH2^3 - 12*mH2*mz2 + 4*d*mH2*mz2 - 
     6*mH2^2*mz2 + 2*d*mH2^2*mz2 + 4*mH2^3*mz2 - d*mH2^3*mz2 + 18*mH2*mz2^2 - 
     5*d*mH2*mz2^2 - 8*mH2^2*mz2^2 + 2*d*mH2^2*mz2^2 - 8*mz2^3 + 2*d*mz2^3 + 
     4*mH2*mz2^3 - d*mH2*mz2^3 + 12*mH2*mZ2 - 4*d*mH2*mZ2 + d*mH2^2*mZ2 + 
     24*mz2*mZ2 - 8*d*mz2*mZ2 - 22*mH2*mz2*mZ2 + 7*d*mH2*mz2*mZ2 - 
     2*mH2^2*mz2*mZ2 + 16*mz2^2*mZ2 - 4*d*mz2^2*mZ2 - 12*mH2*mz2^2*mZ2 + 
     3*d*mH2*mz2^2*mZ2 + 4*mH2^2*mz2^2*mZ2 - d*mH2^2*mz2^2*mZ2 - 24*mZ2^2 + 
     8*d*mZ2^2 + 4*mH2*mZ2^2 - 2*d*mH2*mZ2^2 - 8*mz2*mZ2^2 + 2*d*mz2*mZ2^2 + 
     8*mH2*mz2*mZ2^2 - 2*d*mH2*mz2*mZ2^2)*\[Epsilon]^3)/
   ((-4 + d)*(-2 + mH2)*(mH2 - mz2)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-I)*(-3 + d)*(-10 + 3*d)*Sqrt[4 - mH2]*mH2^(3/2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (2*mH2 + 2*mz2 - 2*mH2*mz2 + mz2^2 - 2*mZ2 - mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)*\[Epsilon]^3)/((-4 + d)*(-2 + mH2)*
    (mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((2*I)*(-3 + d)*Sqrt[4 - mH2]*(-4 + mH2)*mH2^(3/2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    \[Epsilon]^3)/((-4 + d)*(-2 + mH2)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((I/2)*(-10 + 3*d)*Sqrt[4 - mH2]*Sqrt[mH2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    \[Epsilon]^3)/((-2 + mH2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (I*(-4 + d)*Sqrt[4 - mH2]*Sqrt[mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*\[Epsilon]^3)/(-2 + mH2), 
  ((-2*I)*Sqrt[4 - mH2]*Sqrt[mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*\[Epsilon]^3)/(2 - mH2), 
  (I*Sqrt[4 - mH2]*Sqrt[mH2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(-8*mH2^3 + 2*d*mH2^3 + 24*mH2^2*mz2 - 
     6*d*mH2^2*mz2 - 24*mH2*mz2^2 + 6*d*mH2*mz2^2 + 8*mz2^3 - 2*d*mz2^3 + 
     12*mH2*mZ2 - 4*d*mH2*mZ2 + 10*mH2^2*mZ2 - 3*d*mH2^2*mZ2 + 4*mH2^3*mZ2 - 
     d*mH2^3*mZ2 - 12*mz2*mZ2 + 4*d*mz2*mZ2 - 4*mH2*mz2*mZ2 + 
     2*d*mH2*mz2*mZ2 - 16*mH2^2*mz2*mZ2 + 4*d*mH2^2*mz2*mZ2 - 6*mz2^2*mZ2 + 
     d*mz2^2*mZ2 + 12*mH2*mz2^2*mZ2 - 3*d*mH2*mz2^2*mZ2 + 12*mZ2^2 - 
     4*d*mZ2^2 - 8*mH2*mZ2^2 + 3*d*mH2*mZ2^2 - 4*mH2^2*mZ2^2 + 
     d*mH2^2*mZ2^2 - 2*mz2*mZ2^2 + d*mz2*mZ2^2 - 2*mH2*mz2*mZ2^2 + 
     4*mH2^2*mz2*mZ2^2 - d*mH2^2*mz2*mZ2^2)*\[Epsilon]^3)/
   ((-4 + d)*(-2 + mH2)*(mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 
  (I*Sqrt[4 - mH2]*Sqrt[mH2]*(2 + mz2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*(12*mH2^2 - 4*d*mH2^2 - 4*mH2^3 + 
     d*mH2^3 - 12*mH2*mz2 + 4*d*mH2*mz2 - 6*mH2^2*mz2 + 2*d*mH2^2*mz2 + 
     4*mH2^3*mz2 - d*mH2^3*mz2 + 18*mH2*mz2^2 - 5*d*mH2*mz2^2 - 
     8*mH2^2*mz2^2 + 2*d*mH2^2*mz2^2 - 8*mz2^3 + 2*d*mz2^3 + 4*mH2*mz2^3 - 
     d*mH2*mz2^3 + 12*mH2*mZ2 - 4*d*mH2*mZ2 + d*mH2^2*mZ2 + 24*mz2*mZ2 - 
     8*d*mz2*mZ2 - 22*mH2*mz2*mZ2 + 7*d*mH2*mz2*mZ2 - 2*mH2^2*mz2*mZ2 + 
     16*mz2^2*mZ2 - 4*d*mz2^2*mZ2 - 12*mH2*mz2^2*mZ2 + 3*d*mH2*mz2^2*mZ2 + 
     4*mH2^2*mz2^2*mZ2 - d*mH2^2*mz2^2*mZ2 - 24*mZ2^2 + 8*d*mZ2^2 + 
     4*mH2*mZ2^2 - 2*d*mH2*mZ2^2 - 8*mz2*mZ2^2 + 2*d*mz2*mZ2^2 + 
     8*mH2*mz2*mZ2^2 - 2*d*mH2*mz2*mZ2^2)*\[Epsilon]^3)/
   ((-4 + d)*(-2 + mH2)*(mH2 - mz2)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-I)*Sqrt[4 - mH2]*mH2^(3/2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (-12*mH2 + 4*d*mH2 - 4*mH2^2 + d*mH2^2 - 12*mz2 + 4*d*mz2 + 8*mH2*mz2 - 
     3*d*mH2*mz2 + 4*mH2^2*mz2 - d*mH2^2*mz2 + 2*mz2^2 - 4*mH2*mz2^2 + 
     d*mH2*mz2^2 + 12*mZ2 - 4*d*mZ2 + 18*mH2*mZ2 - 5*d*mH2*mZ2 + 12*mz2*mZ2 - 
     4*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 3*d*mH2*mz2*mZ2 - 14*mZ2^2 + 4*d*mZ2^2)*
    \[Epsilon]^3)/((-4 + d)*(-2 + mH2)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (I*Sqrt[4 - mH2]*Sqrt[mH2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (-8*mH2^3 + 2*d*mH2^3 + 24*mH2^2*mz2 - 6*d*mH2^2*mz2 - 24*mH2*mz2^2 + 
     6*d*mH2*mz2^2 + 8*mz2^3 - 2*d*mz2^3 + 12*mH2*mZ2 - 4*d*mH2*mZ2 + 
     6*mH2^2*mZ2 - d*mH2^2*mZ2 - 12*mz2*mZ2 + 4*d*mz2*mZ2 + 4*mH2*mz2*mZ2 - 
     2*d*mH2*mz2*mZ2 - 12*mH2^2*mz2*mZ2 + 3*d*mH2^2*mz2*mZ2 - 10*mz2^2*mZ2 + 
     3*d*mz2^2*mZ2 + 16*mH2*mz2^2*mZ2 - 4*d*mH2*mz2^2*mZ2 - 4*mz2^3*mZ2 + 
     d*mz2^3*mZ2 - 12*mZ2^2 + 4*d*mZ2^2 + 2*mH2*mZ2^2 - d*mH2*mZ2^2 + 
     8*mz2*mZ2^2 - 3*d*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2 + 4*mz2^2*mZ2^2 - 
     d*mz2^2*mZ2^2 - 4*mH2*mz2^2*mZ2^2 + d*mH2*mz2^2*mZ2^2)*\[Epsilon]^3)/
   ((-4 + d)*(-2 + mH2)*(mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((I/2)*(-2 + d)^2*(8 - mH2 - mz2 - mZ2)*Sqrt[mZ2]*(-mH2 + mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    \[Epsilon]^3)/((-4 + d)*(4 - mH2)*(2 - mZ2)*Sqrt[4 - mZ2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-I)*(-3 + d)*(-2 + d)*Sqrt[4 - mZ2]*mZ2^(3/2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    \[Epsilon]^3)/((-4 + d)*(-2 + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((-I)*(-3 + d)*(-8 + 3*d)*Sqrt[mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*(8*mH2 - 3*mH2^2 - 9*mH2*mz2 + 
     3*mH2^2*mz2 + 2*mz2^2 - mH2*mz2^2 - mH2*mZ2 + mH2^2*mZ2 - 4*mz2*mZ2 + 
     4*mH2*mz2*mZ2 - mH2^2*mz2*mZ2 + 2*mZ2^2 - mH2*mZ2^2)*\[Epsilon]^3)/
   ((-4 + d)*(2 - mZ2)*Sqrt[4 - mZ2]*(-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-2*I)*(-3 + d)*Sqrt[mZ2]*(2 + mZ2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (8*mH2 - 3*mH2^2 - 9*mH2*mz2 + 3*mH2^2*mz2 + 2*mz2^2 - mH2*mz2^2 - 
     mH2*mZ2 + mH2^2*mZ2 - 4*mz2*mZ2 + 4*mH2*mz2*mZ2 - mH2^2*mz2*mZ2 + 
     2*mZ2^2 - mH2*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(2 - mZ2)*Sqrt[4 - mZ2]*
    (-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-I)*(-3 + d)*(-2 + d)*mH2*Sqrt[4 - mZ2]*Sqrt[mZ2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    \[Epsilon]^3)/((-4 + d)*(2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 
  ((-1/2*I)*(-8 + 3*d)*Sqrt[4 - mZ2]*Sqrt[mZ2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (-6*mH2^2 + 2*d*mH2^2 + 12*mH2*mz2 - 4*d*mH2*mz2 - 6*mz2^2 + 2*d*mz2^2 - 
     48*mZ2 + 16*d*mZ2 + 34*mH2*mZ2 - 10*d*mH2*mZ2 - 4*mH2^2*mZ2 + 
     d*mH2^2*mZ2 + 34*mz2*mZ2 - 10*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 
     3*d*mH2*mz2*mZ2 - 16*mZ2^2 + 4*d*mZ2^2 + 4*mH2*mZ2^2 - d*mH2*mZ2^2)*
    \[Epsilon]^3)/((-4 + d)*(4 - mH2)*(-mH2 + mz2)*(2 - mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-I)*(2 + mH2)*Sqrt[4 - mZ2]*Sqrt[mZ2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (-6*mH2^2 + 2*d*mH2^2 + 12*mH2*mz2 - 4*d*mH2*mz2 - 6*mz2^2 + 2*d*mz2^2 - 
     48*mZ2 + 16*d*mZ2 + 34*mH2*mZ2 - 10*d*mH2*mZ2 - 4*mH2^2*mZ2 + 
     d*mH2^2*mZ2 + 34*mz2*mZ2 - 10*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 
     3*d*mH2*mz2*mZ2 - 16*mZ2^2 + 4*d*mZ2^2 + 4*mH2*mZ2^2 - d*mH2*mZ2^2)*
    \[Epsilon]^3)/((-4 + d)*(4 - mH2)*(-mH2 + mz2)*(2 - mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, ((I/2)*(-8 + 3*d)*Sqrt[4 - mZ2]*Sqrt[mZ2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (12*mH2^2 - 4*d*mH2^2 - 12*mH2*mz2 + 4*d*mH2*mz2 - 6*mH2^2*mz2 + 
     2*d*mH2^2*mz2 + 6*mH2*mz2^2 - 2*d*mH2*mz2^2 + 12*mH2*mZ2 - 4*d*mH2*mZ2 - 
     16*mH2^2*mZ2 + 5*d*mH2^2*mZ2 + 24*mz2*mZ2 - 8*d*mz2*mZ2 - 
     30*mH2*mz2*mZ2 + 9*d*mH2*mz2*mZ2 + 10*mH2^2*mz2*mZ2 - 
     3*d*mH2^2*mz2*mZ2 - 8*mz2^2*mZ2 + 2*d*mz2^2*mZ2 + 4*mH2*mz2^2*mZ2 - 
     d*mH2*mz2^2*mZ2 - 24*mZ2^2 + 8*d*mZ2^2 + 24*mH2*mZ2^2 - 7*d*mH2*mZ2^2 + 
     16*mz2*mZ2^2 - 4*d*mz2*mZ2^2 - 4*mH2*mz2*mZ2^2 + d*mH2*mz2*mZ2^2 - 
     8*mZ2^3 + 2*d*mZ2^3)*\[Epsilon]^3)/((-4 + d)*(-mH2 + mz2)*(2 - mZ2)*
    (-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-I)*(-3 + d)*(-10 + 3*d)*mH2*Sqrt[4 - mZ2]*Sqrt[mZ2]*
    (-2*mH2 - 2*mz2 + 2*mH2*mz2 - mz2^2 + 2*mZ2 + mH2*mZ2 + 2*mz2*mZ2 - 
     mH2*mz2*mZ2 - mZ2^2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*\[Epsilon]^3)/((-4 + d)*(2 - mZ2)*
    (-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((2*I)*(-3 + d)*(4 - mH2)*mH2*Sqrt[4 - mZ2]*Sqrt[mZ2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    \[Epsilon]^3)/((-4 + d)*(2 - mZ2)*(-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-1/2*I)*(-10 + 3*d)*Sqrt[4 - mZ2]*mZ2^(3/2)*
    (-mH2 - mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*\[Epsilon]^3)/
   ((2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), ((-I)*(-4 + d)*Sqrt[4 - mZ2]*Sqrt[mZ2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    \[Epsilon]^3)/(2 - mZ2), 0, ((-I)*Sqrt[4 - mZ2]*mZ2^(3/2)*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    (-12*mH2 + 4*d*mH2 + 2*mH2^2 + 12*mz2 - 4*d*mz2 + 12*mH2*mz2 - 
     4*d*mH2*mz2 - 14*mz2^2 + 4*d*mz2^2 - 12*mZ2 + 4*d*mZ2 + 8*mH2*mZ2 - 
     3*d*mH2*mZ2 - 4*mH2^2*mZ2 + d*mH2^2*mZ2 + 18*mz2*mZ2 - 5*d*mz2*mZ2 - 
     10*mH2*mz2*mZ2 + 3*d*mH2*mz2*mZ2 - 4*mZ2^2 + d*mZ2^2 + 4*mH2*mZ2^2 - 
     d*mH2*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(mH2 - mz2)*(2 - mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-2*I)*Sqrt[4 - mZ2]*Sqrt[mZ2]*
    Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
    \[Epsilon]^3)/(2 - mZ2), 0, 0, 0, 
  (I*(2 + mz2)*Sqrt[4 - mZ2]*Sqrt[mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*(12*mH2^2 - 4*d*mH2^2 - 12*mH2*mz2 + 
     4*d*mH2*mz2 - 6*mH2^2*mz2 + 2*d*mH2^2*mz2 + 6*mH2*mz2^2 - 
     2*d*mH2*mz2^2 + 12*mH2*mZ2 - 4*d*mH2*mZ2 - 16*mH2^2*mZ2 + 
     5*d*mH2^2*mZ2 + 24*mz2*mZ2 - 8*d*mz2*mZ2 - 30*mH2*mz2*mZ2 + 
     9*d*mH2*mz2*mZ2 + 10*mH2^2*mz2*mZ2 - 3*d*mH2^2*mz2*mZ2 - 8*mz2^2*mZ2 + 
     2*d*mz2^2*mZ2 + 4*mH2*mz2^2*mZ2 - d*mH2*mz2^2*mZ2 - 24*mZ2^2 + 
     8*d*mZ2^2 + 24*mH2*mZ2^2 - 7*d*mH2*mZ2^2 + 16*mz2*mZ2^2 - 
     4*d*mz2*mZ2^2 - 4*mH2*mz2*mZ2^2 + d*mH2*mz2*mZ2^2 - 8*mZ2^3 + 2*d*mZ2^3)*
    \[Epsilon]^3)/((-4 + d)*(-mH2 + mz2)*(2 - mZ2)*
    (-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-I)*Sqrt[4 - mZ2]*Sqrt[mZ2]*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(12*mH2^2 - 4*d*mH2^2 + 12*mH2*mz2 - 4*d*mH2*mz2 - 
     8*mH2^2*mz2 + 3*d*mH2^2*mz2 + 10*mH2*mz2^2 - 3*d*mH2*mz2^2 - 
     4*mH2^2*mz2^2 + d*mH2^2*mz2^2 - 8*mz2^3 + 2*d*mz2^3 + 4*mH2*mz2^3 - 
     d*mH2*mz2^3 - 12*mH2*mZ2 + 4*d*mH2*mZ2 - 2*mH2^2*mZ2 + d*mH2^2*mZ2 - 
     4*mH2*mz2*mZ2 + 2*d*mH2*mz2*mZ2 - 2*mH2^2*mz2*mZ2 + 24*mz2^2*mZ2 - 
     6*d*mz2^2*mZ2 - 16*mH2*mz2^2*mZ2 + 4*d*mH2*mz2^2*mZ2 + 
     4*mH2^2*mz2^2*mZ2 - d*mH2^2*mz2^2*mZ2 - 6*mH2*mZ2^2 + d*mH2*mZ2^2 - 
     24*mz2*mZ2^2 + 6*d*mz2*mZ2^2 + 12*mH2*mz2*mZ2^2 - 3*d*mH2*mz2*mZ2^2 + 
     8*mZ2^3 - 2*d*mZ2^3)*\[Epsilon]^3)/((-4 + d)*(2 - mZ2)*
    (-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (I*Sqrt[4 - mZ2]*mZ2^(3/2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mZ2^2]*(12*mH2 - 4*d*mH2 - 14*mH2^2 + 4*d*mH2^2 - 12*mz2 + 
     4*d*mz2 + 12*mH2*mz2 - 4*d*mH2*mz2 + 2*mz2^2 - 12*mZ2 + 4*d*mZ2 + 
     18*mH2*mZ2 - 5*d*mH2*mZ2 + 8*mz2*mZ2 - 3*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 
     3*d*mH2*mz2*mZ2 - 4*mz2^2*mZ2 + d*mz2^2*mZ2 - 4*mZ2^2 + d*mZ2^2 + 
     4*mz2*mZ2^2 - d*mz2*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(mH2 - mz2)*(2 - mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-2 + d)^2)/(4*(4 - mH2)*(4 - mZ2)) - 
      (-2 + d)^2/(4*(-4 + mH2)*(4 - mZ2)))*(2*(mz2 - mZ2) + mH2*(-2 + mZ2))*
     Sqrt[4 - mZ2]*Sqrt[mZ2]*\[Epsilon]^2)/(2*Sqrt[-((-4 + mH2)*mH2)]*
     Sqrt[-((-4 + mZ2)*mZ2)]) - 
   ((-2 + d)^2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (28672*mH2^4 - 8192*d*mH2^4 - 28672*mH2^5 + 8192*d*mH2^5 + 8960*mH2^6 - 
      2560*d*mH2^6 - 896*mH2^7 + 256*d*mH2^7 - 86016*mH2^3*mz2 + 
      24576*d*mH2^3*mz2 + 78848*mH2^4*mz2 - 22528*d*mH2^4*mz2 - 
      19712*mH2^5*mz2 + 5632*d*mH2^5*mz2 + 448*mH2^6*mz2 - 128*d*mH2^6*mz2 + 
      224*mH2^7*mz2 - 64*d*mH2^7*mz2 + 86016*mH2^2*mz2^2 - 
      24576*d*mH2^2*mz2^2 - 64512*mH2^3*mz2^2 + 18432*d*mH2^3*mz2^2 + 
      5376*mH2^4*mz2^2 - 1536*d*mH2^4*mz2^2 + 4032*mH2^5*mz2^2 - 
      1152*d*mH2^5*mz2^2 - 672*mH2^6*mz2^2 + 192*d*mH2^6*mz2^2 - 
      28672*mH2*mz2^3 + 8192*d*mH2*mz2^3 + 7168*mH2^2*mz2^3 - 
      2048*d*mH2^2*mz2^3 + 12544*mH2^3*mz2^3 - 3584*d*mH2^3*mz2^3 - 
      5824*mH2^4*mz2^3 + 1664*d*mH2^4*mz2^3 + 672*mH2^5*mz2^3 - 
      192*d*mH2^5*mz2^3 + 7168*mH2*mz2^4 - 2048*d*mH2*mz2^4 - 
      7168*mH2^2*mz2^4 + 2048*d*mH2^2*mz2^4 + 2240*mH2^3*mz2^4 - 
      640*d*mH2^3*mz2^4 - 224*mH2^4*mz2^4 + 64*d*mH2^4*mz2^4 + 
      57344*mH2^3*mZ2 - 16384*d*mH2^3*mZ2 - 124928*mH2^4*mZ2 + 
      34816*d*mH2^4*mZ2 + 83712*mH2^5*mZ2 - 23040*d*mH2^5*mZ2 - 
      19200*mH2^6*mZ2 + 5312*d*mH2^6*mZ2 + 1472*mH2^7*mZ2 - 416*d*mH2^7*mZ2 - 
      258048*mH2^2*mz2*mZ2 + 73728*d*mH2^2*mz2*mZ2 + 401408*mH2^3*mz2*mZ2 - 
      114688*d*mH2^3*mz2*mZ2 - 189440*mH2^4*mz2*mZ2 + 54784*d*mH2^4*mz2*mZ2 + 
      19136*mH2^5*mz2*mZ2 - 6208*d*mH2^5*mz2*mZ2 + 2048*mH2^6*mz2*mZ2 - 
      464*d*mH2^6*mz2*mZ2 - 240*mH2^7*mz2*mZ2 + 72*d*mH2^7*mz2*mZ2 + 
      229376*mH2*mz2^2*mZ2 - 65536*d*mH2*mz2^2*mZ2 - 297984*mH2^2*mz2^2*mZ2 + 
      86016*d*mH2^2*mz2^2*mZ2 + 64256*mH2^3*mz2^2*mZ2 - 
      20480*d*mH2^3*mz2^2*mZ2 + 33408*mH2^4*mz2^2*mZ2 - 
      8384*d*mH2^4*mz2^2*mZ2 - 7808*mH2^5*mz2^2*mZ2 + 
      2224*d*mH2^5*mz2^2*mZ2 + 64*mH2^6*mz2^2*mZ2 - 56*d*mH2^6*mz2^2*mZ2 - 
      28672*mz2^3*mZ2 + 8192*d*mz2^3*mZ2 + 14336*mH2*mz2^3*mZ2 - 
      4096*d*mH2*mz2^3*mZ2 + 66048*mH2^2*mz2^3*mZ2 - 
      17920*d*mH2^2*mz2^3*mZ2 - 44352*mH2^3*mz2^3*mZ2 + 
      12352*d*mH2^3*mz2^3*mZ2 + 3392*mH2^4*mz2^3*mZ2 - 
      1200*d*mH2^4*mz2^3*mZ2 + 688*mH2^5*mz2^3*mZ2 - 136*d*mH2^5*mz2^3*mZ2 + 
      7168*mz2^4*mZ2 - 2048*d*mz2^4*mZ2 - 24576*mH2*mz2^4*mZ2 + 
      6656*d*mH2*mz2^4*mZ2 + 8960*mH2^2*mz2^4*mZ2 - 2560*d*mH2^2*mz2^4*mZ2 + 
      2432*mH2^3*mz2^4*mZ2 - 528*d*mH2^3*mz2^4*mZ2 - 768*mH2^4*mz2^4*mZ2 + 
      184*d*mH2^4*mz2^4*mZ2 + 2048*mH2*mz2^5*mZ2 - 512*d*mH2*mz2^5*mZ2 - 
      1536*mH2^2*mz2^5*mZ2 + 384*d*mH2^2*mz2^5*mZ2 + 256*mH2^3*mz2^5*mZ2 - 
      64*d*mH2^3*mz2^5*mZ2 - 172032*mH2^2*mZ2^2 + 49152*d*mH2^2*mZ2^2 + 
      153600*mH2^3*mZ2^2 - 43008*d*mH2^3*mZ2^2 + 16640*mH2^4*mZ2^2 - 
      4608*d*mH2^4*mZ2^2 - 55680*mH2^5*mZ2^2 + 14912*d*mH2^5*mZ2^2 + 
      13120*mH2^6*mZ2^2 - 3520*d*mH2^6*mZ2^2 - 800*mH2^7*mZ2^2 + 
      224*d*mH2^7*mZ2^2 - 258048*mH2*mz2*mZ2^2 + 73728*d*mH2*mz2*mZ2^2 + 
      604160*mH2^2*mz2*mZ2^2 - 176128*d*mH2^2*mz2*mZ2^2 - 
      521984*mH2^3*mz2*mZ2^2 + 152576*d*mH2^3*mz2*mZ2^2 + 
      176448*mH2^4*mz2*mZ2^2 - 52224*d*mH2^4*mz2*mZ2^2 - 
      3936*mH2^5*mz2*mZ2^2 + 2224*d*mH2^5*mz2*mZ2^2 - 2928*mH2^6*mz2*mZ2^2 + 
      672*d*mH2^6*mz2*mZ2^2 + 8*mH2^7*mz2*mZ2^2 - 8*d*mH2^7*mz2*mZ2^2 + 
      86016*mz2^2*mZ2^2 - 24576*d*mz2^2*mZ2^2 - 297984*mH2*mz2^2*mZ2^2 + 
      86016*d*mH2*mz2^2*mZ2^2 + 184320*mH2^2*mz2^2*mZ2^2 - 
      55296*d*mH2^2*mz2^2*mZ2^2 + 43328*mH2^3*mz2^2*mZ2^2 - 
      9280*d*mH2^3*mz2^2*mZ2^2 - 52960*mH2^4*mz2^2*mZ2^2 + 
      13856*d*mH2^4*mz2^2*mZ2^2 + 3600*mH2^5*mz2^2*mZ2^2 - 
      1120*d*mH2^5*mz2^2*mZ2^2 + 920*mH2^6*mz2^2*mZ2^2 - 
      204*d*mH2^6*mz2^2*mZ2^2 + 7168*mz2^3*mZ2^2 - 2048*d*mz2^3*mZ2^2 + 
      66048*mH2*mz2^3*mZ2^2 - 17920*d*mH2*mz2^3*mZ2^2 - 
      94720*mH2^2*mz2^3*mZ2^2 + 25856*d*mH2^2*mz2^3*mZ2^2 + 
      26432*mH2^3*mz2^3*mZ2^2 - 7632*d*mH2^3*mz2^3*mZ2^2 + 
      6800*mH2^4*mz2^3*mZ2^2 - 1504*d*mH2^4*mz2^3*mZ2^2 - 
      1928*mH2^5*mz2^3*mZ2^2 + 464*d*mH2^5*mz2^3*mZ2^2 - 7168*mz2^4*mZ2^2 + 
      2048*d*mz2^4*mZ2^2 + 8960*mH2*mz2^4*mZ2^2 - 2560*d*mH2*mz2^4*mZ2^2 + 
      5632*mH2^2*mz2^4*mZ2^2 - 1280*d*mH2^2*mz2^4*mZ2^2 - 
      6608*mH2^3*mz2^4*mZ2^2 + 1632*d*mH2^3*mz2^4*mZ2^2 + 
      1144*mH2^4*mz2^4*mZ2^2 - 284*d*mH2^4*mz2^4*mZ2^2 - 
      1536*mH2*mz2^5*mZ2^2 + 384*d*mH2*mz2^5*mZ2^2 + 1152*mH2^2*mz2^5*mZ2^2 - 
      288*d*mH2^2*mz2^5*mZ2^2 - 192*mH2^3*mz2^5*mZ2^2 + 
      48*d*mH2^3*mz2^5*mZ2^2 + 57344*mH2*mZ2^3 - 16384*d*mH2*mZ2^3 + 
      153600*mH2^2*mZ2^3 - 43008*d*mH2^2*mZ2^3 - 218624*mH2^3*mZ2^3 + 
      60416*d*mH2^3*mZ2^3 + 75776*mH2^4*mZ2^3 - 20480*d*mH2^4*mZ2^3 + 
      8096*mH2^5*mZ2^3 - 2016*d*mH2^5*mZ2^3 - 3696*mH2^6*mZ2^3 + 
      944*d*mH2^6*mZ2^3 + 144*mH2^7*mZ2^3 - 40*d*mH2^7*mZ2^3 - 
      86016*mz2*mZ2^3 + 24576*d*mz2*mZ2^3 + 401408*mH2*mz2*mZ2^3 - 
      114688*d*mH2*mz2*mZ2^3 - 521984*mH2^2*mz2*mZ2^3 + 
      152576*d*mH2^2*mz2*mZ2^3 + 313472*mH2^3*mz2*mZ2^3 - 
      92800*d*mH2^3*mz2*mZ2^3 - 83392*mH2^4*mz2*mZ2^3 + 
      25056*d*mH2^4*mz2*mZ2^3 - 2352*mH2^5*mz2*mZ2^3 + 64*d*mH2^5*mz2*mZ2^3 + 
      1616*mH2^6*mz2*mZ2^3 - 372*d*mH2^6*mz2*mZ2^3 + 68*mH2^7*mz2*mZ2^3 - 
      16*d*mH2^7*mz2*mZ2^3 - 64512*mz2^2*mZ2^3 + 18432*d*mz2^2*mZ2^3 + 
      64256*mH2*mz2^2*mZ2^3 - 20480*d*mH2*mz2^2*mZ2^3 + 
      43328*mH2^2*mz2^2*mZ2^3 - 9280*d*mH2^2*mz2^2*mZ2^3 - 
      75936*mH2^3*mz2^2*mZ2^3 + 19808*d*mH2^3*mz2^2*mZ2^3 + 
      27840*mH2^4*mz2^2*mZ2^3 - 7496*d*mH2^4*mz2^2*mZ2^3 + 
      816*mH2^5*mz2^2*mZ2^3 - 116*d*mH2^5*mz2^2*mZ2^3 - 
      784*mH2^6*mz2^2*mZ2^3 + 188*d*mH2^6*mz2^2*mZ2^3 + 12544*mz2^3*mZ2^3 - 
      3584*d*mz2^3*mZ2^3 - 44352*mH2*mz2^3*mZ2^3 + 12352*d*mH2*mz2^3*mZ2^3 + 
      26432*mH2^2*mz2^3*mZ2^3 - 7632*d*mH2^2*mz2^3*mZ2^3 + 
      5888*mH2^3*mz2^3*mZ2^3 - 1160*d*mH2^3*mz2^3*mZ2^3 - 
      7808*mH2^4*mz2^3*mZ2^3 + 1916*d*mH2^4*mz2^3*mZ2^3 + 
      1244*mH2^5*mz2^3*mZ2^3 - 308*d*mH2^5*mz2^3*mZ2^3 + 2240*mz2^4*mZ2^3 - 
      640*d*mz2^4*mZ2^3 + 2432*mH2*mz2^4*mZ2^3 - 528*d*mH2*mz2^4*mZ2^3 - 
      6608*mH2^2*mz2^4*mZ2^3 + 1632*d*mH2^2*mz2^4*mZ2^3 + 
      3440*mH2^3*mz2^4*mZ2^3 - 860*d*mH2^3*mz2^4*mZ2^3 - 
      480*mH2^4*mz2^4*mZ2^3 + 120*d*mH2^4*mz2^4*mZ2^3 + 256*mH2*mz2^5*mZ2^3 - 
      64*d*mH2*mz2^5*mZ2^3 - 192*mH2^2*mz2^5*mZ2^3 + 48*d*mH2^2*mz2^5*mZ2^3 + 
      32*mH2^3*mz2^5*mZ2^3 - 8*d*mH2^3*mz2^5*mZ2^3 + 28672*mZ2^4 - 
      8192*d*mZ2^4 - 124928*mH2*mZ2^4 + 34816*d*mH2*mZ2^4 + 
      16640*mH2^2*mZ2^4 - 4608*d*mH2^2*mZ2^4 + 75776*mH2^3*mZ2^4 - 
      20480*d*mH2^3*mZ2^4 - 45376*mH2^4*mZ2^4 + 11904*d*mH2^4*mZ2^4 + 
      4496*mH2^5*mZ2^4 - 1168*d*mH2^5*mZ2^4 + 120*mH2^6*mZ2^4 - 
      24*d*mH2^6*mZ2^4 + 32*mH2^7*mZ2^4 - 8*d*mH2^7*mZ2^4 + 78848*mz2*mZ2^4 - 
      22528*d*mz2*mZ2^4 - 189440*mH2*mz2*mZ2^4 + 54784*d*mH2*mz2*mZ2^4 + 
      176448*mH2^2*mz2*mZ2^4 - 52224*d*mH2^2*mz2*mZ2^4 - 
      83392*mH2^3*mz2*mZ2^4 + 25056*d*mH2^3*mz2*mZ2^4 + 
      18816*mH2^4*mz2*mZ2^4 - 5680*d*mH2^4*mz2*mZ2^4 + 1640*mH2^5*mz2*mZ2^4 - 
      324*d*mH2^5*mz2*mZ2^4 - 464*mH2^6*mz2*mZ2^4 + 110*d*mH2^6*mz2*mZ2^4 - 
      32*mH2^7*mz2*mZ2^4 + 8*d*mH2^7*mz2*mZ2^4 + 5376*mz2^2*mZ2^4 - 
      1536*d*mz2^2*mZ2^4 + 33408*mH2*mz2^2*mZ2^4 - 8384*d*mH2*mz2^2*mZ2^4 - 
      52960*mH2^2*mz2^2*mZ2^4 + 13856*d*mH2^2*mz2^2*mZ2^4 + 
      27840*mH2^3*mz2^2*mZ2^4 - 7496*d*mH2^3*mz2^2*mZ2^4 - 
      4664*mH2^4*mz2^2*mZ2^4 + 1320*d*mH2^4*mz2^2*mZ2^4 - 
      1192*mH2^5*mz2^2*mZ2^4 + 284*d*mH2^5*mz2^2*mZ2^4 + 
      280*mH2^6*mz2^2*mZ2^4 - 69*d*mH2^6*mz2^2*mZ2^4 - 5824*mz2^3*mZ2^4 + 
      1664*d*mz2^3*mZ2^4 + 3392*mH2*mz2^3*mZ2^4 - 1200*d*mH2*mz2^3*mZ2^4 + 
      6800*mH2^2*mz2^3*mZ2^4 - 1504*d*mH2^2*mz2^3*mZ2^4 - 
      7808*mH2^3*mz2^3*mZ2^4 + 1916*d*mH2^3*mz2^3*mZ2^4 + 
      2904*mH2^4*mz2^3*mZ2^4 - 726*d*mH2^4*mz2^3*mZ2^4 - 
      336*mH2^5*mz2^3*mZ2^4 + 84*d*mH2^5*mz2^3*mZ2^4 - 224*mz2^4*mZ2^4 + 
      64*d*mz2^4*mZ2^4 - 768*mH2*mz2^4*mZ2^4 + 184*d*mH2*mz2^4*mZ2^4 + 
      1144*mH2^2*mz2^4*mZ2^4 - 284*d*mH2^2*mz2^4*mZ2^4 - 
      480*mH2^3*mz2^4*mZ2^4 + 120*d*mH2^3*mz2^4*mZ2^4 + 
      60*mH2^4*mz2^4*mZ2^4 - 15*d*mH2^4*mz2^4*mZ2^4 - 28672*mZ2^5 + 
      8192*d*mZ2^5 + 83712*mH2*mZ2^5 - 23040*d*mH2*mZ2^5 - 
      55680*mH2^2*mZ2^5 + 14912*d*mH2^2*mZ2^5 + 8096*mH2^3*mZ2^5 - 
      2016*d*mH2^3*mZ2^5 + 4496*mH2^4*mZ2^5 - 1168*d*mH2^4*mZ2^5 - 
      528*mH2^5*mZ2^5 + 128*d*mH2^5*mZ2^5 - 32*mH2^6*mZ2^5 + 
      8*d*mH2^6*mZ2^5 - 8*mH2^7*mZ2^5 + 2*d*mH2^7*mZ2^5 - 19712*mz2*mZ2^5 + 
      5632*d*mz2*mZ2^5 + 19136*mH2*mz2*mZ2^5 - 6208*d*mH2*mz2*mZ2^5 - 
      3936*mH2^2*mz2*mZ2^5 + 2224*d*mH2^2*mz2*mZ2^5 - 2352*mH2^3*mz2*mZ2^5 + 
      64*d*mH2^3*mz2*mZ2^5 + 1640*mH2^4*mz2*mZ2^5 - 324*d*mH2^4*mz2*mZ2^5 - 
      976*mH2^5*mz2*mZ2^5 + 244*d*mH2^5*mz2*mZ2^5 + 128*mH2^6*mz2*mZ2^5 - 
      32*d*mH2^6*mz2*mZ2^5 + 4*mH2^7*mz2*mZ2^5 - d*mH2^7*mz2*mZ2^5 + 
      4032*mz2^2*mZ2^5 - 1152*d*mz2^2*mZ2^5 - 7808*mH2*mz2^2*mZ2^5 + 
      2224*d*mH2*mz2^2*mZ2^5 + 3600*mH2^2*mz2^2*mZ2^5 - 
      1120*d*mH2^2*mz2^2*mZ2^5 + 816*mH2^3*mz2^2*mZ2^5 - 
      116*d*mH2^3*mz2^2*mZ2^5 - 1192*mH2^4*mz2^2*mZ2^5 + 
      284*d*mH2^4*mz2^2*mZ2^5 + 448*mH2^5*mz2^2*mZ2^5 - 
      112*d*mH2^5*mz2^2*mZ2^5 - 52*mH2^6*mz2^2*mZ2^5 + 
      13*d*mH2^6*mz2^2*mZ2^5 + 672*mz2^3*mZ2^5 - 192*d*mz2^3*mZ2^5 + 
      688*mH2*mz2^3*mZ2^5 - 136*d*mH2*mz2^3*mZ2^5 - 1928*mH2^2*mz2^3*mZ2^5 + 
      464*d*mH2^2*mz2^3*mZ2^5 + 1244*mH2^3*mz2^3*mZ2^5 - 
      308*d*mH2^3*mz2^3*mZ2^5 - 336*mH2^4*mz2^3*mZ2^5 + 
      84*d*mH2^4*mz2^3*mZ2^5 + 32*mH2^5*mz2^3*mZ2^5 - 8*d*mH2^5*mz2^3*mZ2^5 + 
      8960*mZ2^6 - 2560*d*mZ2^6 - 19200*mH2*mZ2^6 + 5312*d*mH2*mZ2^6 + 
      13120*mH2^2*mZ2^6 - 3520*d*mH2^2*mZ2^6 - 3696*mH2^3*mZ2^6 + 
      944*d*mH2^3*mZ2^6 + 120*mH2^4*mZ2^6 - 24*d*mH2^4*mZ2^6 - 
      32*mH2^5*mZ2^6 + 8*d*mH2^5*mZ2^6 + 16*mH2^6*mZ2^6 - 4*d*mH2^6*mZ2^6 + 
      448*mz2*mZ2^6 - 128*d*mz2*mZ2^6 + 2048*mH2*mz2*mZ2^6 - 
      464*d*mH2*mz2*mZ2^6 - 2928*mH2^2*mz2*mZ2^6 + 672*d*mH2^2*mz2*mZ2^6 + 
      1616*mH2^3*mz2*mZ2^6 - 372*d*mH2^3*mz2*mZ2^6 - 464*mH2^4*mz2*mZ2^6 + 
      110*d*mH2^4*mz2*mZ2^6 + 128*mH2^5*mz2*mZ2^6 - 32*d*mH2^5*mz2*mZ2^6 - 
      16*mH2^6*mz2*mZ2^6 + 4*d*mH2^6*mz2*mZ2^6 - 672*mz2^2*mZ2^6 + 
      192*d*mz2^2*mZ2^6 + 64*mH2*mz2^2*mZ2^6 - 56*d*mH2*mz2^2*mZ2^6 + 
      920*mH2^2*mz2^2*mZ2^6 - 204*d*mH2^2*mz2^2*mZ2^6 - 
      784*mH2^3*mz2^2*mZ2^6 + 188*d*mH2^3*mz2^2*mZ2^6 + 
      280*mH2^4*mz2^2*mZ2^6 - 69*d*mH2^4*mz2^2*mZ2^6 - 52*mH2^5*mz2^2*mZ2^6 + 
      13*d*mH2^5*mz2^2*mZ2^6 + 4*mH2^6*mz2^2*mZ2^6 - d*mH2^6*mz2^2*mZ2^6 - 
      896*mZ2^7 + 256*d*mZ2^7 + 1472*mH2*mZ2^7 - 416*d*mH2*mZ2^7 - 
      800*mH2^2*mZ2^7 + 224*d*mH2^2*mZ2^7 + 144*mH2^3*mZ2^7 - 
      40*d*mH2^3*mZ2^7 + 32*mH2^4*mZ2^7 - 8*d*mH2^4*mZ2^7 - 8*mH2^5*mZ2^7 + 
      2*d*mH2^5*mZ2^7 + 224*mz2*mZ2^7 - 64*d*mz2*mZ2^7 - 240*mH2*mz2*mZ2^7 + 
      72*d*mH2*mz2*mZ2^7 + 8*mH2^2*mz2*mZ2^7 - 8*d*mH2^2*mz2*mZ2^7 + 
      68*mH2^3*mz2*mZ2^7 - 16*d*mH2^3*mz2*mZ2^7 - 32*mH2^4*mz2*mZ2^7 + 
      8*d*mH2^4*mz2*mZ2^7 + 4*mH2^5*mz2*mZ2^7 - d*mH2^5*mz2*mZ2^7)*
     \[Epsilon]^2)/(4*(-4 + d)*(-4 + mH2)^2*(-2 + mH2)*mH2*(4 - mz2)*
     (2 - mZ2)*(4 - mZ2)^2*mZ2*(2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2) - ((-2 + d)^2*(8 - mH2 - mz2 - mZ2)*mZ2*(-mH2 + mZ2)*
     (-mH2 - mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
       2*mz2*mZ2 + mZ2^2]*\[Epsilon]^3)/(2*(-4 + d)*(4 - mH2)*(2 - mZ2)*
     (4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) - 
   ((-2 + d)^2*Sqrt[4 - mH2]*mH2^(3/2)*(mH2 - mZ2)*(-mH2 + mz2 + mZ2)*
     (-8 + mH2 + mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
       2*mz2*mZ2 + mZ2^2]*\[Epsilon]^3)/(2*(-4 + d)*(-4 + mH2)*(-2 + mH2)*
     Sqrt[-((-4 + mH2)*mH2)]*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  (Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-3 + d)*(-2 + d))/(2*(4 - mH2)*(4 - mZ2)) - 
      ((-3 + d)*(-2 + d))/(2*(-4 + mH2)*(4 - mZ2)))*
     (2*(mz2 - mZ2) + mH2*(-2 + mZ2))*Sqrt[4 - mZ2]*Sqrt[mZ2]*\[Epsilon]^2)/
    (2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)]) - 
   ((-3 + d)*(-2 + d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(-32*mH2^4 + 16*mH2^5 + 128*mH2^3*mz2 - 
      64*mH2^4*mz2 - 192*mH2^2*mz2^2 + 96*mH2^3*mz2^2 + 128*mH2*mz2^3 - 
      64*mH2^2*mz2^3 - 32*mz2^4 + 16*mH2*mz2^4 + 256*mH2^2*mZ2 - 
      192*mH2^3*mZ2 + 48*mH2^4*mZ2 - 16*mH2^5*mZ2 - 512*mH2*mz2*mZ2 + 
      512*mH2^2*mz2*mZ2 - 256*mH2^3*mz2*mZ2 + 80*mH2^4*mz2*mZ2 + 
      256*mz2^2*mZ2 - 448*mH2*mz2^2*mZ2 + 384*mH2^2*mz2^2*mZ2 - 
      120*mH2^3*mz2^2*mZ2 + 128*mz2^3*mZ2 - 192*mH2*mz2^3*mZ2 + 
      64*mH2^2*mz2^3*mZ2 + 16*mz2^4*mZ2 - 8*mH2*mz2^4*mZ2 - 128*mH2*mZ2^2 - 
      160*mH2^2*mZ2^2 + 224*mH2^3*mZ2^2 - 40*mH2^4*mZ2^2 + 6*mH2^5*mZ2^2 - 
      128*mz2*mZ2^2 + 544*mH2*mz2*mZ2^2 - 448*mH2^2*mz2*mZ2^2 + 
      152*mH2^3*mz2*mZ2^2 - 36*mH2^4*mz2*mZ2^2 - 320*mz2^2*mZ2^2 + 
      480*mH2*mz2^2*mZ2^2 - 256*mH2^2*mz2^2*mZ2^2 + 54*mH2^3*mz2^2*mZ2^2 - 
      64*mz2^3*mZ2^2 + 64*mH2*mz2^3*mZ2^2 - 16*mH2^2*mz2^3*mZ2^2 - 
      128*mZ2^3 + 256*mH2*mZ2^3 - 72*mH2^2*mZ2^3 - 76*mH2^3*mZ2^3 + 
      16*mH2^4*mZ2^3 - mH2^5*mZ2^3 + 96*mz2*mZ2^3 - 248*mH2*mz2*mZ2^3 + 
      168*mH2^2*mz2*mZ2^3 - 46*mH2^3*mz2*mZ2^3 + 8*mH2^4*mz2*mZ2^3 + 
      112*mz2^2*mZ2^3 - 140*mH2*mz2^2*mZ2^3 + 58*mH2^2*mz2^2*mZ2^3 - 
      9*mH2^3*mz2^2*mZ2^3 + 128*mZ2^4 - 200*mH2*mZ2^4 + 108*mH2^2*mZ2^4 - 
      8*mH2^3*mZ2^4 - mH2^4*mZ2^4 - 48*mz2*mZ2^4 + 76*mH2*mz2*mZ2^4 - 
      40*mH2^2*mz2*mZ2^4 + 9*mH2^3*mz2*mZ2^4 - mH2^4*mz2*mZ2^4 - 16*mZ2^5 + 
      24*mH2*mZ2^5 - 14*mH2^2*mZ2^5 + 2*mH2^3*mZ2^5)*\[Epsilon]^2)/
    (2*(-4 + mH2)*(-2 + mH2)*(2 - mZ2)*(4 - mZ2)*(2*mH2 - 2*mz2 + 2*mZ2 - 
      mH2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
       mH2*mz2*mZ2 + mZ2^2)^2) + ((-3 + d)*(-2 + d)*mZ2^2*(-mH2 - mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     \[Epsilon]^3)/((-4 + d)*(-2 + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   ((-3 + d)*(-2 + d)*Sqrt[4 - mH2]*mH2^(3/2)*mZ2*(-mH2 + mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     \[Epsilon]^3)/((-4 + d)*(-2 + mH2)*Sqrt[-((-4 + mH2)*mH2)]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 0, 
  -1/2*((-3 + d)*(-8 + 3*d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
       mH2*(-2 + mz2)*mZ2)*(448*mH2^4 - 128*d*mH2^4 - 224*mH2^5 + 
       64*d*mH2^5 - 448*mH2^3*mz2 + 128*d*mH2^3*mz2 - 224*mH2^4*mz2 + 
       64*d*mH2^4*mz2 + 224*mH2^5*mz2 - 64*d*mH2^5*mz2 - 1344*mH2^2*mz2^2 + 
       384*d*mH2^2*mz2^2 + 2016*mH2^3*mz2^2 - 576*d*mH2^3*mz2^2 - 
       672*mH2^4*mz2^2 + 192*d*mH2^4*mz2^2 + 2240*mH2*mz2^3 - 
       640*d*mH2*mz2^3 - 2464*mH2^2*mz2^3 + 704*d*mH2^2*mz2^3 + 
       672*mH2^3*mz2^3 - 192*d*mH2^3*mz2^3 - 896*mz2^4 + 256*d*mz2^4 + 
       896*mH2*mz2^4 - 256*d*mH2*mz2^4 - 224*mH2^2*mz2^4 + 64*d*mH2^2*mz2^4 + 
       704*mH2^3*mZ2 - 128*d*mH2^3*mZ2 - 2464*mH2^4*mZ2 + 624*d*mH2^4*mZ2 + 
       992*mH2^5*mZ2 - 264*d*mH2^5*mZ2 - 128*mH2^2*mz2*mZ2 + 
       800*mH2^3*mz2*mZ2 - 240*d*mH2^3*mz2*mZ2 + 1936*mH2^4*mz2*mZ2 - 
       488*d*mH2^4*mz2*mZ2 - 992*mH2^5*mz2*mZ2 + 264*d*mH2^5*mz2*mZ2 - 
       4160*mH2*mz2^2*mZ2 + 1152*d*mH2*mz2^2*mZ2 + 7456*mH2^2*mz2^2*mZ2 - 
       2064*d*mH2^2*mz2^2*mZ2 - 7520*mH2^3*mz2^2*mZ2 + 
       2056*d*mH2^3*mz2^2*mZ2 + 2192*mH2^4*mz2^2*mZ2 - 
       600*d*mH2^4*mz2^2*mZ2 + 3584*mz2^3*mZ2 - 1024*d*mz2^3*mZ2 - 
       7008*mH2*mz2^3*mZ2 + 2032*d*mH2*mz2^3*mZ2 + 5936*mH2^2*mz2^3*mZ2 - 
       1688*d*mH2^2*mz2^3*mZ2 - 1568*mH2^3*mz2^3*mZ2 + 
       440*d*mH2^3*mz2^3*mZ2 + 1216*mz2^4*mZ2 - 352*d*mz2^4*mZ2 - 
       1344*mH2*mz2^4*mZ2 + 384*d*mH2*mz2^4*mZ2 + 368*mH2^2*mz2^4*mZ2 - 
       104*d*mH2^2*mz2^4*mZ2 - 576*mH2^2*mZ2^2 + 128*d*mH2^2*mZ2^2 + 
       1472*mH2^3*mZ2^2 - 464*d*mH2^3*mZ2^2 + 1808*mH2^4*mZ2^2 - 
       424*d*mH2^4*mZ2^2 - 1120*mH2^5*mZ2^2 + 292*d*mH2^5*mZ2^2 + 
       1600*mH2*mz2*mZ2^2 - 384*d*mH2*mz2*mZ2^2 - 1312*mH2^2*mz2*mZ2^2 + 
       352*d*mH2^2*mz2*mZ2^2 - 784*mH2^3*mz2*mZ2^2 + 264*d*mH2^3*mz2*mZ2^2 - 
       2088*mH2^4*mz2*mZ2^2 + 504*d*mH2^4*mz2*mZ2^2 + 1120*mH2^5*mz2*mZ2^2 - 
       292*d*mH2^5*mz2*mZ2^2 - 5376*mz2^2*mZ2^2 + 1536*d*mz2^2*mZ2^2 + 
       10912*mH2*mz2^2*mZ2^2 - 3152*d*mH2*mz2^2*mZ2^2 - 
       11088*mH2^2*mz2^2*mZ2^2 + 3128*d*mH2^2*mz2^2*mZ2^2 + 
       8096*mH2^3*mz2^2*mZ2^2 - 2212*d*mH2^3*mz2^2*mZ2^2 - 
       2152*mH2^4*mz2^2*mZ2^2 + 584*d*mH2^4*mz2^2*mZ2^2 - 4864*mz2^3*mZ2^2 + 
       1408*d*mz2^3*mZ2^2 + 6896*mH2*mz2^3*mZ2^2 - 2024*d*mH2*mz2^3*mZ2^2 - 
       4680*mH2^2*mz2^3*mZ2^2 + 1344*d*mH2^2*mz2^3*mZ2^2 + 
       1152*mH2^3*mz2^3*mZ2^2 - 324*d*mH2^3*mz2^3*mZ2^2 - 480*mz2^4*mZ2^2 + 
       144*d*mz2^4*mZ2^2 + 576*mH2*mz2^4*mZ2^2 - 168*d*mH2*mz2^4*mZ2^2 - 
       168*mH2^2*mz2^4*mZ2^2 + 48*d*mH2^2*mz2^4*mZ2^2 + 320*mH2*mZ2^3 - 
       128*d*mH2*mZ2^3 + 416*mH2^2*mZ2^3 - 16*d*mH2^2*mZ2^3 - 
       2672*mH2^3*mZ2^3 + 720*d*mH2^3*mZ2^3 + 8*mH2^4*mZ2^3 - 
       36*d*mH2^4*mZ2^3 + 576*mH2^5*mZ2^3 - 148*d*mH2^5*mZ2^3 + 
       3584*mz2*mZ2^3 - 1024*d*mz2*mZ2^3 - 4384*mH2*mz2*mZ2^3 + 
       1232*d*mH2*mz2*mZ2^3 + 1904*mH2^2*mz2*mZ2^3 - 536*d*mH2^2*mz2*mZ2^3 + 
       680*mH2^3*mz2*mZ2^3 - 220*d*mH2^3*mz2*mZ2^3 + 844*mH2^4*mz2*mZ2^3 - 
       188*d*mH2^4*mz2*mZ2^3 - 576*mH2^5*mz2*mZ2^3 + 148*d*mH2^5*mz2*mZ2^3 + 
       7296*mz2^2*mZ2^3 - 2112*d*mz2^2*mZ2^3 - 9680*mH2*mz2^2*mZ2^3 + 
       2888*d*mH2*mz2^2*mZ2^3 + 6904*mH2^2*mz2^2*mZ2^3 - 
       2020*d*mH2^2*mz2^2*mZ2^3 - 3888*mH2^3*mz2^2*mZ2^3 + 
       1080*d*mH2^3*mz2^2*mZ2^3 + 956*mH2^4*mz2^2*mZ2^3 - 
       260*d*mH2^4*mz2^2*mZ2^3 + 1920*mz2^3*mZ2^3 - 576*d*mz2^3*mZ2^3 - 
       2664*mH2*mz2^3*mZ2^3 + 796*d*mH2*mz2^3*mZ2^3 + 
       1612*mH2^2*mz2^3*mZ2^3 - 468*d*mH2^2*mz2^3*mZ2^3 - 
       368*mH2^3*mz2^3*mZ2^3 + 104*d*mH2^3*mz2^3*mZ2^3 + 80*mz2^4*mZ2^3 - 
       24*d*mz2^4*mZ2^3 - 96*mH2*mz2^4*mZ2^3 + 28*d*mH2*mz2^4*mZ2^3 + 
       28*mH2^2*mz2^4*mZ2^3 - 8*d*mH2^2*mz2^4*mZ2^3 - 896*mZ2^4 + 
       256*d*mZ2^4 - 416*mH2*mZ2^4 + 144*d*mH2*mZ2^4 + 272*mH2^2*mZ2^4 - 
       168*d*mH2^2*mZ2^4 + 1688*mH2^3*mZ2^4 - 416*d*mH2^3*mZ2^4 - 
       560*mH2^4*mZ2^4 + 154*d*mH2^4*mZ2^4 - 138*mH2^5*mZ2^4 + 
       35*d*mH2^5*mZ2^4 - 4864*mz2*mZ2^4 + 1408*d*mz2*mZ2^4 + 
       4048*mH2*mz2*mZ2^4 - 1240*d*mH2*mz2*mZ2^4 - 456*mH2^2*mz2*mZ2^4 + 
       208*d*mH2^2*mz2*mZ2^4 - 896*mH2^3*mz2*mZ2^4 + 232*d*mH2^3*mz2*mZ2^4 + 
       32*mH2^4*mz2*mZ2^4 - 18*d*mH2^4*mz2*mZ2^4 + 138*mH2^5*mz2*mZ2^4 - 
       35*d*mH2^5*mz2*mZ2^4 - 2880*mz2^2*mZ2^4 + 864*d*mz2^2*mZ2^4 + 
       3608*mH2*mz2^2*mZ2^4 - 1108*d*mH2*mz2^2*mZ2^4 - 
       2120*mH2^2*mz2^2*mZ2^4 + 642*d*mH2^2*mz2^2*mZ2^4 + 
       922*mH2^3*mz2^2*mZ2^4 - 263*d*mH2^3*mz2^2*mZ2^4 - 
       204*mH2^4*mz2^2*mZ2^4 + 56*d*mH2^4*mz2^2*mZ2^4 - 320*mz2^3*mZ2^4 + 
       96*d*mz2^3*mZ2^4 + 432*mH2*mz2^3*mZ2^4 - 128*d*mH2*mz2^3*mZ2^4 - 
       228*mH2^2*mz2^3*mZ2^4 + 66*d*mH2^2*mz2^3*mZ2^4 + 
       46*mH2^3*mz2^3*mZ2^4 - 13*d*mH2^3*mz2^3*mZ2^4 + 1216*mZ2^5 - 
       352*d*mZ2^5 + 80*mH2*mZ2^5 - 8*d*mH2*mZ2^5 - 664*mH2^2*mZ2^5 + 
       204*d*mH2^2*mZ2^5 - 304*mH2^3*mZ2^5 + 64*d*mH2^3*mZ2^5 + 
       224*mH2^4*mZ2^5 - 58*d*mH2^4*mZ2^5 + 12*mH2^5*mZ2^5 - 
       3*d*mH2^5*mZ2^5 + 1920*mz2*mZ2^5 - 576*d*mz2*mZ2^5 - 
       1528*mH2*mz2*mZ2^5 + 500*d*mH2*mz2*mZ2^5 + 4*mH2^2*mz2*mZ2^5 - 
       52*d*mH2^2*mz2*mZ2^5 + 380*mH2^3*mz2*mZ2^5 - 90*d*mH2^3*mz2*mZ2^5 - 
       90*mH2^4*mz2*mZ2^5 + 24*d*mH2^4*mz2*mZ2^5 - 12*mH2^5*mz2*mZ2^5 + 
       3*d*mH2^5*mz2*mZ2^5 + 480*mz2^2*mZ2^5 - 144*d*mz2^2*mZ2^5 - 
       608*mH2*mz2^2*mZ2^5 + 184*d*mH2*mz2^2*mZ2^5 + 312*mH2^2*mz2^2*mZ2^5 - 
       94*d*mH2^2*mz2^2*mZ2^5 - 100*mH2^3*mz2^2*mZ2^5 + 
       29*d*mH2^3*mz2^2*mZ2^5 + 18*mH2^4*mz2^2*mZ2^5 - 
       5*d*mH2^4*mz2^2*mZ2^5 - 480*mZ2^6 + 144*d*mZ2^6 + 8*mH2*mZ2^6 - 
       20*d*mH2*mZ2^6 + 320*mH2^2*mZ2^6 - 82*d*mH2^2*mZ2^6 - 58*mH2^3*mZ2^6 + 
       17*d*mH2^3*mZ2^6 - 24*mH2^4*mZ2^6 + 6*d*mH2^4*mZ2^6 - 320*mz2*mZ2^6 + 
       96*d*mz2*mZ2^6 + 304*mH2*mz2*mZ2^6 - 96*d*mH2*mz2*mZ2^6 - 
       52*mH2^2*mz2*mZ2^6 + 22*d*mH2^2*mz2*mZ2^6 - 34*mH2^3*mz2*mZ2^6 + 
       7*d*mH2^3*mz2*mZ2^6 + 12*mH2^4*mz2*mZ2^6 - 3*d*mH2^4*mz2*mZ2^6 + 
       80*mZ2^7 - 24*d*mZ2^7 - 32*mH2*mZ2^7 + 12*d*mH2*mZ2^7 - 
       28*mH2^2*mZ2^7 + 6*d*mH2^2*mZ2^7 + 12*mH2^3*mZ2^7 - 3*d*mH2^3*mZ2^7)*
      \[Epsilon]^2)/((-4 + d)*(-2 + mH2)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
      (2 - mZ2)*(4 - mZ2)^2*mZ2*(2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)*
      (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
        mZ2^2)^2) + ((-3 + d)*(-8 + 3*d)*mZ2*(-mH2 - mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (8*mH2 - 3*mH2^2 - 9*mH2*mz2 + 3*mH2^2*mz2 + 2*mz2^2 - mH2*mz2^2 - 
      mH2*mZ2 + mH2^2*mZ2 - 4*mz2*mZ2 + 4*mH2*mz2*mZ2 - mH2^2*mz2*mZ2 + 
      2*mZ2^2 - mH2*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(2 - mZ2)*(4 - mZ2)*
     (-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) - 
   ((-3 + d)*(-8 + 3*d)*Sqrt[4 - mH2]*mH2^(3/2)*(-mH2 + mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (-8*mH2 + 3*mH2^2 + 9*mH2*mz2 - 3*mH2^2*mz2 - 2*mz2^2 + mH2*mz2^2 + 
      mH2*mZ2 - mH2^2*mZ2 + 4*mz2*mZ2 - 4*mH2*mz2*mZ2 + mH2^2*mz2*mZ2 - 
      2*mZ2^2 + mH2*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(-2 + mH2)*
     Sqrt[-((-4 + mH2)*mH2)]*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  -(((-3 + d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
      (896*mH2^4 - 256*d*mH2^4 - 448*mH2^5 + 128*d*mH2^5 - 896*mH2^3*mz2 + 
       256*d*mH2^3*mz2 - 448*mH2^4*mz2 + 128*d*mH2^4*mz2 + 448*mH2^5*mz2 - 
       128*d*mH2^5*mz2 - 2688*mH2^2*mz2^2 + 768*d*mH2^2*mz2^2 + 
       4032*mH2^3*mz2^2 - 1152*d*mH2^3*mz2^2 - 1344*mH2^4*mz2^2 + 
       384*d*mH2^4*mz2^2 + 4480*mH2*mz2^3 - 1280*d*mH2*mz2^3 - 
       4928*mH2^2*mz2^3 + 1408*d*mH2^2*mz2^3 + 1344*mH2^3*mz2^3 - 
       384*d*mH2^3*mz2^3 - 1792*mz2^4 + 512*d*mz2^4 + 1792*mH2*mz2^4 - 
       512*d*mH2*mz2^4 - 448*mH2^2*mz2^4 + 128*d*mH2^2*mz2^4 + 
       1408*mH2^3*mZ2 - 256*d*mH2^3*mZ2 - 5120*mH2^4*mZ2 + 1312*d*mH2^4*mZ2 + 
       2080*mH2^5*mZ2 - 560*d*mH2^5*mZ2 - 256*mH2^2*mz2*mZ2 + 
       1792*mH2^3*mz2*mZ2 - 544*d*mH2^3*mz2*mZ2 + 3968*mH2^4*mz2*mZ2 - 
       1008*d*mH2^4*mz2*mZ2 - 2080*mH2^5*mz2*mZ2 + 560*d*mH2^5*mz2*mZ2 - 
       8320*mH2*mz2^2*mZ2 + 2304*d*mH2*mz2^2*mZ2 + 15488*mH2^2*mz2^2*mZ2 - 
       4320*d*mH2^2*mz2^2*mZ2 - 15904*mH2^3*mz2^2*mZ2 + 
       4400*d*mH2^3*mz2^2*mZ2 + 4672*mH2^4*mz2^2*mZ2 - 
       1296*d*mH2^4*mz2^2*mZ2 + 7168*mz2^3*mZ2 - 2048*d*mz2^3*mZ2 - 
       14976*mH2*mz2^3*mZ2 + 4384*d*mH2*mz2^3*mZ2 + 12928*mH2^2*mz2^3*mZ2 - 
       3728*d*mH2^2*mz2^3*mZ2 - 3424*mH2^3*mz2^3*mZ2 + 
       976*d*mH2^3*mz2^3*mZ2 + 2816*mz2^4*mZ2 - 832*d*mz2^4*mZ2 - 
       3072*mH2*mz2^4*mZ2 + 896*d*mH2*mz2^4*mZ2 + 832*mH2^2*mz2^4*mZ2 - 
       240*d*mH2^2*mz2^4*mZ2 - 1152*mH2^2*mZ2^2 + 256*d*mH2^2*mZ2^2 + 
       5568*mH2^3*mZ2^2 - 1632*d*mH2^3*mZ2^2 + 1312*mH2^4*mZ2^2 - 
       272*d*mH2^4*mZ2^2 - 1808*mH2^5*mZ2^2 + 488*d*mH2^5*mZ2^2 + 
       3200*mH2*mz2*mZ2^2 - 768*d*mH2*mz2*mZ2^2 - 4032*mH2^2*mz2*mZ2^2 + 
       1088*d*mH2^2*mz2*mZ2^2 - 2208*mH2^3*mz2*mZ2^2 + 
       720*d*mH2^3*mz2*mZ2^2 - 2320*mH2^4*mz2*mZ2^2 + 544*d*mH2^4*mz2*mZ2^2 + 
       1808*mH2^5*mz2*mZ2^2 - 488*d*mH2^5*mz2*mZ2^2 - 10752*mz2^2*mZ2^2 + 
       3072*d*mz2^2*mZ2^2 + 22144*mH2*mz2^2*mZ2^2 - 6496*d*mH2*mz2^2*mZ2^2 - 
       22240*mH2^2*mz2^2*mZ2^2 + 6448*d*mH2^2*mz2^2*mZ2^2 + 
       14992*mH2^3*mz2^2*mZ2^2 - 4264*d*mH2^3*mz2^2*mZ2^2 - 
       3952*mH2^4*mz2^2*mZ2^2 + 1120*d*mH2^4*mz2^2*mZ2^2 - 
       11264*mz2^3*mZ2^2 + 3328*d*mz2^3*mZ2^2 + 17184*mH2*mz2^3*mZ2^2 - 
       5136*d*mH2*mz2^3*mZ2^2 - 10704*mH2^2*mz2^3*mZ2^2 + 
       3184*d*mH2^2*mz2^3*mZ2^2 + 2416*mH2^3*mz2^3*mZ2^2 - 
       712*d*mH2^3*mz2^3*mZ2^2 - 1344*mz2^4*mZ2^2 + 416*d*mz2^4*mZ2^2 + 
       1408*mH2*mz2^4*mZ2^2 - 432*d*mH2*mz2^4*mZ2^2 - 368*mH2^2*mz2^4*mZ2^2 + 
       112*d*mH2^2*mz2^4*mZ2^2 + 640*mH2*mZ2^3 - 256*d*mH2*mZ2^3 - 
       384*mH2^2*mZ2^3 + 288*d*mH2^2*mZ2^3 - 7232*mH2^3*mZ2^3 + 
       1984*d*mH2^3*mZ2^3 + 2944*mH2^4*mZ2^3 - 832*d*mH2^4*mZ2^3 + 
       392*mH2^5*mZ2^3 - 112*d*mH2^5*mZ2^3 + 7168*mz2*mZ2^3 - 
       2048*d*mz2*mZ2^3 - 6528*mH2*mz2*mZ2^3 + 1888*d*mH2*mz2*mZ2^3 + 
       3136*mH2^2*mz2*mZ2^3 - 912*d*mH2^2*mz2*mZ2^3 + 2976*mH2^3*mz2*mZ2^3 - 
       896*d*mH2^3*mz2*mZ2^3 - 1120*mH2^4*mz2*mZ2^3 + 344*d*mH2^4*mz2*mZ2^3 - 
       392*mH2^5*mz2*mZ2^3 + 112*d*mH2^5*mz2*mZ2^3 + 16896*mz2^2*mZ2^3 - 
       4992*d*mz2^2*mZ2^3 - 24288*mH2*mz2^2*mZ2^3 + 7376*d*mH2*mz2^2*mZ2^3 + 
       15200*mH2^2*mz2^2*mZ2^3 - 4656*d*mH2^2*mz2^2*mZ2^3 - 
       5800*mH2^3*mz2^2*mZ2^3 + 1784*d*mH2^3*mz2^2*mZ2^3 + 
       1200*mH2^4*mz2^2*mZ2^3 - 368*d*mH2^4*mz2^2*mZ2^3 + 5376*mz2^3*mZ2^3 - 
       1664*d*mz2^3*mZ2^3 - 8032*mH2*mz2^3*mZ2^3 + 2448*d*mH2*mz2^3*mZ2^3 + 
       3904*mH2^2*mz2^3*mZ2^3 - 1200*d*mH2^2*mz2^3*mZ2^3 - 
       664*mH2^3*mz2^3*mZ2^3 + 208*d*mH2^3*mz2^3*mZ2^3 + 320*mz2^4*mZ2^3 - 
       96*d*mz2^4*mZ2^3 - 256*mH2*mz2^4*mZ2^3 + 80*d*mH2*mz2^4*mZ2^3 + 
       48*mH2^2*mz2^4*mZ2^3 - 16*d*mH2^2*mz2^4*mZ2^3 - 1792*mZ2^4 + 
       512*d*mZ2^4 - 2432*mH2*mZ2^4 + 736*d*mH2*mZ2^4 + 4320*mH2^2*mZ2^4 - 
       1360*d*mH2^2*mZ2^4 + 2064*mH2^3*mZ2^4 - 520*d*mH2^3*mZ2^4 - 
       2192*mH2^4*mZ2^4 + 596*d*mH2^4*mZ2^4 + 200*mH2^5*mZ2^4 - 
       48*d*mH2^5*mZ2^4 - 11264*mz2*mZ2^4 + 3328*d*mz2*mZ2^4 + 
       9312*mH2*mz2*mZ2^4 - 2928*d*mH2*mz2*mZ2^4 - 1328*mH2^2*mz2*mZ2^4 + 
       576*d*mH2^2*mz2*mZ2^4 - 2592*mH2^3*mz2*mZ2^4 + 688*d*mH2^3*mz2*mZ2^4 + 
       1648*mH2^4*mz2*mZ2^4 - 446*d*mH2^4*mz2*mZ2^4 - 200*mH2^5*mz2*mZ2^4 + 
       48*d*mH2^5*mz2*mZ2^4 - 8064*mz2^2*mZ2^4 + 2496*d*mz2^2*mZ2^4 + 
       12576*mH2*mz2^2*mZ2^4 - 3840*d*mH2*mz2^2*mZ2^4 - 
       6416*mH2^2*mz2^2*mZ2^4 + 1988*d*mH2^2*mz2^2*mZ2^4 + 
       1096*mH2^3*mz2^2*mZ2^4 - 388*d*mH2^3*mz2^2*mZ2^4 - 
       32*mH2^4*mz2^2*mZ2^4 + 26*d*mH2^4*mz2^2*mZ2^4 - 1280*mz2^3*mZ2^4 + 
       384*d*mz2^3*mZ2^4 + 1600*mH2*mz2^3*mZ2^4 - 480*d*mH2*mz2^3*mZ2^4 - 
       504*mH2^2*mz2^3*mZ2^4 + 162*d*mH2^2*mz2^3*mZ2^4 + 
       24*mH2^3*mz2^3*mZ2^4 - 12*d*mH2^3*mz2^3*mZ2^4 - 16*mH2*mz2^4*mZ2^4 + 
       4*d*mH2*mz2^4*mZ2^4 + 8*mH2^2*mz2^4*mZ2^4 - 2*d*mH2^2*mz2^4*mZ2^4 + 
       2816*mZ2^5 - 832*d*mZ2^5 + 864*mH2*mZ2^5 - 208*d*mH2*mZ2^5 - 
       4256*mH2^2*mZ2^5 + 1200*d*mH2^2*mZ2^5 + 1480*mH2^3*mZ2^5 - 
       408*d*mH2^3*mZ2^5 + 248*mH2^4*mZ2^5 - 70*d*mH2^4*mZ2^5 - 
       104*mH2^5*mZ2^5 + 26*d*mH2^5*mZ2^5 + 5376*mz2*mZ2^5 - 
       1664*d*mz2*mZ2^5 - 6688*mH2*mz2*mZ2^5 + 2064*d*mH2*mz2*mZ2^5 + 
       2752*mH2^2*mz2*mZ2^5 - 856*d*mH2^2*mz2*mZ2^5 - 56*mH2^3*mz2*mZ2^5 + 
       28*d*mH2^3*mz2*mZ2^5 - 408*mH2^4*mz2*mZ2^5 + 108*d*mH2^4*mz2*mZ2^5 + 
       104*mH2^5*mz2*mZ2^5 - 26*d*mH2^5*mz2*mZ2^5 + 1920*mz2^2*mZ2^5 - 
       576*d*mz2^2*mZ2^5 - 3008*mH2*mz2^2*mZ2^5 + 880*d*mH2*mz2^2*mZ2^5 + 
       1384*mH2^2*mz2^2*mZ2^5 - 410*d*mH2^2*mz2^2*mZ2^5 - 
       88*mH2^3*mz2^2*mZ2^5 + 38*d*mH2^3*mz2^2*mZ2^5 - 48*mH2^4*mz2^2*mZ2^5 + 
       10*d*mH2^4*mz2^2*mZ2^5 + 32*mH2*mz2^3*mZ2^5 - 8*d*mH2*mz2^3*mZ2^5 - 
       48*mH2^2*mz2^3*mZ2^5 + 12*d*mH2^2*mz2^3*mZ2^5 + 16*mH2^3*mz2^3*mZ2^5 - 
       4*d*mH2^3*mz2^3*mZ2^5 - 1344*mZ2^6 + 416*d*mZ2^6 + 736*mH2*mZ2^6 - 
       240*d*mH2*mZ2^6 + 896*mH2^2*mZ2^6 - 236*d*mH2^2*mZ2^6 - 
       760*mH2^3*mZ2^6 + 200*d*mH2^3*mZ2^6 + 136*mH2^4*mZ2^6 - 
       34*d*mH2^4*mZ2^6 + 12*mH2^5*mZ2^6 - 3*d*mH2^5*mZ2^6 - 1280*mz2*mZ2^6 + 
       384*d*mz2*mZ2^6 + 2240*mH2*mz2*mZ2^6 - 640*d*mH2*mz2*mZ2^6 - 
       1480*mH2^2*mz2*mZ2^6 + 406*d*mH2^2*mz2*mZ2^6 + 472*mH2^3*mz2*mZ2^6 - 
       124*d*mH2^3*mz2*mZ2^6 - 36*mH2^4*mz2*mZ2^6 + 9*d*mH2^4*mz2*mZ2^6 - 
       12*mH2^5*mz2*mZ2^6 + 3*d*mH2^5*mz2*mZ2^6 + 32*mH2*mz2^2*mZ2^6 - 
       8*d*mH2*mz2^2*mZ2^6 - 8*mH2^2*mz2^2*mZ2^6 + 2*d*mH2^2*mz2^2*mZ2^6 - 
       20*mH2^3*mz2^2*mZ2^6 + 5*d*mH2^3*mz2^2*mZ2^6 + 8*mH2^4*mz2^2*mZ2^6 - 
       2*d*mH2^4*mz2^2*mZ2^6 + 320*mZ2^7 - 96*d*mZ2^7 - 576*mH2*mZ2^7 + 
       160*d*mH2*mZ2^7 + 264*mH2^2*mZ2^7 - 70*d*mH2^2*mZ2^7 + 
       16*mH2^3*mZ2^7 - 4*d*mH2^3*mZ2^7 - 24*mH2^4*mZ2^7 + 6*d*mH2^4*mZ2^7 - 
       96*mH2*mz2*mZ2^7 + 24*d*mH2*mz2*mZ2^7 + 128*mH2^2*mz2*mZ2^7 - 
       32*d*mH2^2*mz2*mZ2^7 - 64*mH2^3*mz2*mZ2^7 + 16*d*mH2^3*mz2*mZ2^7 + 
       12*mH2^4*mz2*mZ2^7 - 3*d*mH2^4*mz2*mZ2^7 + 48*mH2*mZ2^8 - 
       12*d*mH2*mZ2^8 - 48*mH2^2*mZ2^8 + 12*d*mH2^2*mZ2^8 + 12*mH2^3*mZ2^8 - 
       3*d*mH2^3*mZ2^8)*\[Epsilon]^2)/((-4 + d)*(-2 + mH2)*
      (mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(2 - mZ2)*(4 - mZ2)^2*mZ2*
      (2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
        2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2)) + 
   (2*(-3 + d)*mZ2*(2 + mZ2)*(-mH2 - mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (8*mH2 - 3*mH2^2 - 9*mH2*mz2 + 3*mH2^2*mz2 + 2*mz2^2 - mH2*mz2^2 - 
      mH2*mZ2 + mH2^2*mZ2 - 4*mz2*mZ2 + 4*mH2*mz2*mZ2 - mH2^2*mz2*mZ2 + 
      2*mZ2^2 - mH2*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(2 - mZ2)*(4 - mZ2)*
     (-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) - 
   (2*(-3 + d)*Sqrt[4 - mH2]*mH2^(3/2)*(2 + mZ2)*(-mH2 + mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (-8*mH2 + 3*mH2^2 + 9*mH2*mz2 - 3*mH2^2*mz2 - 2*mz2^2 + mH2*mz2^2 + 
      mH2*mZ2 - mH2^2*mZ2 + 4*mz2*mZ2 - 4*mH2*mz2*mZ2 + mH2^2*mz2*mZ2 - 
      2*mZ2^2 + mH2*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(-2 + mH2)*
     Sqrt[-((-4 + mH2)*mH2)]*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  (Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-3 + d)*(-2 + d))/(2*(4 - mH2)*(4 - mZ2)) - 
      ((-3 + d)*(-2 + d))/(2*(-4 + mH2)*(4 - mZ2)))*
     (2*(mz2 - mZ2) + mH2*(-2 + mZ2))*Sqrt[4 - mZ2]*Sqrt[mZ2]*\[Epsilon]^2)/
    (2*Sqrt[-((-4 + mH2)*mH2)]*Sqrt[-((-4 + mZ2)*mZ2)]) + 
   ((-3 + d)*(-2 + d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(128*mH2^3 - 128*mH2^4 + 16*mH2^5 + 128*mH2^2*mz2 - 
      96*mH2^3*mz2 + 48*mH2^4*mz2 - 256*mH2*mz2^2 + 320*mH2^2*mz2^2 - 
      112*mH2^3*mz2^2 - 128*mH2*mz2^3 + 64*mH2^2*mz2^3 + 32*mz2^4 - 
      16*mH2*mz2^4 + 128*mH2^2*mZ2 - 256*mH2^3*mZ2 + 200*mH2^4*mZ2 - 
      24*mH2^5*mZ2 + 512*mH2*mz2*mZ2 - 544*mH2^2*mz2*mZ2 + 
      248*mH2^3*mz2*mZ2 - 76*mH2^4*mz2*mZ2 + 448*mH2*mz2^2*mZ2 - 
      480*mH2^2*mz2^2*mZ2 + 140*mH2^3*mz2^2*mZ2 - 128*mz2^3*mZ2 + 
      192*mH2*mz2^3*mZ2 - 64*mH2^2*mz2^3*mZ2 - 16*mz2^4*mZ2 + 
      8*mH2*mz2^4*mZ2 - 256*mH2*mZ2^2 + 160*mH2^2*mZ2^2 + 72*mH2^3*mZ2^2 - 
      108*mH2^4*mZ2^2 + 14*mH2^5*mZ2^2 - 512*mH2*mz2*mZ2^2 + 
      448*mH2^2*mz2*mZ2^2 - 168*mH2^3*mz2*mZ2^2 + 40*mH2^4*mz2*mZ2^2 + 
      192*mz2^2*mZ2^2 - 384*mH2*mz2^2*mZ2^2 + 256*mH2^2*mz2^2*mZ2^2 - 
      58*mH2^3*mz2^2*mZ2^2 + 64*mz2^3*mZ2^2 - 64*mH2*mz2^3*mZ2^2 + 
      16*mH2^2*mz2^3*mZ2^2 + 192*mH2*mZ2^3 - 224*mH2^2*mZ2^3 + 
      76*mH2^3*mZ2^3 + 8*mH2^4*mZ2^3 - 2*mH2^5*mZ2^3 - 128*mz2*mZ2^3 + 
      256*mH2*mz2*mZ2^3 - 152*mH2^2*mz2*mZ2^3 + 46*mH2^3*mz2*mZ2^3 - 
      9*mH2^4*mz2*mZ2^3 - 96*mz2^2*mZ2^3 + 120*mH2*mz2^2*mZ2^3 - 
      54*mH2^2*mz2^2*mZ2^3 + 9*mH2^3*mz2^2*mZ2^3 + 32*mZ2^4 - 48*mH2*mZ2^4 + 
      40*mH2^2*mZ2^4 - 16*mH2^3*mZ2^4 + mH2^4*mZ2^4 + 64*mz2*mZ2^4 - 
      80*mH2*mz2*mZ2^4 + 36*mH2^2*mz2*mZ2^4 - 8*mH2^3*mz2*mZ2^4 + 
      mH2^4*mz2*mZ2^4 - 16*mZ2^5 + 16*mH2*mZ2^5 - 6*mH2^2*mZ2^5 + 
      mH2^3*mZ2^5)*\[Epsilon]^2)/(2*(-4 + mH2)*(-2 + mH2)*(2 - mZ2)*(4 - mZ2)*
     (2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) + 
   ((-3 + d)*(-2 + d)*mH2*mZ2*(-mH2 - mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     \[Epsilon]^3)/((-4 + d)*(2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) - 
   ((-3 + d)*(-2 + d)*Sqrt[4 - mH2]*mH2^(5/2)*(-mH2 + mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     \[Epsilon]^3)/((-4 + d)*(-2 + mH2)*Sqrt[-((-4 + mH2)*mH2)]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 0, 0, 
  (Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-3 + d)^2)/((4 - mH2)*(4 - mZ2)) - 
      (-3 + d)^2/((-4 + mH2)*(4 - mZ2)))*(2*(mz2 - mZ2) + mH2*(-2 + mZ2))*
     Sqrt[4 - mZ2]*Sqrt[mZ2]*\[Epsilon]^2)/(2*Sqrt[-((-4 + mH2)*mH2)]*
     Sqrt[-((-4 + mZ2)*mZ2)]) - 
   (8*(-3 + d)^2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     \[Epsilon]^2)/((-4 + mH2)*(4 - mZ2)*(2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)), 
  0, 0, ((-8 + 3*d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (2688*mH2^4 - 1664*d*mH2^4 + 256*d^2*mH2^4 - 3648*mH2^5 + 2272*d*mH2^5 - 
      352*d^2*mH2^5 + 2464*mH2^6 - 1424*d*mH2^6 + 208*d^2*mH2^6 - 752*mH2^7 + 
      408*d*mH2^7 - 56*d^2*mH2^7 + 64*mH2^8 - 32*d*mH2^8 + 4*d^2*mH2^8 - 
      10752*mH2^3*mz2 + 6656*d*mH2^3*mz2 - 1024*d^2*mH2^3*mz2 + 
      14592*mH2^4*mz2 - 9088*d*mH2^4*mz2 + 1408*d^2*mH2^4*mz2 - 
      9856*mH2^5*mz2 + 5696*d*mH2^5*mz2 - 832*d^2*mH2^5*mz2 + 
      3008*mH2^6*mz2 - 1632*d*mH2^6*mz2 + 224*d^2*mH2^6*mz2 - 256*mH2^7*mz2 + 
      128*d*mH2^7*mz2 - 16*d^2*mH2^7*mz2 + 16128*mH2^2*mz2^2 - 
      9984*d*mH2^2*mz2^2 + 1536*d^2*mH2^2*mz2^2 - 21888*mH2^3*mz2^2 + 
      13632*d*mH2^3*mz2^2 - 2112*d^2*mH2^3*mz2^2 + 14784*mH2^4*mz2^2 - 
      8544*d*mH2^4*mz2^2 + 1248*d^2*mH2^4*mz2^2 - 4512*mH2^5*mz2^2 + 
      2448*d*mH2^5*mz2^2 - 336*d^2*mH2^5*mz2^2 + 384*mH2^6*mz2^2 - 
      192*d*mH2^6*mz2^2 + 24*d^2*mH2^6*mz2^2 - 10752*mH2*mz2^3 + 
      6656*d*mH2*mz2^3 - 1024*d^2*mH2*mz2^3 + 14592*mH2^2*mz2^3 - 
      9088*d*mH2^2*mz2^3 + 1408*d^2*mH2^2*mz2^3 - 9856*mH2^3*mz2^3 + 
      5696*d*mH2^3*mz2^3 - 832*d^2*mH2^3*mz2^3 + 3008*mH2^4*mz2^3 - 
      1632*d*mH2^4*mz2^3 + 224*d^2*mH2^4*mz2^3 - 256*mH2^5*mz2^3 + 
      128*d*mH2^5*mz2^3 - 16*d^2*mH2^5*mz2^3 + 2688*mz2^4 - 1664*d*mz2^4 + 
      256*d^2*mz2^4 - 3648*mH2*mz2^4 + 2272*d*mH2*mz2^4 - 352*d^2*mH2*mz2^4 + 
      2464*mH2^2*mz2^4 - 1424*d*mH2^2*mz2^4 + 208*d^2*mH2^2*mz2^4 - 
      752*mH2^3*mz2^4 + 408*d*mH2^3*mz2^4 - 56*d^2*mH2^3*mz2^4 + 
      64*mH2^4*mz2^4 - 32*d*mH2^4*mz2^4 + 4*d^2*mH2^4*mz2^4 + 
      17792*mH2^3*mZ2 - 9600*d*mH2^3*mZ2 + 1280*d^2*mH2^3*mZ2 - 
      32320*mH2^4*mZ2 + 17440*d*mH2^4*mZ2 - 2336*d^2*mH2^4*mZ2 + 
      18208*mH2^5*mZ2 - 9968*d*mH2^5*mZ2 + 1360*d^2*mH2^5*mZ2 - 
      5168*mH2^6*mZ2 + 2840*d*mH2^6*mZ2 - 392*d^2*mH2^6*mZ2 + 928*mH2^7*mZ2 - 
      500*d*mH2^7*mZ2 + 68*d^2*mH2^7*mZ2 - 64*mH2^8*mZ2 + 32*d*mH2^8*mZ2 - 
      4*d^2*mH2^8*mZ2 - 43648*mH2^2*mz2*mZ2 + 24192*d*mH2^2*mz2*mZ2 - 
      3328*d^2*mH2^2*mz2*mZ2 + 78208*mH2^3*mz2*mZ2 - 43808*d*mH2^3*mz2*mZ2 + 
      6112*d^2*mH2^3*mz2*mZ2 - 48192*mH2^4*mz2*mZ2 + 27552*d*mH2^4*mz2*mZ2 - 
      3936*d^2*mH2^4*mz2*mZ2 + 17440*mH2^5*mz2*mZ2 - 9848*d*mH2^5*mz2*mZ2 + 
      1400*d^2*mH2^5*mz2*mZ2 - 3832*mH2^6*mz2*mZ2 + 2076*d*mH2^6*mz2*mZ2 - 
      284*d^2*mH2^6*mz2*mZ2 + 288*mH2^7*mz2*mZ2 - 144*d*mH2^7*mz2*mZ2 + 
      18*d^2*mH2^7*mz2*mZ2 + 33920*mH2*mz2^2*mZ2 - 19584*d*mH2*mz2^2*mZ2 + 
      2816*d^2*mH2*mz2^2*mZ2 - 60800*mH2^2*mz2^2*mZ2 + 
      36128*d*mH2^2*mz2^2*mZ2 - 5344*d^2*mH2^2*mz2^2*mZ2 + 
      43968*mH2^3*mz2^2*mZ2 - 26560*d*mH2^3*mz2^2*mZ2 + 
      4000*d^2*mH2^3*mz2^2*mZ2 - 20896*mH2^4*mz2^2*mZ2 + 
      12056*d*mH2^4*mz2^2*mZ2 - 1752*d^2*mH2^4*mz2^2*mZ2 + 
      5304*mH2^5*mz2^2*mZ2 - 2884*d*mH2^5*mz2^2*mZ2 + 
      396*d^2*mH2^5*mz2^2*mZ2 - 416*mH2^6*mz2^2*mZ2 + 208*d*mH2^6*mz2^2*mZ2 - 
      26*d^2*mH2^6*mz2^2*mZ2 - 8064*mz2^3*mZ2 + 4992*d*mz2^3*mZ2 - 
      768*d^2*mz2^3*mZ2 + 16256*mH2*mz2^3*mZ2 - 10592*d*mH2*mz2^3*mZ2 + 
      1696*d^2*mH2*mz2^3*mZ2 - 16192*mH2^2*mz2^3*mZ2 + 
      10336*d*mH2^2*mz2^3*mZ2 - 1632*d^2*mH2^2*mz2^3*mZ2 + 
      10144*mH2^3*mz2^3*mZ2 - 5928*d*mH2^3*mz2^3*mZ2 + 
      872*d^2*mH2^3*mz2^3*mZ2 - 2824*mH2^4*mz2^3*mZ2 + 
      1540*d*mH2^4*mz2^3*mZ2 - 212*d^2*mH2^4*mz2^3*mZ2 + 
      224*mH2^5*mz2^3*mZ2 - 112*d*mH2^5*mz2^3*mZ2 + 14*d^2*mH2^5*mz2^3*mZ2 - 
      1344*mz2^4*mZ2 + 832*d*mz2^4*mZ2 - 128*d^2*mz2^4*mZ2 + 
      2208*mH2*mz2^4*mZ2 - 1360*d*mH2*mz2^4*mZ2 + 208*d^2*mH2*mz2^4*mZ2 - 
      1520*mH2^2*mz2^4*mZ2 + 880*d*mH2^2*mz2^4*mZ2 - 
      128*d^2*mH2^2*mz2^4*mZ2 + 424*mH2^3*mz2^4*mZ2 - 232*d*mH2^3*mz2^4*mZ2 + 
      32*d^2*mH2^3*mz2^4*mZ2 - 32*mH2^4*mz2^4*mZ2 + 16*d*mH2^4*mz2^4*mZ2 - 
      2*d^2*mH2^4*mz2^4*mZ2 - 25216*mH2^2*mZ2^2 + 13440*d*mH2^2*mZ2^2 - 
      1792*d^2*mH2^2*mZ2^2 + 37376*mH2^3*mZ2^2 - 19872*d*mH2^3*mZ2^2 + 
      2656*d^2*mH2^3*mZ2^2 - 10080*mH2^4*mZ2^2 + 5376*d*mH2^4*mZ2^2 - 
      736*d^2*mH2^4*mZ2^2 - 1744*mH2^5*mZ2^2 + 944*d*mH2^5*mZ2^2 - 
      120*d^2*mH2^5*mZ2^2 + 1056*mH2^6*mZ2^2 - 568*d*mH2^6*mZ2^2 + 
      76*d^2*mH2^6*mZ2^2 - 220*mH2^7*mZ2^2 + 118*d*mH2^7*mZ2^2 - 
      16*d^2*mH2^7*mZ2^2 + 16*mH2^8*mZ2^2 - 8*d*mH2^8*mZ2^2 + 
      d^2*mH2^8*mZ2^2 - 27904*mH2*mz2*mZ2^2 + 15104*d*mH2*mz2*mZ2^2 - 
      2048*d^2*mH2*mz2*mZ2^2 + 77376*mH2^2*mz2*mZ2^2 - 
      42496*d*mH2^2*mz2*mZ2^2 + 5824*d^2*mH2^2*mz2*mZ2^2 - 
      78464*mH2^3*mz2*mZ2^2 + 43568*d*mH2^3*mz2*mZ2^2 - 
      6032*d^2*mH2^3*mz2*mZ2^2 + 34016*mH2^4*mz2*mZ2^2 - 
      19224*d*mH2^4*mz2*mZ2^2 + 2712*d^2*mH2^4*mz2*mZ2^2 - 
      8544*mH2^5*mz2*mZ2^2 + 4824*d*mH2^5*mz2*mZ2^2 - 
      684*d^2*mH2^5*mz2*mZ2^2 + 1508*mH2^6*mz2*mZ2^2 - 
      818*d*mH2^6*mz2*mZ2^2 + 112*d^2*mH2^6*mz2*mZ2^2 - 112*mH2^7*mz2*mZ2^2 + 
      56*d*mH2^7*mz2*mZ2^2 - 7*d^2*mH2^7*mz2*mZ2^2 + 8064*mz2^2*mZ2^2 - 
      4992*d*mz2^2*mZ2^2 + 768*d^2*mz2^2*mZ2^2 - 28672*mH2*mz2^2*mZ2^2 + 
      17760*d*mH2*mz2^2*mZ2^2 - 2720*d^2*mH2*mz2^2*mZ2^2 + 
      37792*mH2^2*mz2^2*mZ2^2 - 23296*d*mH2^2*mz2^2*mZ2^2 + 
      3552*d^2*mH2^2*mz2^2*mZ2^2 - 23696*mH2^3*mz2^2*mZ2^2 + 
      14432*d*mH2^3*mz2^2*mZ2^2 - 2184*d^2*mH2^3*mz2^2*mZ2^2 + 
      9248*mH2^4*mz2^2*mZ2^2 - 5360*d*mH2^4*mz2^2*mZ2^2 + 
      780*d^2*mH2^4*mz2^2*mZ2^2 - 1980*mH2^5*mz2^2*mZ2^2 + 
      1078*d*mH2^5*mz2^2*mZ2^2 - 148*d^2*mH2^5*mz2^2*mZ2^2 + 
      144*mH2^6*mz2^2*mZ2^2 - 72*d*mH2^6*mz2^2*mZ2^2 + 
      9*d^2*mH2^6*mz2^2*mZ2^2 + 4032*mz2^3*mZ2^2 - 2496*d*mz2^3*mZ2^2 + 
      384*d^2*mz2^3*mZ2^2 - 8384*mH2*mz2^3*mZ2^2 + 5264*d*mH2*mz2^3*mZ2^2 - 
      816*d^2*mH2*mz2^3*mZ2^2 + 6912*mH2^2*mz2^3*mZ2^2 - 
      4248*d*mH2^2*mz2^3*mZ2^2 + 648*d^2*mH2^2*mz2^3*mZ2^2 - 
      3168*mH2^3*mz2^3*mZ2^2 + 1840*d*mH2^3*mz2^3*mZ2^2 - 
      268*d^2*mH2^3*mz2^3*mZ2^2 + 692*mH2^4*mz2^3*mZ2^2 - 
      378*d*mH2^4*mz2^3*mZ2^2 + 52*d^2*mH2^4*mz2^3*mZ2^2 - 
      48*mH2^5*mz2^3*mZ2^2 + 24*d*mH2^5*mz2^3*mZ2^2 - 
      3*d^2*mH2^5*mz2^3*mZ2^2 + 4736*mH2*mZ2^3 - 2176*d*mH2*mZ2^3 + 
      256*d^2*mH2*mZ2^3 - 64*mH2^2*mZ2^3 - 160*d*mH2^2*mZ2^3 + 
      32*d^2*mH2^2*mZ2^3 - 13472*mH2^3*mZ2^3 + 7024*d*mH2^3*mZ2^3 - 
      912*d^2*mH2^3*mZ2^3 + 7984*mH2^4*mZ2^3 - 4120*d*mH2^4*mZ2^3 + 
      536*d^2*mH2^4*mZ2^3 - 1472*mH2^5*mZ2^3 + 756*d*mH2^5*mZ2^3 - 
      100*d^2*mH2^5*mZ2^3 + 104*mH2^6*mZ2^3 - 56*d*mH2^6*mZ2^3 + 
      8*d^2*mH2^6*mZ2^3 - 2688*mz2*mZ2^3 + 1664*d*mz2*mZ2^3 - 
      256*d^2*mz2*mZ2^3 + 17408*mH2*mz2*mZ2^3 - 9760*d*mH2*mz2*mZ2^3 + 
      1376*d^2*mH2*mz2*mZ2^3 - 28224*mH2^2*mz2*mZ2^3 + 
      15776*d*mH2^2*mz2*mZ2^3 - 2208*d^2*mH2^2*mz2*mZ2^3 + 
      19392*mH2^3*mz2*mZ2^3 - 11016*d*mH2^3*mz2*mZ2^3 + 
      1560*d^2*mH2^3*mz2*mZ2^3 - 5224*mH2^4*mz2*mZ2^3 + 
      3116*d*mH2^4*mz2*mZ2^3 - 460*d^2*mH2^4*mz2*mZ2^3 + 
      656*mH2^5*mz2*mZ2^3 - 420*d*mH2^5*mz2*mZ2^3 + 66*d^2*mH2^5*mz2*mZ2^3 - 
      124*mH2^6*mz2*mZ2^3 + 70*d*mH2^6*mz2*mZ2^3 - 10*d^2*mH2^6*mz2*mZ2^3 + 
      16*mH2^7*mz2*mZ2^3 - 8*d*mH2^7*mz2*mZ2^3 + d^2*mH2^7*mz2*mZ2^3 - 
      4032*mz2^2*mZ2^3 + 2496*d*mz2^2*mZ2^3 - 384*d^2*mz2^2*mZ2^3 + 
      13152*mH2*mz2^2*mZ2^3 - 7984*d*mH2*mz2^2*mZ2^3 + 
      1200*d^2*mH2*mz2^2*mZ2^3 - 13424*mH2^2*mz2^2*mZ2^3 + 
      8064*d*mH2^2*mz2^2*mZ2^3 - 1200*d^2*mH2^2*mz2^2*mZ2^3 + 
      6504*mH2^3*mz2^2*mZ2^3 - 3856*d*mH2^3*mz2^2*mZ2^3 + 
      568*d^2*mH2^3*mz2^2*mZ2^3 - 1768*mH2^4*mz2^2*mZ2^3 + 
      1016*d*mH2^4*mz2^2*mZ2^3 - 146*d^2*mH2^4*mz2^2*mZ2^3 + 
      268*mH2^5*mz2^2*mZ2^3 - 146*d*mH2^5*mz2^2*mZ2^3 + 
      20*d^2*mH2^5*mz2^2*mZ2^3 - 16*mH2^6*mz2^2*mZ2^3 + 
      8*d*mH2^6*mz2^2*mZ2^3 - d^2*mH2^6*mz2^2*mZ2^3 - 1344*mH2*mZ2^4 + 
      320*d*mH2*mZ2^4 + 832*mH2^2*mZ2^4 + 16*d*mH2^2*mZ2^4 - 
      48*d^2*mH2^2*mZ2^4 + 2752*mH2^3*mZ2^4 - 1608*d*mH2^3*mZ2^4 + 
      224*d^2*mH2^3*mZ2^4 - 2240*mH2^4*mZ2^4 + 1176*d*mH2^4*mZ2^4 - 
      152*d^2*mH2^4*mZ2^4 + 564*mH2^5*mZ2^4 - 286*d*mH2^5*mZ2^4 + 
      36*d^2*mH2^5*mZ2^4 - 48*mH2^6*mZ2^4 + 24*d*mH2^6*mZ2^4 - 
      3*d^2*mH2^6*mZ2^4 + 1344*mz2*mZ2^4 - 832*d*mz2*mZ2^4 + 
      128*d^2*mz2*mZ2^4 - 9024*mH2*mz2*mZ2^4 + 5104*d*mH2*mz2*mZ2^4 - 
      720*d^2*mH2*mz2*mZ2^4 + 10816*mH2^2*mz2*mZ2^4 - 
      6040*d*mH2^2*mz2*mZ2^4 + 840*d^2*mH2^2*mz2*mZ2^4 - 
      5184*mH2^3*mz2*mZ2^4 + 2904*d*mH2^3*mz2*mZ2^4 - 
      404*d^2*mH2^3*mz2*mZ2^4 + 860*mH2^4*mz2*mZ2^4 - 502*d*mH2^4*mz2*mZ2^4 + 
      72*d^2*mH2^4*mz2*mZ2^4 + 40*mH2^5*mz2*mZ2^4 - 14*d*mH2^5*mz2*mZ2^4 + 
      d^2*mH2^5*mz2*mZ2^4 - 16*mH2^6*mz2*mZ2^4 + 8*d*mH2^6*mz2*mZ2^4 - 
      d^2*mH2^6*mz2*mZ2^4 + 2048*mH2*mZ2^5 - 1024*d*mH2*mZ2^5 + 
      128*d^2*mH2*mZ2^5 - 3072*mH2^2*mZ2^5 + 1536*d*mH2^2*mZ2^5 - 
      192*d^2*mH2^2*mZ2^5 + 1664*mH2^3*mZ2^5 - 832*d*mH2^3*mZ2^5 + 
      104*d^2*mH2^3*mZ2^5 - 384*mH2^4*mZ2^5 + 192*d*mH2^4*mZ2^5 - 
      24*d^2*mH2^4*mZ2^5 + 32*mH2^5*mZ2^5 - 16*d*mH2^5*mZ2^5 + 
      2*d^2*mH2^5*mZ2^5)*\[Epsilon]^2)/(4*(-4 + d)*(-4 + mH2)^2*(-2 + mH2)*
     mH2*(mH2 - mz2)*(2 - mZ2)*(2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2) - ((-8 + 3*d)*Sqrt[4 - mH2]*mH2^(3/2)*(-mH2 + mz2 + mZ2)*
     (10*mH2^2 - 2*d*mH2^2 - 4*mH2^3 + d*mH2^3 - 20*mH2*mz2 + 4*d*mH2*mz2 + 
      8*mH2^2*mz2 - 2*d*mH2^2*mz2 + 10*mz2^2 - 2*d*mz2^2 - 4*mH2*mz2^2 + 
      d*mH2*mz2^2 - 48*mZ2 + 16*d*mZ2 + 2*mH2*mZ2 - 2*d*mH2*mZ2 + 
      4*mH2^2*mZ2 - d*mH2^2*mZ2 + 2*mz2*mZ2 - 2*d*mz2*mZ2 + 14*mH2*mz2*mZ2 - 
      3*d*mH2*mz2*mZ2 - 4*mH2^2*mz2*mZ2 + d*mH2^2*mz2*mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     \[Epsilon]^3)/(2*(-4 + d)*(-4 + mH2)*(-2 + mH2)*Sqrt[-((-4 + mH2)*mH2)]*
     (mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   ((-8 + 3*d)*mZ2*(-mH2 - mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*(-6*mH2^2 + 2*d*mH2^2 + 12*mH2*mz2 - 
      4*d*mH2*mz2 - 6*mz2^2 + 2*d*mz2^2 - 48*mZ2 + 16*d*mZ2 + 34*mH2*mZ2 - 
      10*d*mH2*mZ2 - 4*mH2^2*mZ2 + d*mH2^2*mZ2 + 34*mz2*mZ2 - 10*d*mz2*mZ2 - 
      10*mH2*mz2*mZ2 + 3*d*mH2*mz2*mZ2 - 16*mZ2^2 + 4*d*mZ2^2 + 4*mH2*mZ2^2 - 
      d*mH2*mZ2^2)*\[Epsilon]^3)/(2*(-4 + d)*(4 - mH2)*(-mH2 + mz2)*(2 - mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  ((mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (5376*mH2^4 - 3328*d*mH2^4 + 512*d^2*mH2^4 - 8448*mH2^5 + 5312*d*mH2^5 - 
      832*d^2*mH2^5 + 6080*mH2^6 - 3616*d*mH2^6 + 544*d^2*mH2^6 - 960*mH2^7 + 
      608*d*mH2^7 - 96*d^2*mH2^7 - 384*mH2^8 + 192*d*mH2^8 - 24*d^2*mH2^8 + 
      64*mH2^9 - 32*d*mH2^9 + 4*d^2*mH2^9 - 21504*mH2^3*mz2 + 
      13312*d*mH2^3*mz2 - 2048*d^2*mH2^3*mz2 + 33792*mH2^4*mz2 - 
      21248*d*mH2^4*mz2 + 3328*d^2*mH2^4*mz2 - 24320*mH2^5*mz2 + 
      14464*d*mH2^5*mz2 - 2176*d^2*mH2^5*mz2 + 3840*mH2^6*mz2 - 
      2432*d*mH2^6*mz2 + 384*d^2*mH2^6*mz2 + 1536*mH2^7*mz2 - 
      768*d*mH2^7*mz2 + 96*d^2*mH2^7*mz2 - 256*mH2^8*mz2 + 128*d*mH2^8*mz2 - 
      16*d^2*mH2^8*mz2 + 32256*mH2^2*mz2^2 - 19968*d*mH2^2*mz2^2 + 
      3072*d^2*mH2^2*mz2^2 - 50688*mH2^3*mz2^2 + 31872*d*mH2^3*mz2^2 - 
      4992*d^2*mH2^3*mz2^2 + 36480*mH2^4*mz2^2 - 21696*d*mH2^4*mz2^2 + 
      3264*d^2*mH2^4*mz2^2 - 5760*mH2^5*mz2^2 + 3648*d*mH2^5*mz2^2 - 
      576*d^2*mH2^5*mz2^2 - 2304*mH2^6*mz2^2 + 1152*d*mH2^6*mz2^2 - 
      144*d^2*mH2^6*mz2^2 + 384*mH2^7*mz2^2 - 192*d*mH2^7*mz2^2 + 
      24*d^2*mH2^7*mz2^2 - 21504*mH2*mz2^3 + 13312*d*mH2*mz2^3 - 
      2048*d^2*mH2*mz2^3 + 33792*mH2^2*mz2^3 - 21248*d*mH2^2*mz2^3 + 
      3328*d^2*mH2^2*mz2^3 - 24320*mH2^3*mz2^3 + 14464*d*mH2^3*mz2^3 - 
      2176*d^2*mH2^3*mz2^3 + 3840*mH2^4*mz2^3 - 2432*d*mH2^4*mz2^3 + 
      384*d^2*mH2^4*mz2^3 + 1536*mH2^5*mz2^3 - 768*d*mH2^5*mz2^3 + 
      96*d^2*mH2^5*mz2^3 - 256*mH2^6*mz2^3 + 128*d*mH2^6*mz2^3 - 
      16*d^2*mH2^6*mz2^3 + 5376*mz2^4 - 3328*d*mz2^4 + 512*d^2*mz2^4 - 
      8448*mH2*mz2^4 + 5312*d*mH2*mz2^4 - 832*d^2*mH2*mz2^4 + 
      6080*mH2^2*mz2^4 - 3616*d*mH2^2*mz2^4 + 544*d^2*mH2^2*mz2^4 - 
      960*mH2^3*mz2^4 + 608*d*mH2^3*mz2^4 - 96*d^2*mH2^3*mz2^4 - 
      384*mH2^4*mz2^4 + 192*d*mH2^4*mz2^4 - 24*d^2*mH2^4*mz2^4 + 
      64*mH2^5*mz2^4 - 32*d*mH2^5*mz2^4 + 4*d^2*mH2^5*mz2^4 + 
      35584*mH2^3*mZ2 - 19200*d*mH2^3*mZ2 + 2560*d^2*mH2^3*mZ2 - 
      43008*mH2^4*mZ2 + 22848*d*mH2^4*mZ2 - 3008*d^2*mH2^4*mZ2 + 
      3136*mH2^5*mZ2 - 1888*d*mH2^5*mZ2 + 288*d^2*mH2^5*mZ2 + 
      4992*mH2^6*mZ2 - 2464*d*mH2^6*mZ2 + 288*d^2*mH2^6*mZ2 - 
      1632*mH2^7*mZ2 + 776*d*mH2^7*mZ2 - 88*d^2*mH2^7*mZ2 + 560*mH2^8*mZ2 - 
      284*d*mH2^8*mZ2 + 36*d^2*mH2^8*mZ2 - 64*mH2^9*mZ2 + 32*d*mH2^9*mZ2 - 
      4*d^2*mH2^9*mZ2 - 87296*mH2^2*mz2*mZ2 + 48384*d*mH2^2*mz2*mZ2 - 
      6656*d^2*mH2^2*mz2*mZ2 + 116608*mH2^3*mz2*mZ2 - 65856*d*mH2^3*mz2*mZ2 + 
      9280*d^2*mH2^3*mz2*mZ2 - 40256*mH2^4*mz2*mZ2 + 25280*d*mH2^4*mz2*mZ2 - 
      3968*d^2*mH2^4*mz2*mZ2 + 10208*mH2^5*mz2*mZ2 - 7040*d*mH2^5*mz2*mZ2 + 
      1216*d^2*mH2^5*mz2*mZ2 + 896*mH2^6*mz2*mZ2 - 72*d*mH2^6*mz2*mZ2 - 
      56*d^2*mH2^6*mz2*mZ2 - 2176*mH2^7*mz2*mZ2 + 1104*d*mH2^7*mz2*mZ2 - 
      140*d^2*mH2^7*mz2*mZ2 + 288*mH2^8*mz2*mZ2 - 144*d*mH2^8*mz2*mZ2 + 
      18*d^2*mH2^8*mz2*mZ2 + 67840*mH2*mz2^2*mZ2 - 39168*d*mH2*mz2^2*mZ2 + 
      5632*d^2*mH2*mz2^2*mZ2 - 106880*mH2^2*mz2^2*mZ2 + 
      64832*d*mH2^2*mz2^2*mZ2 - 9792*d^2*mH2^2*mz2^2*mZ2 + 
      76096*mH2^3*mz2^2*mZ2 - 48000*d*mH2^3*mz2^2*mZ2 + 
      7552*d^2*mH2^3*mz2^2*mZ2 - 38624*mH2^4*mz2^2*mZ2 + 
      23392*d*mH2^4*mz2^2*mZ2 - 3584*d^2*mH2^4*mz2^2*mZ2 + 
      3392*mH2^5*mz2^2*mZ2 - 2376*d*mH2^5*mz2^2*mZ2 + 
      408*d^2*mH2^5*mz2^2*mZ2 + 2912*mH2^6*mz2^2*mZ2 - 
      1480*d*mH2^6*mz2^2*mZ2 + 188*d^2*mH2^6*mz2^2*mZ2 - 
      416*mH2^7*mz2^2*mZ2 + 208*d*mH2^7*mz2^2*mZ2 - 26*d^2*mH2^7*mz2^2*mZ2 - 
      16128*mz2^3*mZ2 + 9984*d*mz2^3*mZ2 - 1536*d^2*mz2^3*mZ2 + 
      35968*mH2*mz2^3*mZ2 - 23488*d*mH2*mz2^3*mZ2 + 3776*d^2*mH2*mz2^3*mZ2 - 
      43968*mH2^2*mz2^3*mZ2 + 27712*d*mH2^2*mz2^3*mZ2 - 
      4352*d^2*mH2^2*mz2^3*mZ2 + 26656*mH2^3*mz2^3*mZ2 - 
      15808*d*mH2^3*mz2^3*mZ2 + 2368*d^2*mH2^3*mz2^3*mZ2 - 
      2944*mH2^4*mz2^3*mZ2 + 1864*d*mH2^4*mz2^3*mZ2 - 
      296*d^2*mH2^4*mz2^3*mZ2 - 1536*mH2^5*mz2^3*mZ2 + 
      784*d*mH2^5*mz2^3*mZ2 - 100*d^2*mH2^5*mz2^3*mZ2 + 224*mH2^6*mz2^3*mZ2 - 
      112*d*mH2^6*mz2^3*mZ2 + 14*d^2*mH2^6*mz2^3*mZ2 - 2688*mz2^4*mZ2 + 
      1664*d*mz2^4*mZ2 - 256*d^2*mz2^4*mZ2 + 4992*mH2*mz2^4*mZ2 - 
      3104*d*mH2*mz2^4*mZ2 + 480*d^2*mH2*mz2^4*mZ2 - 3232*mH2^2*mz2^4*mZ2 + 
      1920*d*mH2^2*mz2^4*mZ2 - 288*d^2*mH2^2*mz2^4*mZ2 + 
      288*mH2^3*mz2^4*mZ2 - 192*d*mH2^3*mz2^4*mZ2 + 32*d^2*mH2^3*mz2^4*mZ2 + 
      240*mH2^4*mz2^4*mZ2 - 124*d*mH2^4*mz2^4*mZ2 + 16*d^2*mH2^4*mz2^4*mZ2 - 
      32*mH2^5*mz2^4*mZ2 + 16*d*mH2^5*mz2^4*mZ2 - 2*d^2*mH2^5*mz2^4*mZ2 - 
      50432*mH2^2*mZ2^2 + 26880*d*mH2^2*mZ2^2 - 3584*d^2*mH2^2*mZ2^2 + 
      53376*mH2^3*mZ2^2 - 28736*d*mH2^3*mZ2^2 + 3904*d^2*mH2^3*mZ2^2 + 
      6656*mH2^4*mZ2^2 - 2432*d*mH2^4*mZ2^2 + 128*d^2*mH2^4*mZ2^2 - 
      5408*mH2^5*mZ2^2 + 2096*d*mH2^5*mZ2^2 - 160*d^2*mH2^5*mZ2^2 - 
      1552*mH2^6*mZ2^2 + 1024*d*mH2^6*mZ2^2 - 160*d^2*mH2^6*mZ2^2 + 
      496*mH2^7*mZ2^2 - 256*d*mH2^7*mZ2^2 + 32*d^2*mH2^7*mZ2^2 - 
      128*mH2^8*mZ2^2 + 64*d*mH2^8*mZ2^2 - 8*d^2*mH2^8*mZ2^2 + 
      16*mH2^9*mZ2^2 - 8*d*mH2^9*mZ2^2 + d^2*mH2^9*mZ2^2 - 
      55808*mH2*mz2*mZ2^2 + 30208*d*mH2*mz2*mZ2^2 - 4096*d^2*mH2*mz2*mZ2^2 + 
      134528*mH2^2*mz2*mZ2^2 - 74752*d*mH2^2*mz2*mZ2^2 + 
      10368*d^2*mH2^2*mz2*mZ2^2 - 94912*mH2^3*mz2*mZ2^2 + 
      54368*d*mH2^3*mz2*mZ2^2 - 7776*d^2*mH2^3*mz2*mZ2^2 + 
      7328*mH2^4*mz2*mZ2^2 - 6128*d*mH2^4*mz2*mZ2^2 + 
      1168*d^2*mH2^4*mz2*mZ2^2 + 5168*mH2^5*mz2*mZ2^2 - 
      2128*d*mH2^5*mz2*mZ2^2 + 168*d^2*mH2^5*mz2*mZ2^2 - 
      1808*mH2^6*mz2*mZ2^2 + 832*d*mH2^6*mz2*mZ2^2 - 88*d^2*mH2^6*mz2*mZ2^2 + 
      864*mH2^7*mz2*mZ2^2 - 440*d*mH2^7*mz2*mZ2^2 + 56*d^2*mH2^7*mz2*mZ2^2 - 
      112*mH2^8*mz2*mZ2^2 + 56*d*mH2^8*mz2*mZ2^2 - 7*d^2*mH2^8*mz2*mZ2^2 + 
      16128*mz2^2*mZ2^2 - 9984*d*mz2^2*mZ2^2 + 1536*d^2*mz2^2*mZ2^2 - 
      60800*mH2*mz2^2*mZ2^2 + 37824*d*mH2*mz2^2*mZ2^2 - 
      5824*d^2*mH2*mz2^2*mZ2^2 + 78592*mH2^2*mz2^2*mZ2^2 - 
      48896*d*mH2^2*mz2^2*mZ2^2 + 7552*d^2*mH2^2*mz2^2*mZ2^2 - 
      45600*mH2^3*mz2^2*mZ2^2 + 28368*d*mH2^3*mz2^2*mZ2^2 - 
      4416*d^2*mH2^3*mz2^2*mZ2^2 + 14960*mH2^4*mz2^2*mZ2^2 - 
      9056*d*mH2^4*mz2^2*mZ2^2 + 1392*d^2*mH2^4*mz2^2*mZ2^2 - 
      112*mH2^5*mz2^2*mZ2^2 + 216*d*mH2^5*mz2^2*mZ2^2 - 
      56*d^2*mH2^5*mz2^2*mZ2^2 - 1152*mH2^6*mz2^2*mZ2^2 + 
      592*d*mH2^6*mz2^2*mZ2^2 - 76*d^2*mH2^6*mz2^2*mZ2^2 + 
      144*mH2^7*mz2^2*mZ2^2 - 72*d*mH2^7*mz2^2*mZ2^2 + 
      9*d^2*mH2^7*mz2^2*mZ2^2 + 8064*mz2^3*mZ2^2 - 4992*d*mz2^3*mZ2^2 + 
      768*d^2*mz2^3*mZ2^2 - 18496*mH2*mz2^3*mZ2^2 + 11680*d*mH2*mz2^3*mZ2^2 - 
      1824*d^2*mH2*mz2^3*mZ2^2 + 15520*mH2^2*mz2^3*mZ2^2 - 
      9616*d*mH2^2*mz2^3*mZ2^2 + 1488*d^2*mH2^2*mz2^3*mZ2^2 - 
      5904*mH2^3*mz2^3*mZ2^2 + 3536*d*mH2^3*mz2^3*mZ2^2 - 
      536*d^2*mH2^3*mz2^3*mZ2^2 + 16*mH2^4*mz2^3*mZ2^2 - 
      56*d*mH2^4*mz2^3*mZ2^2 + 16*d^2*mH2^4*mz2^3*mZ2^2 + 
      416*mH2^5*mz2^3*mZ2^2 - 216*d*mH2^5*mz2^3*mZ2^2 + 
      28*d^2*mH2^5*mz2^3*mZ2^2 - 48*mH2^6*mz2^3*mZ2^2 + 
      24*d*mH2^6*mz2^3*mZ2^2 - 3*d^2*mH2^6*mz2^3*mZ2^2 + 9472*mH2*mZ2^3 - 
      4352*d*mH2*mZ2^3 + 512*d^2*mH2*mZ2^3 + 768*mH2^2*mZ2^3 - 
      64*d*mH2^2*mZ2^3 - 64*d^2*mH2^2*mZ2^3 - 22208*mH2^3*mZ2^3 + 
      10848*d*mH2^3*mZ2^3 - 1312*d^2*mH2^3*mZ2^3 + 2496*mH2^4*mZ2^3 - 
      1216*d*mH2^4*mZ2^3 + 160*d^2*mH2^4*mZ2^3 + 2880*mH2^5*mZ2^3 - 
      1240*d*mH2^5*mZ2^3 + 120*d^2*mH2^5*mZ2^3 - 304*mH2^6*mZ2^3 + 
      36*d*mH2^6*mZ2^3 + 12*d^2*mH2^6*mZ2^3 - 16*mH2^7*mZ2^3 + 
      20*d*mH2^7*mZ2^3 - 4*d^2*mH2^7*mZ2^3 - 5376*mz2*mZ2^3 + 
      3328*d*mz2*mZ2^3 - 512*d^2*mz2*mZ2^3 + 35968*mH2*mz2*mZ2^3 - 
      20288*d*mH2*mz2*mZ2^3 + 2880*d^2*mH2*mz2*mZ2^3 - 
      49600*mH2^2*mz2*mZ2^3 + 28480*d*mH2^2*mz2*mZ2^3 - 
      4096*d^2*mH2^2*mz2*mZ2^3 + 21600*mH2^3*mz2*mZ2^3 - 
      13248*d*mH2^3*mz2*mZ2^3 + 2016*d^2*mH2^3*mz2*mZ2^3 + 
      2464*mH2^4*mz2*mZ2^3 - 680*d*mH2^4*mz2*mZ2^3 - 8*d^2*mH2^4*mz2*mZ2^3 - 
      1392*mH2^5*mz2*mZ2^3 + 680*d*mH2^5*mz2*mZ2^3 - 76*d^2*mH2^5*mz2*mZ2^3 - 
      192*mH2^6*mz2*mZ2^3 + 100*d*mH2^6*mz2*mZ2^3 - 14*d^2*mH2^6*mz2*mZ2^3 - 
      32*mH2^7*mz2*mZ2^3 + 16*d*mH2^7*mz2*mZ2^3 - 2*d^2*mH2^7*mz2*mZ2^3 + 
      16*mH2^8*mz2*mZ2^3 - 8*d*mH2^8*mz2*mZ2^3 + d^2*mH2^8*mz2*mZ2^3 - 
      8064*mz2^2*mZ2^3 + 4992*d*mz2^2*mZ2^3 - 768*d^2*mz2^2*mZ2^3 + 
      28032*mH2*mz2^2*mZ2^3 - 17120*d*mH2*mz2^2*mZ2^3 + 
      2592*d^2*mH2*mz2^2*mZ2^3 - 24736*mH2^2*mz2^2*mZ2^3 + 
      15136*d*mH2^2*mz2^2*mZ2^3 - 2304*d^2*mH2^2*mz2^2*mZ2^3 + 
      8224*mH2^3*mz2^2*mZ2^3 - 5120*d*mH2^3*mz2^2*mZ2^3 + 
      800*d^2*mH2^3*mz2^2*mZ2^3 - 512*mH2^4*mz2^2*mZ2^3 + 
      380*d*mH2^4*mz2^2*mZ2^3 - 72*d^2*mH2^4*mz2^2*mZ2^3 - 
      512*mH2^5*mz2^2*mZ2^3 + 268*d*mH2^5*mz2^2*mZ2^3 - 
      34*d^2*mH2^5*mz2^2*mZ2^3 + 176*mH2^6*mz2^2*mZ2^3 - 
      92*d*mH2^6*mz2^2*mZ2^3 + 12*d^2*mH2^6*mz2^2*mZ2^3 - 
      16*mH2^7*mz2^2*mZ2^3 + 8*d*mH2^7*mz2^2*mZ2^3 - d^2*mH2^7*mz2^2*mZ2^3 - 
      2688*mH2*mZ2^4 + 640*d*mH2*mZ2^4 + 2240*mH2^2*mZ2^4 - 
      864*d*mH2^2*mZ2^4 + 96*d^2*mH2^2*mZ2^4 + 2976*mH2^3*mZ2^4 - 
      1072*d*mH2^3*mZ2^4 + 64*d^2*mH2^3*mZ2^4 + 432*mH2^4*mZ2^4 - 
      624*d*mH2^4*mZ2^4 + 136*d^2*mH2^4*mZ2^4 - 1712*mH2^5*mZ2^4 + 
      984*d*mH2^5*mZ2^4 - 140*d^2*mH2^5*mZ2^4 + 528*mH2^6*mZ2^4 - 
      276*d*mH2^6*mZ2^4 + 36*d^2*mH2^6*mZ2^4 - 48*mH2^7*mZ2^4 + 
      24*d*mH2^7*mZ2^4 - 3*d^2*mH2^7*mZ2^4 + 2688*mz2*mZ2^4 - 
      1664*d*mz2*mZ2^4 + 256*d^2*mz2*mZ2^4 - 18624*mH2*mz2*mZ2^4 + 
      10592*d*mH2*mz2*mZ2^4 - 1504*d^2*mH2*mz2*mZ2^4 + 
      15968*mH2^2*mz2*mZ2^4 - 9104*d*mH2^2*mz2*mZ2^4 + 
      1296*d^2*mH2^2*mz2*mZ2^4 - 1712*mH2^3*mz2*mZ2^4 + 
      1136*d*mH2^3*mz2*mZ2^4 - 184*d^2*mH2^3*mz2*mZ2^4 - 
      2864*mH2^4*mz2*mZ2^4 + 1520*d*mH2^4*mz2*mZ2^4 - 
      200*d^2*mH2^4*mz2*mZ2^4 + 880*mH2^5*mz2*mZ2^4 - 492*d*mH2^5*mz2*mZ2^4 + 
      68*d^2*mH2^5*mz2*mZ2^4 + 8*mH2^6*mz2*mZ2^4 + 2*d*mH2^6*mz2*mZ2^4 - 
      d^2*mH2^6*mz2*mZ2^4 - 16*mH2^7*mz2*mZ2^4 + 8*d*mH2^7*mz2*mZ2^4 - 
      d^2*mH2^7*mz2*mZ2^4 + 4096*mH2*mZ2^5 - 2048*d*mH2*mZ2^5 + 
      256*d^2*mH2*mZ2^5 - 4096*mH2^2*mZ2^5 + 2048*d*mH2^2*mZ2^5 - 
      256*d^2*mH2^2*mZ2^5 + 256*mH2^3*mZ2^5 - 128*d*mH2^3*mZ2^5 + 
      16*d^2*mH2^3*mZ2^5 + 896*mH2^4*mZ2^5 - 448*d*mH2^4*mZ2^5 + 
      56*d^2*mH2^4*mZ2^5 - 320*mH2^5*mZ2^5 + 160*d*mH2^5*mZ2^5 - 
      20*d^2*mH2^5*mZ2^5 + 32*mH2^6*mZ2^5 - 16*d*mH2^6*mZ2^5 + 
      2*d^2*mH2^6*mZ2^5)*\[Epsilon]^2)/(2*(-4 + d)*(-4 + mH2)^2*(-2 + mH2)*
     mH2*(mH2 - mz2)*(2 - mZ2)*(2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2) - (Sqrt[4 - mH2]*mH2^(3/2)*(2 + mH2)*(-mH2 + mz2 + mZ2)*
     (10*mH2^2 - 2*d*mH2^2 - 4*mH2^3 + d*mH2^3 - 20*mH2*mz2 + 4*d*mH2*mz2 + 
      8*mH2^2*mz2 - 2*d*mH2^2*mz2 + 10*mz2^2 - 2*d*mz2^2 - 4*mH2*mz2^2 + 
      d*mH2*mz2^2 - 48*mZ2 + 16*d*mZ2 + 2*mH2*mZ2 - 2*d*mH2*mZ2 + 
      4*mH2^2*mZ2 - d*mH2^2*mZ2 + 2*mz2*mZ2 - 2*d*mz2*mZ2 + 14*mH2*mz2*mZ2 - 
      3*d*mH2*mz2*mZ2 - 4*mH2^2*mz2*mZ2 + d*mH2^2*mz2*mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     \[Epsilon]^3)/((-4 + d)*(-4 + mH2)*(-2 + mH2)*Sqrt[-((-4 + mH2)*mH2)]*
     (mH2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   ((2 + mH2)*mZ2*(-mH2 - mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*(-6*mH2^2 + 2*d*mH2^2 + 12*mH2*mz2 - 
      4*d*mH2*mz2 - 6*mz2^2 + 2*d*mz2^2 - 48*mZ2 + 16*d*mZ2 + 34*mH2*mZ2 - 
      10*d*mH2*mZ2 - 4*mH2^2*mZ2 + d*mH2^2*mZ2 + 34*mz2*mZ2 - 10*d*mz2*mZ2 - 
      10*mH2*mz2*mZ2 + 3*d*mH2*mz2*mZ2 - 16*mZ2^2 + 4*d*mZ2^2 + 4*mH2*mZ2^2 - 
      d*mH2*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(4 - mH2)*(-mH2 + mz2)*(2 - mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 0, 0, 0, 
  -1/4*((-8 + 3*d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
      (1728*mH2^4 - 960*d*mH2^4 + 128*d^2*mH2^4 - 2016*mH2^5 + 1152*d*mH2^5 - 
       160*d^2*mH2^5 + 448*mH2^6 - 240*d*mH2^6 + 32*d^2*mH2^6 - 
       3264*mH2^3*mz2 + 1856*d*mH2^3*mz2 - 256*d^2*mH2^3*mz2 + 
       3840*mH2^4*mz2 - 2288*d*mH2^4*mz2 + 336*d^2*mH2^4*mz2 + 
       496*mH2^5*mz2 - 296*d*mH2^5*mz2 + 40*d^2*mH2^5*mz2 - 512*mH2^6*mz2 + 
       272*d*mH2^6*mz2 - 36*d^2*mH2^6*mz2 + 4032*mH2^2*mz2^2 - 
       2496*d*mH2^2*mz2^2 + 384*d^2*mH2^2*mz2^2 - 4224*mH2^3*mz2^2 + 
       2704*d*mH2^3*mz2^2 - 432*d^2*mH2^3*mz2^2 - 3536*mH2^4*mz2^2 + 
       1960*d*mH2^4*mz2^2 - 264*d^2*mH2^4*mz2^2 + 1680*mH2^5*mz2^2 - 
       896*d*mH2^5*mz2^2 + 120*d^2*mH2^5*mz2^2 + 64*mH2^6*mz2^2 - 
       32*d*mH2^6*mz2^2 + 4*d^2*mH2^6*mz2^2 - 5184*mH2*mz2^3 + 
       3264*d*mH2*mz2^3 - 512*d^2*mH2*mz2^3 + 4032*mH2^2*mz2^3 - 
       2544*d*mH2^2*mz2^3 + 400*d^2*mH2^2*mz2^3 + 5456*mH2^3*mz2^3 - 
       3048*d*mH2^3*mz2^3 + 424*d^2*mH2^3*mz2^3 - 2128*mH2^4*mz2^3 + 
       1160*d*mH2^4*mz2^3 - 160*d^2*mH2^4*mz2^3 - 256*mH2^5*mz2^3 + 
       128*d*mH2^5*mz2^3 - 16*d^2*mH2^5*mz2^3 + 2688*mz2^4 - 1664*d*mz2^4 + 
       256*d^2*mz2^4 - 672*mH2*mz2^4 + 368*d*mH2*mz2^4 - 48*d^2*mH2*mz2^4 - 
       4528*mH2^2*mz2^4 + 2600*d*mH2^2*mz2^4 - 376*d^2*mH2^2*mz2^4 + 
       1136*mH2^3*mz2^4 - 656*d*mH2^3*mz2^4 + 96*d^2*mH2^3*mz2^4 + 
       384*mH2^4*mz2^4 - 192*d*mH2^4*mz2^4 + 24*d^2*mH2^4*mz2^4 - 960*mz2^5 + 
       608*d*mz2^5 - 96*d^2*mz2^5 + 1664*mH2*mz2^5 - 976*d*mH2*mz2^5 + 
       144*d^2*mH2*mz2^5 - 48*mH2^2*mz2^5 + 56*d*mH2^2*mz2^5 - 
       12*d^2*mH2^2*mz2^5 - 256*mH2^3*mz2^5 + 128*d*mH2^3*mz2^5 - 
       16*d^2*mH2^3*mz2^5 - 128*mH2*mz2^6 + 64*d*mH2*mz2^6 - 
       8*d^2*mH2*mz2^6 + 64*mH2^2*mz2^6 - 32*d*mH2^2*mz2^6 + 
       4*d^2*mH2^2*mz2^6 + 8960*mH2^3*mZ2 - 5248*d*mH2^3*mZ2 + 
       768*d^2*mH2^3*mZ2 - 10080*mH2^4*mZ2 + 5696*d*mH2^4*mZ2 - 
       800*d^2*mH2^4*mZ2 + 3696*mH2^5*mZ2 - 2144*d*mH2^5*mZ2 + 
       304*d^2*mH2^5*mZ2 - 448*mH2^6*mZ2 + 240*d*mH2^6*mZ2 - 
       32*d^2*mH2^6*mZ2 + 1920*mH2^2*mz2*mZ2 - 1024*d*mH2^2*mz2*mZ2 + 
       128*d^2*mH2^2*mz2*mZ2 - 11168*mH2^3*mz2*mZ2 + 6432*d*mH2^3*mz2*mZ2 - 
       928*d^2*mH2^3*mz2*mZ2 + 8480*mH2^4*mz2*mZ2 - 4552*d*mH2^4*mz2*mZ2 + 
       616*d^2*mH2^4*mz2*mZ2 - 2392*mH2^5*mz2*mZ2 + 1388*d*mH2^5*mz2*mZ2 - 
       196*d^2*mH2^5*mz2*mZ2 + 512*mH2^6*mz2*mZ2 - 272*d*mH2^6*mz2*mZ2 + 
       36*d^2*mH2^6*mz2*mZ2 - 13056*mH2*mz2^2*mZ2 + 6912*d*mH2*mz2^2*mZ2 - 
       896*d^2*mH2*mz2^2*mZ2 + 24352*mH2^2*mz2^2*mZ2 - 
       12928*d*mH2^2*mz2^2*mZ2 + 1696*d^2*mH2^2*mz2^2*mZ2 - 
       12128*mH2^3*mz2^2*mZ2 + 6088*d*mH2^3*mz2^2*mZ2 - 
       744*d^2*mH2^3*mz2^2*mZ2 + 3960*mH2^4*mz2^2*mZ2 - 
       2188*d*mH2^4*mz2^2*mZ2 + 292*d^2*mH2^4*mz2^2*mZ2 - 
       1544*mH2^5*mz2^2*mZ2 + 808*d*mH2^5*mz2^2*mZ2 - 
       106*d^2*mH2^5*mz2^2*mZ2 - 64*mH2^6*mz2^2*mZ2 + 32*d*mH2^6*mz2^2*mZ2 - 
       4*d^2*mH2^6*mz2^2*mZ2 + 2176*mz2^3*mZ2 - 640*d*mz2^3*mZ2 - 
       800*mH2*mz2^3*mZ2 - 192*d*mH2*mz2^3*mZ2 + 128*d^2*mH2*mz2^3*mZ2 - 
       576*mH2^2*mz2^3*mZ2 + 568*d*mH2^2*mz2^3*mZ2 - 120*d^2*mH2^2*mz2^3*
        mZ2 - 3608*mH2^3*mz2^3*mZ2 + 2092*d*mH2^3*mz2^3*mZ2 - 
       300*d^2*mH2^3*mz2^3*mZ2 + 1896*mH2^4*mz2^3*mZ2 - 
       1032*d*mH2^4*mz2^3*mZ2 + 142*d^2*mH2^4*mz2^3*mZ2 + 
       288*mH2^5*mz2^3*mZ2 - 144*d*mH2^5*mz2^3*mZ2 + 18*d^2*mH2^5*mz2^3*mZ2 - 
       2304*mz2^4*mZ2 + 992*d*mz2^4*mZ2 - 96*d^2*mz2^4*mZ2 - 
       464*mH2*mz2^4*mZ2 + 600*d*mH2*mz2^4*mZ2 - 136*d^2*mH2*mz2^4*mZ2 + 
       3544*mH2^2*mz2^4*mZ2 - 2140*d*mH2^2*mz2^4*mZ2 + 
       324*d^2*mH2^2*mz2^4*mZ2 - 808*mH2^3*mz2^4*mZ2 + 
       488*d*mH2^3*mz2^4*mZ2 - 74*d^2*mH2^3*mz2^4*mZ2 - 416*mH2^4*mz2^4*mZ2 + 
       208*d*mH2^4*mz2^4*mZ2 - 26*d^2*mH2^4*mz2^4*mZ2 + 992*mz2^5*mZ2 - 
       560*d*mz2^5*mZ2 + 80*d^2*mz2^5*mZ2 - 1056*mH2*mz2^5*mZ2 + 
       608*d*mH2*mz2^5*mZ2 - 88*d^2*mH2*mz2^5*mZ2 - 120*mH2^2*mz2^5*mZ2 + 
       40*d*mH2^2*mz2^5*mZ2 - 2*d^2*mH2^2*mz2^5*mZ2 + 224*mH2^3*mz2^5*mZ2 - 
       112*d*mH2^3*mz2^5*mZ2 + 14*d^2*mH2^3*mz2^5*mZ2 + 64*mH2*mz2^6*mZ2 - 
       32*d*mH2*mz2^6*mZ2 + 4*d^2*mH2*mz2^6*mZ2 - 32*mH2^2*mz2^6*mZ2 + 
       16*d*mH2^2*mz2^6*mZ2 - 2*d^2*mH2^2*mz2^6*mZ2 - 24128*mH2^2*mZ2^2 + 
       13632*d*mH2^2*mZ2^2 - 1920*d^2*mH2^2*mZ2^2 + 21024*mH2^3*mZ2^2 - 
       11392*d*mH2^3*mZ2^2 + 1536*d^2*mH2^3*mZ2^2 - 576*mH2^4*mZ2^2 + 
       224*d*mH2^4*mZ2^2 - 16*d^2*mH2^4*mZ2^2 - 1536*mH2^5*mZ2^2 + 
       928*d*mH2^5*mZ2^2 - 136*d^2*mH2^5*mZ2^2 + 112*mH2^6*mZ2^2 - 
       60*d*mH2^6*mZ2^2 + 8*d^2*mH2^6*mZ2^2 + 3776*mH2*mz2*mZ2^2 - 
       2496*d*mH2*mz2*mZ2^2 + 384*d^2*mH2*mz2*mZ2^2 + 11904*mH2^2*mz2*mZ2^2 - 
       6256*d*mH2^2*mz2*mZ2^2 + 848*d^2*mH2^2*mz2*mZ2^2 - 
       7888*mH2^3*mz2*mZ2^2 + 3880*d*mH2^3*mz2*mZ2^2 - 
       480*d^2*mH2^3*mz2*mZ2^2 - 3728*mH2^4*mz2*mZ2^2 + 
       2048*d*mH2^4*mz2*mZ2^2 - 284*d^2*mH2^4*mz2*mZ2^2 + 
       1152*mH2^5*mz2*mZ2^2 - 696*d*mH2^5*mz2*mZ2^2 + 
       102*d^2*mH2^5*mz2*mZ2^2 - 128*mH2^6*mz2*mZ2^2 + 68*d*mH2^6*mz2*mZ2^2 - 
       9*d^2*mH2^6*mz2*mZ2^2 - 13440*mz2^2*mZ2^2 + 6528*d*mz2^2*mZ2^2 - 
       768*d^2*mz2^2*mZ2^2 + 31712*mH2*mz2^2*mZ2^2 - 16304*d*mH2*mz2^2*
        mZ2^2 + 2064*d^2*mH2*mz2^2*mZ2^2 - 33584*mH2^2*mz2^2*mZ2^2 + 
       17912*d*mH2^2*mz2^2*mZ2^2 - 2376*d^2*mH2^2*mz2^2*mZ2^2 + 
       15520*mH2^3*mz2^2*mZ2^2 - 8224*d*mH2^3*mz2^2*mZ2^2 + 
       1084*d^2*mH2^3*mz2^2*mZ2^2 - 1848*mH2^4*mz2^2*mZ2^2 + 
       1040*d*mH2^4*mz2^2*mZ2^2 - 142*d^2*mH2^4*mz2^2*mZ2^2 + 
       520*mH2^5*mz2^2*mZ2^2 - 262*d*mH2^5*mz2^2*mZ2^2 + 
       33*d^2*mH2^5*mz2^2*mZ2^2 + 16*mH2^6*mz2^2*mZ2^2 - 
       8*d*mH2^6*mz2^2*mZ2^2 + d^2*mH2^6*mz2^2*mZ2^2 + 5760*mz2^3*mZ2^2 - 
       2848*d*mz2^3*mZ2^2 + 352*d^2*mz2^3*mZ2^2 - 5536*mH2*mz2^3*mZ2^2 + 
       2704*d*mH2*mz2^3*mZ2^2 - 328*d^2*mH2*mz2^3*mZ2^2 + 
       1248*mH2^2*mz2^3*mZ2^2 - 552*d*mH2^2*mz2^3*mZ2^2 + 
       60*d^2*mH2^2*mz2^3*mZ2^2 + 408*mH2^3*mz2^3*mZ2^2 - 
       300*d*mH2^3*mz2^3*mZ2^2 + 50*d^2*mH2^3*mz2^3*mZ2^2 - 
       568*mH2^4*mz2^3*mZ2^2 + 304*d*mH2^4*mz2^3*mZ2^2 - 
       41*d^2*mH2^4*mz2^3*mZ2^2 - 112*mH2^5*mz2^3*mZ2^2 + 
       56*d*mH2^5*mz2^3*mZ2^2 - 7*d^2*mH2^5*mz2^3*mZ2^2 - 1696*mz2^4*mZ2^2 + 
       1040*d*mz2^4*mZ2^2 - 160*d^2*mz2^4*mZ2^2 + 2704*mH2*mz2^4*mZ2^2 - 
       1624*d*mH2*mz2^4*mZ2^2 + 244*d^2*mH2*mz2^4*mZ2^2 - 
       1168*mH2^2*mz2^4*mZ2^2 + 720*d*mH2^2*mz2^4*mZ2^2 - 
       110*d^2*mH2^2*mz2^4*mZ2^2 + 48*mH2^3*mz2^4*mZ2^2 - 
       46*d*mH2^3*mz2^4*mZ2^2 + 9*d^2*mH2^3*mz2^4*mZ2^2 + 
       144*mH2^4*mz2^4*mZ2^2 - 72*d*mH2^4*mz2^4*mZ2^2 + 
       9*d^2*mH2^4*mz2^4*mZ2^2 - 128*mz2^5*mZ2^2 + 64*d*mz2^5*mZ2^2 - 
       8*d^2*mz2^5*mZ2^2 - 64*mH2*mz2^5*mZ2^2 + 32*d*mH2*mz2^5*mZ2^2 - 
       4*d^2*mH2*mz2^5*mZ2^2 + 128*mH2^2*mz2^5*mZ2^2 - 
       64*d*mH2^2*mz2^5*mZ2^2 + 8*d^2*mH2^2*mz2^5*mZ2^2 - 
       48*mH2^3*mz2^5*mZ2^2 + 24*d*mH2^3*mz2^5*mZ2^2 - 
       3*d^2*mH2^3*mz2^5*mZ2^2 + 14464*mH2*mZ2^3 - 7680*d*mH2*mZ2^3 + 
       1024*d^2*mH2*mZ2^3 - 3744*mH2^2*mZ2^3 + 1344*d*mH2^2*mZ2^3 - 
       96*d^2*mH2^2*mZ2^3 - 11088*mH2^3*mZ2^3 + 6272*d*mH2^3*mZ2^3 - 
       880*d^2*mH2^3*mZ2^3 + 2880*mH2^4*mZ2^3 - 1616*d*mH2^4*mZ2^3 + 
       224*d^2*mH2^4*mZ2^3 + 256*mH2^5*mZ2^3 - 160*d*mH2^5*mZ2^3 + 
       24*d^2*mH2^5*mZ2^3 + 9600*mz2*mZ2^3 - 4480*d*mz2*mZ2^3 + 
       512*d^2*mz2*mZ2^3 - 25056*mH2*mz2*mZ2^3 + 13184*d*mH2*mz2*mZ2^3 - 
       1728*d^2*mH2*mz2*mZ2^3 + 8640*mH2^2*mz2*mZ2^3 - 
       4600*d*mH2^2*mz2*mZ2^3 + 600*d^2*mH2^2*mz2*mZ2^3 + 
       4328*mH2^3*mz2*mZ2^3 - 2260*d*mH2^3*mz2*mZ2^3 + 
       300*d^2*mH2^3*mz2*mZ2^3 + 160*mH2^4*mz2*mZ2^3 - 56*d*mH2^4*mz2*mZ2^3 + 
       4*d^2*mH2^4*mz2*mZ2^3 - 192*mH2^5*mz2*mZ2^3 + 120*d*mH2^5*mz2*mZ2^3 - 
       18*d^2*mH2^5*mz2*mZ2^3 - 768*mz2^2*mZ2^3 + 544*d*mz2^2*mZ2^3 - 
       96*d^2*mz2^2*mZ2^3 - 1424*mH2*mz2^2*mZ2^3 + 552*d*mH2*mz2^2*mZ2^3 - 
       40*d^2*mH2*mz2^2*mZ2^3 + 4536*mH2^2*mz2^2*mZ2^3 - 
       2396*d*mH2^2*mz2^2*mZ2^3 + 316*d^2*mH2^2*mz2^2*mZ2^3 - 
       2824*mH2^3*mz2^2*mZ2^3 + 1524*d*mH2^3*mz2^2*mZ2^3 - 
       206*d^2*mH2^3*mz2^2*mZ2^3 - 64*mH2^4*mz2^2*mZ2^3 + 
       8*d*mH2^4*mz2^2*mZ2^3 + 2*d^2*mH2^4*mz2^2*mZ2^3 - 
       56*mH2^5*mz2^2*mZ2^3 + 26*d*mH2^5*mz2^2*mZ2^3 - 
       3*d^2*mH2^5*mz2^2*mZ2^3 + 1312*mz2^3*mZ2^3 - 944*d*mz2^3*mZ2^3 + 
       160*d^2*mz2^3*mZ2^3 - 2656*mH2*mz2^3*mZ2^3 + 1696*d*mH2*mz2^3*mZ2^3 - 
       264*d^2*mH2*mz2^3*mZ2^3 + 1656*mH2^2*mz2^3*mZ2^3 - 
       992*d*mH2^2*mz2^3*mZ2^3 + 146*d^2*mH2^2*mz2^3*mZ2^3 - 
       416*mH2^3*mz2^3*mZ2^3 + 240*d*mH2^3*mz2^3*mZ2^3 - 
       34*d^2*mH2^3*mz2^3*mZ2^3 + 136*mH2^4*mz2^3*mZ2^3 - 
       70*d*mH2^4*mz2^3*mZ2^3 + 9*d^2*mH2^4*mz2^3*mZ2^3 + 
       16*mH2^5*mz2^3*mZ2^3 - 8*d*mH2^5*mz2^3*mZ2^3 + d^2*mH2^5*mz2^3*mZ2^3 + 
       128*mz2^4*mZ2^3 - 64*d*mz2^4*mZ2^3 + 8*d^2*mz2^4*mZ2^3 + 
       128*mH2*mz2^4*mZ2^3 - 64*d*mH2*mz2^4*mZ2^3 + 8*d^2*mH2*mz2^4*mZ2^3 - 
       192*mH2^2*mz2^4*mZ2^3 + 96*d*mH2^2*mz2^4*mZ2^3 - 
       12*d^2*mH2^2*mz2^4*mZ2^3 + 64*mH2^3*mz2^4*mZ2^3 - 
       32*d*mH2^3*mz2^4*mZ2^3 + 4*d^2*mH2^3*mz2^4*mZ2^3 - 
       16*mH2^4*mz2^4*mZ2^3 + 8*d*mH2^4*mz2^4*mZ2^3 - d^2*mH2^4*mz2^4*mZ2^3 - 
       1024*mZ2^4 + 256*d*mZ2^4 - 5184*mH2*mZ2^4 + 2944*d*mH2*mZ2^4 - 
       416*d^2*mH2*mZ2^4 + 5856*mH2^2*mZ2^4 - 2928*d*mH2^2*mZ2^4 + 
       368*d^2*mH2^2*mZ2^4 + 1664*mH2^3*mZ2^4 - 1024*d*mH2^3*mZ2^4 + 
       152*d^2*mH2^3*mZ2^4 - 1104*mH2^4*mZ2^4 + 628*d*mH2^4*mZ2^4 - 
       88*d^2*mH2^4*mZ2^4 - 1728*mz2*mZ2^4 + 448*d*mz2*mZ2^4 + 
       3072*mH2*mz2*mZ2^4 - 1184*d*mH2*mz2*mZ2^4 + 104*d^2*mH2*mz2*mZ2^4 + 
       720*mH2^2*mz2*mZ2^4 - 568*d*mH2^2*mz2*mZ2^4 + 96*d^2*mH2^2*mz2*mZ2^4 - 
       2720*mH2^3*mz2*mZ2^4 + 1488*d*mH2^3*mz2*mZ2^4 - 
       202*d^2*mH2^3*mz2*mZ2^4 + 480*mH2^4*mz2*mZ2^4 - 
       276*d*mH2^4*mz2*mZ2^4 + 39*d^2*mH2^4*mz2*mZ2^4 - 2528*mz2^2*mZ2^4 + 
       1520*d*mz2^2*mZ2^4 - 224*d^2*mz2^2*mZ2^4 + 4080*mH2*mz2^2*mZ2^4 - 
       2344*d*mH2*mz2^2*mZ2^4 + 332*d^2*mH2*mz2^2*mZ2^4 - 
       2752*mH2^2*mz2^2*mZ2^4 + 1528*d*mH2^2*mz2^2*mZ2^4 - 
       210*d^2*mH2^2*mz2^2*mZ2^4 + 904*mH2^3*mz2^2*mZ2^4 - 
       494*d*mH2^3*mz2^2*mZ2^4 + 67*d^2*mH2^3*mz2^2*mZ2^4 - 
       8*mH2^4*mz2^2*mZ2^4 + 10*d*mH2^4*mz2^2*mZ2^4 - 
       2*d^2*mH2^4*mz2^2*mZ2^4 + 384*mz2^3*mZ2^4 - 192*d*mz2^3*mZ2^4 + 
       24*d^2*mz2^3*mZ2^4 - 576*mH2*mz2^3*mZ2^4 + 288*d*mH2*mz2^3*mZ2^4 - 
       36*d^2*mH2*mz2^3*mZ2^4 + 256*mH2^2*mz2^3*mZ2^4 - 
       128*d*mH2^2*mz2^3*mZ2^4 + 16*d^2*mH2^2*mz2^3*mZ2^4 - 
       16*mH2^3*mz2^3*mZ2^4 + 8*d*mH2^3*mz2^3*mZ2^4 - d^2*mH2^3*mz2^3*mZ2^4 - 
       16*mH2^4*mz2^3*mZ2^4 + 8*d*mH2^4*mz2^3*mZ2^4 - d^2*mH2^4*mz2^3*mZ2^4 + 
       256*d*mZ2^5 - 64*d^2*mZ2^5 + 2688*mH2*mZ2^5 - 1696*d*mH2*mZ2^5 + 
       256*d^2*mH2*mZ2^5 - 3584*mH2^2*mZ2^5 + 1984*d*mH2^2*mZ2^5 - 
       272*d^2*mH2^2*mZ2^5 + 992*mH2^3*mZ2^5 - 536*d*mH2^3*mZ2^5 + 
       72*d^2*mH2^3*mZ2^5 + 2944*mz2*mZ2^5 - 1568*d*mz2*mZ2^5 + 
       208*d^2*mz2*mZ2^5 - 3968*mH2*mz2*mZ2^5 + 2112*d*mH2*mz2*mZ2^5 - 
       280*d^2*mH2*mz2*mZ2^5 + 1984*mH2^2*mz2*mZ2^5 - 
       1056*d*mH2^2*mz2*mZ2^5 + 140*d^2*mH2^2*mz2*mZ2^5 - 
       272*mH2^3*mz2*mZ2^5 + 148*d*mH2^3*mz2*mZ2^5 - 20*d^2*mH2^3*mz2*mZ2^5 - 
       640*mz2^2*mZ2^5 + 320*d*mz2^2*mZ2^5 - 40*d^2*mz2^2*mZ2^5 + 
       704*mH2*mz2^2*mZ2^5 - 352*d*mH2*mz2^2*mZ2^5 + 44*d^2*mH2*mz2^2*mZ2^5 - 
       224*mH2^2*mz2^2*mZ2^5 + 112*d*mH2^2*mz2^2*mZ2^5 - 
       14*d^2*mH2^2*mz2^2*mZ2^5 - 1024*mZ2^6 + 512*d*mZ2^6 - 64*d^2*mZ2^6 + 
       1024*mH2*mZ2^6 - 512*d*mH2*mZ2^6 + 64*d^2*mH2*mZ2^6 - 
       256*mH2^2*mZ2^6 + 128*d*mH2^2*mZ2^6 - 16*d^2*mH2^2*mZ2^6 + 
       256*mz2*mZ2^6 - 128*d*mz2*mZ2^6 + 16*d^2*mz2*mZ2^6 - 
       256*mH2*mz2*mZ2^6 + 128*d*mH2*mz2*mZ2^6 - 16*d^2*mH2*mz2*mZ2^6 + 
       64*mH2^2*mz2*mZ2^6 - 32*d*mH2^2*mz2*mZ2^6 + 4*d^2*mH2^2*mz2*mZ2^6)*
      \[Epsilon]^2)/((-4 + d)*(-2 + mH2)*(4 - mz2)*(mH2 - mz2)*
      (mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(2 - mZ2)*(2*mH2 - 2*mz2 + 2*mZ2 - 
       mH2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
        mH2*mz2*mZ2 + mZ2^2)^2) + ((-8 + 3*d)*Sqrt[4 - mH2]*mH2^(3/2)*
     (-mH2 + mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
       2*mz2*mZ2 + mZ2^2]*(12*mH2^2 - 4*d*mH2^2 - 4*mH2^3 + d*mH2^3 - 
      12*mH2*mz2 + 4*d*mH2*mz2 - 6*mH2^2*mz2 + 2*d*mH2^2*mz2 + 4*mH2^3*mz2 - 
      d*mH2^3*mz2 + 18*mH2*mz2^2 - 5*d*mH2*mz2^2 - 8*mH2^2*mz2^2 + 
      2*d*mH2^2*mz2^2 - 8*mz2^3 + 2*d*mz2^3 + 4*mH2*mz2^3 - d*mH2*mz2^3 + 
      12*mH2*mZ2 - 4*d*mH2*mZ2 + d*mH2^2*mZ2 + 24*mz2*mZ2 - 8*d*mz2*mZ2 - 
      22*mH2*mz2*mZ2 + 7*d*mH2*mz2*mZ2 - 2*mH2^2*mz2*mZ2 + 16*mz2^2*mZ2 - 
      4*d*mz2^2*mZ2 - 12*mH2*mz2^2*mZ2 + 3*d*mH2*mz2^2*mZ2 + 
      4*mH2^2*mz2^2*mZ2 - d*mH2^2*mz2^2*mZ2 - 24*mZ2^2 + 8*d*mZ2^2 + 
      4*mH2*mZ2^2 - 2*d*mH2*mZ2^2 - 8*mz2*mZ2^2 + 2*d*mz2*mZ2^2 + 
      8*mH2*mz2*mZ2^2 - 2*d*mH2*mz2*mZ2^2)*\[Epsilon]^3)/
    (2*(-4 + d)*(-2 + mH2)*Sqrt[-((-4 + mH2)*mH2)]*(mH2 - mz2)*
     (mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 
       2*mH2*(mz2 + mZ2)]) - ((-8 + 3*d)*mZ2*(-mH2 - mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (12*mH2^2 - 4*d*mH2^2 - 12*mH2*mz2 + 4*d*mH2*mz2 - 6*mH2^2*mz2 + 
      2*d*mH2^2*mz2 + 6*mH2*mz2^2 - 2*d*mH2*mz2^2 + 12*mH2*mZ2 - 
      4*d*mH2*mZ2 - 16*mH2^2*mZ2 + 5*d*mH2^2*mZ2 + 24*mz2*mZ2 - 8*d*mz2*mZ2 - 
      30*mH2*mz2*mZ2 + 9*d*mH2*mz2*mZ2 + 10*mH2^2*mz2*mZ2 - 
      3*d*mH2^2*mz2*mZ2 - 8*mz2^2*mZ2 + 2*d*mz2^2*mZ2 + 4*mH2*mz2^2*mZ2 - 
      d*mH2*mz2^2*mZ2 - 24*mZ2^2 + 8*d*mZ2^2 + 24*mH2*mZ2^2 - 7*d*mH2*mZ2^2 + 
      16*mz2*mZ2^2 - 4*d*mz2*mZ2^2 - 4*mH2*mz2*mZ2^2 + d*mH2*mz2*mZ2^2 - 
      8*mZ2^3 + 2*d*mZ2^3)*\[Epsilon]^3)/(2*(-4 + d)*(-mH2 + mz2)*(2 - mZ2)*
     (-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  ((-3 + d)*(-10 + 3*d)*mH2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(-16*mH2^3 + 16*mH2^4 - 16*mH2^2*mz2 + 
      16*mH2^3*mz2 - 16*mH2^4*mz2 - 16*mH2*mz2^2 + 20*mH2^3*mz2^2 + 
      48*mz2^3 - 40*mH2*mz2^3 - 4*mH2^2*mz2^3 + 8*mz2^4 - 16*mH2^2*mZ2 + 
      16*mH2^3*mZ2 - 24*mH2^4*mZ2 - 64*mH2*mz2*mZ2 + 104*mH2^2*mz2*mZ2 - 
      48*mH2^3*mz2*mZ2 + 24*mH2^4*mz2*mZ2 - 144*mz2^2*mZ2 + 
      160*mH2*mz2^2*mZ2 - 48*mH2^2*mz2^2*mZ2 - 14*mH2^3*mz2^2*mZ2 - 
      80*mz2^3*mZ2 + 60*mH2*mz2^3*mZ2 - 4*mH2^2*mz2^3*mZ2 - 8*mz2^4*mZ2 + 
      2*mH2*mz2^4*mZ2 + 80*mH2*mZ2^2 - 24*mH2^2*mZ2^2 + 4*mH2^3*mZ2^2 + 
      14*mH2^4*mZ2^2 + 144*mz2*mZ2^2 - 56*mH2*mz2*mZ2^2 - 
      60*mH2^2*mz2*mZ2^2 + 36*mH2^3*mz2*mZ2^2 - 14*mH2^4*mz2*mZ2^2 + 
      192*mz2^2*mZ2^2 - 188*mH2*mz2^2*mZ2^2 + 56*mH2^2*mz2^2*mZ2^2 + 
      mH2^3*mz2^2*mZ2^2 + 40*mz2^3*mZ2^2 - 26*mH2*mz2^3*mZ2^2 + 
      3*mH2^2*mz2^3*mZ2^2 - 48*mZ2^3 - 64*mH2*mZ2^3 + 48*mH2^2*mZ2^3 - 
      16*mH2^3*mZ2^3 - 3*mH2^4*mZ2^3 - 176*mz2*mZ2^3 + 140*mH2*mz2*mZ2^3 - 
      26*mH2^2*mz2*mZ2^3 - 3*mH2^3*mz2*mZ2^3 + 3*mH2^4*mz2*mZ2^3 - 
      72*mz2^2*mZ2^3 + 66*mH2*mz2^2*mZ2^3 - 19*mH2^2*mz2^2*mZ2^3 + 
      mH2^3*mz2^2*mZ2^3 + 56*mZ2^4 - 12*mH2*mZ2^4 - 10*mH2^2*mZ2^4 + 
      6*mH2^3*mZ2^4 + 56*mz2*mZ2^4 - 54*mH2*mz2*mZ2^4 + 19*mH2^2*mz2*mZ2^4 - 
      3*mH2^3*mz2*mZ2^4 - 16*mZ2^5 + 12*mH2*mZ2^5 - 3*mH2^2*mZ2^5)*
     \[Epsilon]^2)/(2*(-2 + mH2)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(2 - mZ2)*
     (2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) + 
   ((-3 + d)*(-10 + 3*d)*mH2*mZ2*(-mH2 - mz2 + mZ2)*
     (-2*mH2 - 2*mz2 + 2*mH2*mz2 - mz2^2 + 2*mZ2 + mH2*mZ2 + 2*mz2*mZ2 - 
      mH2*mz2*mZ2 - mZ2^2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
       2*mz2*mZ2 + mZ2^2]*\[Epsilon]^3)/((-4 + d)*(2 - mZ2)*
     (-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) - 
   ((-3 + d)*(-10 + 3*d)*Sqrt[4 - mH2]*mH2^(5/2)*(-mH2 + mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (2*mH2 + 2*mz2 - 2*mH2*mz2 + mz2^2 - 2*mZ2 - mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*\[Epsilon]^3)/((-4 + d)*(-2 + mH2)*
     Sqrt[-((-4 + mH2)*mH2)]*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  -(((-3 + d)*(-4 + mH2)*mH2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
       mH2*(-2 + mz2)*mZ2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
       mH2*mz2*mZ2 + mZ2^2)*(-16*mH2^2 + 12*mH2^3 + 8*mH2*mz2 - 
       12*mH2^2*mz2 + 8*mz2^2 + 8*mH2*mZ2 + 4*mH2^2*mZ2 - 10*mH2^3*mZ2 - 
       16*mz2*mZ2 + 8*mH2^2*mz2*mZ2 - 8*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 + 
       8*mZ2^2 - 8*mH2*mZ2^2 + 2*mH2^2*mZ2^2 + 3*mH2^3*mZ2^2 + 16*mz2*mZ2^2 - 
       6*mH2*mz2*mZ2^2 - mH2^2*mz2*mZ2^2 - 8*mZ2^3 + 8*mH2*mZ2^3 - 
       3*mH2^2*mZ2^3)*\[Epsilon]^2)/((-2 + mH2)*(mH2 + 2*mz2 - mH2*mz2 - 
       2*mZ2)*(2 - mZ2)*(2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)*
      (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
        mZ2^2)^2)) + (2*(-3 + d)*Sqrt[4 - mH2]*(-4 + mH2)*mH2^(5/2)*
     (-mH2 + mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
       2*mz2*mZ2 + mZ2^2]*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*\[Epsilon]^3)/((-4 + d)*(-2 + mH2)*
     Sqrt[-((-4 + mH2)*mH2)]*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) - 
   (2*(-3 + d)*(4 - mH2)*mH2*mZ2*(-mH2 - mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     \[Epsilon]^3)/((-4 + d)*(2 - mZ2)*(-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  -1/4*((-4 + d)*(-10 + 3*d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
       mH2*(-2 + mz2)*mZ2)*(4*mH2^5 - 16*mH2^4*mz2 + 24*mH2^3*mz2^2 - 
       16*mH2^2*mz2^3 + 4*mH2*mz2^4 + 32*mH2^2*mZ2 - 48*mH2^3*mZ2 + 
       8*mH2^4*mZ2 - 4*mH2^5*mZ2 - 64*mH2*mz2*mZ2 + 80*mH2^2*mz2*mZ2 - 
       16*mH2^3*mz2*mZ2 + 18*mH2^4*mz2*mZ2 + 32*mz2^2*mZ2 - 
       16*mH2*mz2^2*mZ2 + 8*mH2^2*mz2^2*mZ2 - 26*mH2^3*mz2^2*mZ2 - 
       16*mz2^3*mZ2 + 14*mH2^2*mz2^3*mZ2 - 2*mH2*mz2^4*mZ2 - 64*mH2*mZ2^2 + 
       72*mH2^2*mZ2^2 + 4*mH2^3*mZ2^2 - 2*mH2^4*mZ2^2 + mH2^5*mZ2^2 - 
       64*mz2*mZ2^2 + 112*mH2*mz2*mZ2^2 - 68*mH2^2*mz2*mZ2^2 + 
       6*mH2^3*mz2*mZ2^2 - 7*mH2^4*mz2*mZ2^2 + 8*mz2^2*mZ2^2 - 
       4*mH2*mz2^2*mZ2^2 - 6*mH2^2*mz2^2*mZ2^2 + 9*mH2^3*mz2^2*mZ2^2 + 
       4*mz2^3*mZ2^2 + 2*mH2*mz2^3*mZ2^2 - 3*mH2^2*mz2^3*mZ2^2 + 32*mZ2^3 - 
       40*mH2^2*mZ2^3 + 8*mH2^3*mZ2^3 + 32*mz2*mZ2^3 - 32*mH2*mz2*mZ2^3 + 
       6*mH2^2*mz2*mZ2^3 + 4*mH2^3*mz2*mZ2^3 + mH2^4*mz2*mZ2^3 - 
       2*mH2*mz2^2*mZ2^3 + 2*mH2^2*mz2^2*mZ2^3 - mH2^3*mz2^2*mZ2^3 - 
       24*mZ2^4 + 16*mH2*mZ2^4 + 6*mH2^2*mZ2^4 - 3*mH2^3*mZ2^4 - 
       12*mz2*mZ2^4 + 10*mH2*mz2*mZ2^4 - mH2^2*mz2*mZ2^4 - mH2^3*mz2*mZ2^4 + 
       8*mZ2^5 - 8*mH2*mZ2^5 + 2*mH2^2*mZ2^5)*\[Epsilon]^2)/
     ((-2 + mH2)*(2 - mZ2)*(2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)*
      (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
        mZ2^2)^2) + ((-10 + 3*d)*mZ2^2*(-mH2 - mz2 + mZ2)^2*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     \[Epsilon]^3)/(2*(2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 
       2*mH2*(mz2 + mZ2)]) + ((-10 + 3*d)*Sqrt[4 - mH2]*mH2^(3/2)*
     (-mH2 + mz2 + mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - mH2*mZ2 - mz2*mZ2 + 
      mH2*mz2*mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
       mZ2^2]*\[Epsilon]^3)/(2*(-2 + mH2)*Sqrt[-((-4 + mH2)*mH2)]*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  ((-4 + d)^2*(-4 + mH2*mZ2)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*\[Epsilon]^2)/((-2 + mH2)*(2 - mZ2)*
     (2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)) + 
   ((-4 + d)*mZ2*(-mH2 - mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*\[Epsilon]^3)/
    ((2 - mZ2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   ((-4 + d)*Sqrt[4 - mH2]*mH2^(3/2)*(-mH2 + mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     \[Epsilon]^3)/((-2 + mH2)*Sqrt[-((-4 + mH2)*mH2)]*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  (-2*(-4 + d)*mH2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     \[Epsilon]^2)/((-2 + mH2)*(2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)) - 
   (2*Sqrt[4 - mH2]*mH2^(3/2)*(-mH2 + mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     \[Epsilon]^3)/((2 - mH2)*Sqrt[-((-4 + mH2)*mH2)]*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  -1/2*((mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
      (-32*mH2^6 + 8*d*mH2^6 + 160*mH2^5*mz2 - 40*d*mH2^5*mz2 - 
       320*mH2^4*mz2^2 + 80*d*mH2^4*mz2^2 + 320*mH2^3*mz2^3 - 
       80*d*mH2^3*mz2^3 - 160*mH2^2*mz2^4 + 40*d*mH2^2*mz2^4 + 32*mH2*mz2^5 - 
       8*d*mH2*mz2^5 - 544*mH2^3*mZ2 + 160*d*mH2^3*mZ2 + 624*mH2^4*mZ2 - 
       176*d*mH2^4*mZ2 - 80*mH2^5*mZ2 + 20*d*mH2^5*mZ2 + 48*mH2^6*mZ2 - 
       12*d*mH2^6*mZ2 + 1632*mH2^2*mz2*mZ2 - 480*d*mH2^2*mz2*mZ2 - 
       1696*mH2^3*mz2*mZ2 + 480*d*mH2^3*mz2*mZ2 + 208*mH2^4*mz2*mZ2 - 
       48*d*mH2^4*mz2*mZ2 - 240*mH2^5*mz2*mZ2 + 60*d*mH2^5*mz2*mZ2 - 
       1632*mH2*mz2^2*mZ2 + 480*d*mH2*mz2^2*mZ2 + 1344*mH2^2*mz2^2*mZ2 - 
       384*d*mH2^2*mz2^2*mZ2 - 144*mH2^3*mz2^2*mZ2 + 24*d*mH2^3*mz2^2*mZ2 + 
       448*mH2^4*mz2^2*mZ2 - 112*d*mH2^4*mz2^2*mZ2 + 544*mz2^3*mZ2 - 
       160*d*mz2^3*mZ2 - 96*mH2*mz2^3*mZ2 + 32*d*mH2*mz2^3*mZ2 - 
       16*mH2^2*mz2^3*mZ2 + 16*d*mH2^2*mz2^3*mZ2 - 384*mH2^3*mz2^3*mZ2 + 
       96*d*mH2^3*mz2^3*mZ2 - 176*mz2^4*mZ2 + 48*d*mz2^4*mZ2 + 
       32*mH2*mz2^4*mZ2 - 12*d*mH2*mz2^4*mZ2 + 144*mH2^2*mz2^4*mZ2 - 
       36*d*mH2^2*mz2^4*mZ2 - 16*mH2*mz2^5*mZ2 + 4*d*mH2*mz2^5*mZ2 + 
       480*mH2^2*mZ2^2 - 128*d*mH2^2*mZ2^2 - 112*mH2^3*mZ2^2 + 
       16*d*mH2^3*mZ2^2 - 520*mH2^4*mZ2^2 + 152*d*mH2^4*mZ2^2 + 
       64*mH2^5*mZ2^2 - 16*d*mH2^5*mZ2^2 - 24*mH2^6*mZ2^2 + 6*d*mH2^6*mZ2^2 + 
       640*mH2*mz2*mZ2^2 - 192*d*mH2*mz2*mZ2^2 - 2144*mH2^2*mz2*mZ2^2 + 
       640*d*mH2^2*mz2*mZ2^2 + 1848*mH2^3*mz2*mZ2^2 - 536*d*mH2^3*mz2*mZ2^2 - 
       188*mH2^4*mz2*mZ2^2 + 46*d*mH2^4*mz2*mZ2^2 + 136*mH2^5*mz2*mZ2^2 - 
       34*d*mH2^5*mz2*mZ2^2 - 1120*mz2^2*mZ2^2 + 320*d*mz2^2*mZ2^2 + 
       2224*mH2*mz2^2*mZ2^2 - 656*d*mH2*mz2^2*mZ2^2 - 
       1256*mH2^2*mz2^2*mZ2^2 + 368*d*mH2^2*mz2^2*mZ2^2 + 
       148*mH2^3*mz2^2*mZ2^2 - 30*d*mH2^3*mz2^2*mZ2^2 - 
       232*mH2^4*mz2^2*mZ2^2 + 58*d*mH2^4*mz2^2*mZ2^2 + 32*mz2^3*mZ2^2 - 
       104*mH2*mz2^3*mZ2^2 + 24*d*mH2*mz2^3*mZ2^2 - 36*mH2^2*mz2^3*mZ2^2 + 
       2*d*mH2^2*mz2^3*mZ2^2 + 152*mH2^3*mz2^3*mZ2^2 - 
       38*d*mH2^3*mz2^3*mZ2^2 + 32*mz2^4*mZ2^2 - 8*d*mz2^4*mZ2^2 + 
       12*mH2*mz2^4*mZ2^2 - 2*d*mH2*mz2^4*mZ2^2 - 32*mH2^2*mz2^4*mZ2^2 + 
       8*d*mH2^2*mz2^4*mZ2^2 + 96*mH2*mZ2^3 - 32*d*mH2*mZ2^3 - 
       640*mH2^2*mZ2^3 + 168*d*mH2^2*mZ2^3 + 640*mH2^3*mZ2^3 - 
       164*d*mH2^3*mZ2^3 + 44*mH2^4*mZ2^3 - 18*d*mH2^4*mZ2^3 - 
       6*mH2^5*mZ2^3 + d*mH2^5*mZ2^3 + 4*mH2^6*mZ2^3 - d*mH2^6*mZ2^3 + 
       608*mz2*mZ2^3 - 160*d*mz2*mZ2^3 - 1584*mH2*mz2*mZ2^3 + 
       448*d*mH2*mz2*mZ2^3 + 1448*mH2^2*mz2*mZ2^3 - 428*d*mH2^2*mz2*mZ2^3 - 
       688*mH2^3*mz2*mZ2^3 + 206*d*mH2^3*mz2*mZ2^3 + 14*mH2^4*mz2*mZ2^3 - 
       3*d*mH2^4*mz2*mZ2^3 - 36*mH2^5*mz2*mZ2^3 + 9*d*mH2^5*mz2*mZ2^3 + 
       464*mz2^2*mZ2^3 - 136*d*mz2^2*mZ2^3 - 736*mH2*mz2^2*mZ2^3 + 
       228*d*mH2*mz2^2*mZ2^3 + 336*mH2^2*mz2^2*mZ2^3 - 
       106*d*mH2^2*mz2^2*mZ2^3 - 38*mH2^3*mz2^2*mZ2^3 + 
       9*d*mH2^3*mz2^2*mZ2^3 + 52*mH2^4*mz2^2*mZ2^3 - 
       13*d*mH2^4*mz2^2*mZ2^3 + 56*mz2^3*mZ2^3 - 20*d*mz2^3*mZ2^3 - 
       44*mH2*mz2^3*mZ2^3 + 14*d*mH2*mz2^3*mZ2^3 + 30*mH2^2*mz2^3*mZ2^3 - 
       7*d*mH2^2*mz2^3*mZ2^3 - 20*mH2^3*mz2^3*mZ2^3 + 5*d*mH2^3*mz2^3*mZ2^3 - 
       32*mZ2^4 + 128*mH2*mZ2^4 - 16*d*mH2*mZ2^4 + 80*mH2^2*mZ2^4 - 
       24*d*mH2^2*mZ2^4 - 228*mH2^3*mZ2^4 + 56*d*mH2^3*mZ2^4 + 
       26*mH2^4*mZ2^4 - 4*d*mH2^4*mZ2^4 - 320*mz2*mZ2^4 + 80*d*mz2*mZ2^4 + 
       720*mH2*mz2*mZ2^4 - 200*d*mH2*mz2*mZ2^4 - 412*mH2^2*mz2*mZ2^4 + 
       122*d*mH2^2*mz2*mZ2^4 + 70*mH2^3*mz2*mZ2^4 - 24*d*mH2^3*mz2*mZ2^4 + 
       26*mH2^4*mz2*mZ2^4 - 7*d*mH2^4*mz2*mZ2^4 + 4*mH2^5*mz2*mZ2^4 - 
       d*mH2^5*mz2*mZ2^4 - 240*mz2^2*mZ2^4 + 72*d*mz2^2*mZ2^4 + 
       268*mH2*mz2^2*mZ2^4 - 82*d*mH2*mz2^2*mZ2^4 - 96*mH2^2*mz2^2*mZ2^4 + 
       30*d*mH2^2*mz2^2*mZ2^4 + 10*mH2^3*mz2^2*mZ2^4 - 
       3*d*mH2^3*mz2^2*mZ2^4 - 4*mH2^4*mz2^2*mZ2^4 + d*mH2^4*mz2^2*mZ2^4 + 
       8*d*mZ2^5 - 56*mH2*mZ2^5 + 8*mH2^2*mZ2^5 + 6*d*mH2^2*mZ2^5 + 
       44*mH2^3*mZ2^5 - 13*d*mH2^3*mZ2^5 - 12*mH2^4*mZ2^5 + 3*d*mH2^4*mZ2^5 + 
       184*mz2*mZ2^5 - 52*d*mz2*mZ2^5 - 284*mH2*mz2*mZ2^5 + 
       82*d*mH2*mz2*mZ2^5 + 138*mH2^2*mz2*mZ2^5 - 41*d*mH2^2*mz2*mZ2^5 - 
       18*mH2^3*mz2*mZ2^5 + 6*d*mH2^3*mz2*mZ2^5 - 4*mH2^4*mz2*mZ2^5 + 
       d*mH2^4*mz2*mZ2^5 - 32*mZ2^6 + 8*d*mZ2^6 + 64*mH2*mZ2^6 - 
       16*d*mH2*mZ2^6 - 40*mH2^2*mZ2^6 + 10*d*mH2^2*mZ2^6 + 8*mH2^3*mZ2^6 - 
       2*d*mH2^3*mZ2^6)*\[Epsilon]^2)/((-2 + mH2)*(mH2 - mz2)*(2 - mZ2)*
      (2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
        2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) + 
   (mZ2^2*(-mH2 - mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
       2*mz2*mZ2 + mZ2^2]*(-12*mH2 + 4*d*mH2 + 2*mH2^2 + 12*mz2 - 4*d*mz2 + 
      12*mH2*mz2 - 4*d*mH2*mz2 - 14*mz2^2 + 4*d*mz2^2 - 12*mZ2 + 4*d*mZ2 + 
      8*mH2*mZ2 - 3*d*mH2*mZ2 - 4*mH2^2*mZ2 + d*mH2^2*mZ2 + 18*mz2*mZ2 - 
      5*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 3*d*mH2*mz2*mZ2 - 4*mZ2^2 + d*mZ2^2 + 
      4*mH2*mZ2^2 - d*mH2*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(mH2 - mz2)*
     (2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   (Sqrt[4 - mH2]*mH2^(3/2)*(-mH2 + mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (-8*mH2^3 + 2*d*mH2^3 + 24*mH2^2*mz2 - 6*d*mH2^2*mz2 - 24*mH2*mz2^2 + 
      6*d*mH2*mz2^2 + 8*mz2^3 - 2*d*mz2^3 + 12*mH2*mZ2 - 4*d*mH2*mZ2 + 
      10*mH2^2*mZ2 - 3*d*mH2^2*mZ2 + 4*mH2^3*mZ2 - d*mH2^3*mZ2 - 12*mz2*mZ2 + 
      4*d*mz2*mZ2 - 4*mH2*mz2*mZ2 + 2*d*mH2*mz2*mZ2 - 16*mH2^2*mz2*mZ2 + 
      4*d*mH2^2*mz2*mZ2 - 6*mz2^2*mZ2 + d*mz2^2*mZ2 + 12*mH2*mz2^2*mZ2 - 
      3*d*mH2*mz2^2*mZ2 + 12*mZ2^2 - 4*d*mZ2^2 - 8*mH2*mZ2^2 + 
      3*d*mH2*mZ2^2 - 4*mH2^2*mZ2^2 + d*mH2^2*mZ2^2 - 2*mz2*mZ2^2 + 
      d*mz2*mZ2^2 - 2*mH2*mz2*mZ2^2 + 4*mH2^2*mz2*mZ2^2 - d*mH2^2*mz2*mZ2^2)*
     \[Epsilon]^3)/((-4 + d)*(-2 + mH2)*Sqrt[-((-4 + mH2)*mH2)]*(mH2 - mz2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  (2*(-4 + d)*mZ2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     \[Epsilon]^2)/((2 - mZ2)*(2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)) + 
   (2*mZ2*(-mH2 - mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
       2*mz2*mZ2 + mZ2^2]*\[Epsilon]^3)/
    ((2 - mZ2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 0, 0, 0, 
  -1/2*((mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
      (3456*mH2^4 - 1920*d*mH2^4 + 256*d^2*mH2^4 - 4032*mH2^5 + 
       2304*d*mH2^5 - 320*d^2*mH2^5 + 896*mH2^6 - 480*d*mH2^6 + 
       64*d^2*mH2^6 - 6528*mH2^3*mz2 + 3712*d*mH2^3*mz2 - 512*d^2*mH2^3*mz2 + 
       11328*mH2^4*mz2 - 6752*d*mH2^4*mz2 + 992*d^2*mH2^4*mz2 - 
       1984*mH2^5*mz2 + 1168*d*mH2^5*mz2 - 176*d^2*mH2^5*mz2 - 
       576*mH2^6*mz2 + 304*d*mH2^6*mz2 - 40*d^2*mH2^6*mz2 + 
       8064*mH2^2*mz2^2 - 4992*d*mH2^2*mz2^2 + 768*d^2*mH2^2*mz2^2 - 
       13632*mH2^3*mz2^2 + 8480*d*mH2^3*mz2^2 - 1312*d^2*mH2^3*mz2^2 - 
       4672*mH2^4*mz2^2 + 2544*d*mH2^4*mz2^2 - 336*d^2*mH2^4*mz2^2 + 
       5056*mH2^5*mz2^2 - 2848*d*mH2^5*mz2^2 + 400*d^2*mH2^5*mz2^2 - 
       384*mH2^6*mz2^2 + 208*d*mH2^6*mz2^2 - 28*d^2*mH2^6*mz2^2 - 
       10368*mH2*mz2^3 + 6528*d*mH2*mz2^3 - 1024*d^2*mH2*mz2^3 + 
       6336*mH2^2*mz2^3 - 3936*d*mH2^2*mz2^3 + 608*d^2*mH2^2*mz2^3 + 
       15808*mH2^3*mz2^3 - 9168*d*mH2^3*mz2^3 + 1328*d^2*mH2^3*mz2^3 - 
       10432*mH2^4*mz2^3 + 5952*d*mH2^4*mz2^3 - 848*d^2*mH2^4*mz2^3 + 
       928*mH2^5*mz2^3 - 488*d*mH2^5*mz2^3 + 64*d^2*mH2^5*mz2^3 + 
       64*mH2^6*mz2^3 - 32*d*mH2^6*mz2^3 + 4*d^2*mH2^6*mz2^3 + 5376*mz2^4 - 
       3328*d*mz2^4 + 512*d^2*mz2^4 + 3072*mH2*mz2^4 - 2080*d*mH2*mz2^4 + 
       352*d^2*mH2*mz2^4 - 14144*mH2^2*mz2^4 + 8432*d*mH2^2*mz2^4 - 
       1264*d^2*mH2^2*mz2^4 + 8448*mH2^3*mz2^4 - 4816*d*mH2^3*mz2^4 + 
       688*d^2*mH2^3*mz2^4 - 640*mH2^4*mz2^4 + 320*d*mH2^4*mz2^4 - 
       40*d^2*mH2^4*mz2^4 - 256*mH2^5*mz2^4 + 128*d*mH2^5*mz2^4 - 
       16*d^2*mH2^5*mz2^4 - 3072*mz2^5 + 1984*d*mz2^5 - 320*d^2*mz2^5 + 
       4096*mH2*mz2^5 - 2496*d*mH2*mz2^5 + 384*d^2*mH2*mz2^5 - 
       2944*mH2^2*mz2^5 + 1648*d*mH2^2*mz2^5 - 232*d^2*mH2^2*mz2^5 - 
       96*mH2^3*mz2^5 + 56*d*mH2^3*mz2^5 - 8*d^2*mH2^3*mz2^5 + 
       384*mH2^4*mz2^5 - 192*d*mH2^4*mz2^5 + 24*d^2*mH2^4*mz2^5 + 
       448*mH2*mz2^6 - 240*d*mH2*mz2^6 + 32*d^2*mH2*mz2^6 + 320*mH2^2*mz2^6 - 
       160*d*mH2^2*mz2^6 + 20*d^2*mH2^2*mz2^6 - 256*mH2^3*mz2^6 + 
       128*d*mH2^3*mz2^6 - 16*d^2*mH2^3*mz2^6 - 128*mH2*mz2^7 + 
       64*d*mH2*mz2^7 - 8*d^2*mH2*mz2^7 + 64*mH2^2*mz2^7 - 32*d*mH2^2*mz2^7 + 
       4*d^2*mH2^2*mz2^7 + 17920*mH2^3*mZ2 - 10496*d*mH2^3*mZ2 + 
       1536*d^2*mH2^3*mZ2 - 20160*mH2^4*mZ2 + 11392*d*mH2^4*mZ2 - 
       1600*d^2*mH2^4*mZ2 + 7392*mH2^5*mZ2 - 4288*d*mH2^5*mZ2 + 
       608*d^2*mH2^5*mZ2 - 896*mH2^6*mZ2 + 480*d*mH2^6*mZ2 - 
       64*d^2*mH2^6*mZ2 + 3840*mH2^2*mz2*mZ2 - 2048*d*mH2^2*mz2*mZ2 + 
       256*d^2*mH2^2*mz2*mZ2 - 21056*mH2^3*mz2*mZ2 + 12480*d*mH2^3*mz2*mZ2 - 
       1856*d^2*mH2^3*mz2*mZ2 + 9760*mH2^4*mz2*mZ2 - 5232*d*mH2^4*mz2*mZ2 + 
       720*d^2*mH2^4*mz2*mZ2 - 608*mH2^5*mz2*mZ2 + 328*d*mH2^5*mz2*mZ2 - 
       40*d^2*mH2^5*mz2*mZ2 + 576*mH2^6*mz2*mZ2 - 304*d*mH2^6*mz2*mZ2 + 
       40*d^2*mH2^6*mz2*mZ2 - 26112*mH2*mz2^2*mZ2 + 13824*d*mH2*mz2^2*mZ2 - 
       1792*d^2*mH2*mz2^2*mZ2 + 54464*mH2^2*mz2^2*mZ2 - 
       29312*d*mH2^2*mz2^2*mZ2 + 3904*d^2*mH2^2*mz2^2*mZ2 - 
       28704*mH2^3*mz2^2*mZ2 + 14352*d*mH2^3*mz2^2*mZ2 - 
       1744*d^2*mH2^3*mz2^2*mZ2 + 13280*mH2^4*mz2^2*mZ2 - 
       6952*d*mH2^4*mz2^2*mZ2 + 888*d^2*mH2^4*mz2^2*mZ2 - 
       6080*mH2^5*mz2^2*mZ2 + 3384*d*mH2^5*mz2^2*mZ2 - 
       468*d^2*mH2^5*mz2^2*mZ2 + 384*mH2^6*mz2^2*mZ2 - 
       208*d*mH2^6*mz2^2*mZ2 + 28*d^2*mH2^6*mz2^2*mZ2 + 4352*mz2^3*mZ2 - 
       1280*d*mz2^3*mZ2 - 22336*mH2*mz2^3*mZ2 + 11392*d*mH2*mz2^3*mZ2 - 
       1408*d^2*mH2*mz2^3*mZ2 + 30880*mH2^2*mz2^3*mZ2 - 
       16656*d*mH2^2*mz2^3*mZ2 + 2224*d^2*mH2^2*mz2^3*mZ2 - 
       27744*mH2^3*mz2^3*mZ2 + 15592*d*mH2^3*mz2^3*mZ2 - 
       2184*d^2*mH2^3*mz2^3*mZ2 + 10752*mH2^4*mz2^3*mZ2 - 
       6152*d*mH2^4*mz2^3*mZ2 + 876*d^2*mH2^4*mz2^3*mZ2 - 
       848*mH2^5*mz2^3*mZ2 + 444*d*mH2^5*mz2^3*mZ2 - 58*d^2*mH2^5*mz2^3*mZ2 - 
       64*mH2^6*mz2^3*mZ2 + 32*d*mH2^6*mz2^3*mZ2 - 4*d^2*mH2^6*mz2^3*mZ2 + 
       9088*mz2^4*mZ2 - 5952*d*mz2^4*mZ2 + 960*d^2*mz2^4*mZ2 - 
       18048*mH2*mz2^4*mZ2 + 11344*d*mH2*mz2^4*mZ2 - 1776*d^2*mH2*mz2^4*mZ2 + 
       15392*mH2^2*mz2^4*mZ2 - 9336*d*mH2^2*mz2^4*mZ2 + 
       1416*d^2*mH2^2*mz2^4*mZ2 - 5824*mH2^3*mz2^4*mZ2 + 
       3448*d*mH2^3*mz2^4*mZ2 - 508*d^2*mH2^3*mz2^4*mZ2 + 
       464*mH2^4*mz2^4*mZ2 - 236*d*mH2^4*mz2^4*mZ2 + 30*d^2*mH2^4*mz2^4*mZ2 + 
       288*mH2^5*mz2^4*mZ2 - 144*d*mH2^5*mz2^4*mZ2 + 18*d^2*mH2^5*mz2^4*mZ2 - 
       1280*mz2^5*mZ2 + 480*d*mz2^5*mZ2 - 32*d^2*mz2^5*mZ2 + 
       64*mH2*mz2^5*mZ2 + 144*d*mH2*mz2^5*mZ2 - 48*d^2*mH2*mz2^5*mZ2 + 
       1024*mH2^2*mz2^5*mZ2 - 616*d*mH2^2*mz2^5*mZ2 + 
       92*d^2*mH2^2*mz2^5*mZ2 + 240*mH2^3*mz2^5*mZ2 - 116*d*mH2^3*mz2^5*mZ2 + 
       14*d^2*mH2^3*mz2^5*mZ2 - 416*mH2^4*mz2^5*mZ2 + 208*d*mH2^4*mz2^5*mZ2 - 
       26*d^2*mH2^4*mz2^5*mZ2 + 512*mz2^6*mZ2 - 256*d*mz2^6*mZ2 + 
       32*d^2*mz2^6*mZ2 - 448*mH2*mz2^6*mZ2 + 240*d*mH2*mz2^6*mZ2 - 
       32*d^2*mH2*mz2^6*mZ2 - 304*mH2^2*mz2^6*mZ2 + 148*d*mH2^2*mz2^6*mZ2 - 
       18*d^2*mH2^2*mz2^6*mZ2 + 224*mH2^3*mz2^6*mZ2 - 112*d*mH2^3*mz2^6*mZ2 + 
       14*d^2*mH2^3*mz2^6*mZ2 + 64*mH2*mz2^7*mZ2 - 32*d*mH2*mz2^7*mZ2 + 
       4*d^2*mH2*mz2^7*mZ2 - 32*mH2^2*mz2^7*mZ2 + 16*d*mH2^2*mz2^7*mZ2 - 
       2*d^2*mH2^2*mz2^7*mZ2 - 48256*mH2^2*mZ2^2 + 27264*d*mH2^2*mZ2^2 - 
       3840*d^2*mH2^2*mZ2^2 + 42048*mH2^3*mZ2^2 - 22784*d*mH2^3*mZ2^2 + 
       3072*d^2*mH2^3*mZ2^2 - 1152*mH2^4*mZ2^2 + 448*d*mH2^4*mZ2^2 - 
       32*d^2*mH2^4*mZ2^2 - 3072*mH2^5*mZ2^2 + 1856*d*mH2^5*mZ2^2 - 
       272*d^2*mH2^5*mZ2^2 + 224*mH2^6*mZ2^2 - 120*d*mH2^6*mZ2^2 + 
       16*d^2*mH2^6*mZ2^2 + 7552*mH2*mz2*mZ2^2 - 4992*d*mH2*mz2*mZ2^2 + 
       768*d^2*mH2*mz2*mZ2^2 + 9280*mH2^2*mz2*mZ2^2 - 
       4960*d*mH2^2*mz2*mZ2^2 + 736*d^2*mH2^2*mz2*mZ2^2 + 
       4288*mH2^3*mz2*mZ2^2 - 3024*d*mH2^3*mz2*mZ2^2 + 
       480*d^2*mH2^3*mz2*mZ2^2 - 9952*mH2^4*mz2*mZ2^2 + 
       5536*d*mH2^4*mz2*mZ2^2 - 776*d^2*mH2^4*mz2*mZ2^2 + 
       768*mH2^5*mz2*mZ2^2 - 464*d*mH2^5*mz2*mZ2^2 + 68*d^2*mH2^5*mz2*mZ2^2 - 
       144*mH2^6*mz2*mZ2^2 + 76*d*mH2^6*mz2*mZ2^2 - 10*d^2*mH2^6*mz2*mZ2^2 - 
       26880*mz2^2*mZ2^2 + 13056*d*mz2^2*mZ2^2 - 1536*d^2*mz2^2*mZ2^2 + 
       69120*mH2*mz2^2*mZ2^2 - 36320*d*mH2*mz2^2*mZ2^2 + 
       4704*d^2*mH2*mz2^2*mZ2^2 - 66304*mH2^2*mz2^2*mZ2^2 + 
       36560*d*mH2^2*mz2^2*mZ2^2 - 5008*d^2*mH2^2*mz2^2*mZ2^2 + 
       24352*mH2^3*mz2^2*mZ2^2 - 13328*d*mH2^3*mz2^2*mZ2^2 + 
       1808*d^2*mH2^3*mz2^2*mZ2^2 - 5504*mH2^4*mz2^2*mZ2^2 + 
       2912*d*mH2^4*mz2^2*mZ2^2 - 376*d^2*mH2^4*mz2^2*mZ2^2 + 
       2192*mH2^5*mz2^2*mZ2^2 - 1220*d*mH2^5*mz2^2*mZ2^2 + 
       168*d^2*mH2^5*mz2^2*mZ2^2 - 96*mH2^6*mz2^2*mZ2^2 + 
       52*d*mH2^6*mz2^2*mZ2^2 - 7*d^2*mH2^6*mz2^2*mZ2^2 - 13440*mz2^3*mZ2^2 + 
       8128*d*mz2^3*mZ2^2 - 1216*d^2*mz2^3*mZ2^2 + 35520*mH2*mz2^3*mZ2^2 - 
       20320*d*mH2*mz2^3*mZ2^2 + 2896*d^2*mH2*mz2^3*mZ2^2 - 
       34688*mH2^2*mz2^3*mZ2^2 + 19088*d*mH2^2*mz2^3*mZ2^2 - 
       2616*d^2*mH2^2*mz2^3*mZ2^2 + 17536*mH2^3*mz2^3*mZ2^2 - 
       9584*d*mH2^3*mz2^3*mZ2^2 + 1304*d^2*mH2^3*mz2^3*mZ2^2 - 
       3824*mH2^4*mz2^3*mZ2^2 + 2180*d*mH2^4*mz2^3*mZ2^2 - 
       308*d^2*mH2^4*mz2^3*mZ2^2 + 296*mH2^5*mz2^3*mZ2^2 - 
       150*d*mH2^5*mz2^3*mZ2^2 + 19*d^2*mH2^5*mz2^3*mZ2^2 + 
       16*mH2^6*mz2^3*mZ2^2 - 8*d*mH2^6*mz2^3*mZ2^2 + d^2*mH2^6*mz2^3*mZ2^2 - 
       512*mz2^4*mZ2^2 + 1056*d*mz2^4*mZ2^2 - 256*d^2*mz2^4*mZ2^2 + 
       2752*mH2*mz2^4*mZ2^2 - 2368*d*mH2*mz2^4*mZ2^2 + 
       448*d^2*mH2*mz2^4*mZ2^2 - 2528*mH2^2*mz2^4*mZ2^2 + 
       1800*d*mH2^2*mz2^4*mZ2^2 - 304*d^2*mH2^2*mz2^4*mZ2^2 + 
       624*mH2^3*mz2^4*mZ2^2 - 468*d*mH2^3*mz2^4*mZ2^2 + 
       80*d^2*mH2^3*mz2^4*mZ2^2 - 160*mH2^4*mz2^4*mZ2^2 + 
       84*d*mH2^4*mz2^4*mZ2^2 - 11*d^2*mH2^4*mz2^4*mZ2^2 - 
       112*mH2^5*mz2^4*mZ2^2 + 56*d*mH2^5*mz2^4*mZ2^2 - 
       7*d^2*mH2^5*mz2^4*mZ2^2 - 512*mz2^5*mZ2^2 + 256*d*mz2^5*mZ2^2 - 
       32*d^2*mz2^5*mZ2^2 + 896*mH2*mz2^5*mZ2^2 - 496*d*mH2*mz2^5*mZ2^2 + 
       68*d^2*mH2*mz2^5*mZ2^2 - 192*mH2^2*mz2^5*mZ2^2 + 
       136*d*mH2^2*mz2^5*mZ2^2 - 22*d^2*mH2^2*mz2^5*mZ2^2 - 
       168*mH2^3*mz2^5*mZ2^2 + 78*d*mH2^3*mz2^5*mZ2^2 - 
       9*d^2*mH2^3*mz2^5*mZ2^2 + 144*mH2^4*mz2^5*mZ2^2 - 
       72*d*mH2^4*mz2^5*mZ2^2 + 9*d^2*mH2^4*mz2^5*mZ2^2 - 128*mz2^6*mZ2^2 + 
       64*d*mz2^6*mZ2^2 - 8*d^2*mz2^6*mZ2^2 - 64*mH2*mz2^6*mZ2^2 + 
       32*d*mH2*mz2^6*mZ2^2 - 4*d^2*mH2*mz2^6*mZ2^2 + 128*mH2^2*mz2^6*mZ2^2 - 
       64*d*mH2^2*mz2^6*mZ2^2 + 8*d^2*mH2^2*mz2^6*mZ2^2 - 
       48*mH2^3*mz2^6*mZ2^2 + 24*d*mH2^3*mz2^6*mZ2^2 - 
       3*d^2*mH2^3*mz2^6*mZ2^2 + 28928*mH2*mZ2^3 - 15360*d*mH2*mZ2^3 + 
       2048*d^2*mH2*mZ2^3 - 7488*mH2^2*mZ2^3 + 2688*d*mH2^2*mZ2^3 - 
       192*d^2*mH2^2*mZ2^3 - 22176*mH2^3*mZ2^3 + 12544*d*mH2^3*mZ2^3 - 
       1760*d^2*mH2^3*mZ2^3 + 5760*mH2^4*mZ2^3 - 3232*d*mH2^4*mZ2^3 + 
       448*d^2*mH2^4*mZ2^3 + 512*mH2^5*mZ2^3 - 320*d*mH2^5*mZ2^3 + 
       48*d^2*mH2^5*mZ2^3 + 19200*mz2*mZ2^3 - 8960*d*mz2*mZ2^3 + 
       1024*d^2*mz2*mZ2^3 - 39488*mH2*mz2*mZ2^3 + 21120*d*mH2*mz2*mZ2^3 - 
       2816*d^2*mH2*mz2*mZ2^3 + 10656*mH2^2*mz2*mZ2^3 - 
       6032*d*mH2^2*mz2*mZ2^3 + 816*d^2*mH2^2*mz2*mZ2^3 - 
       32*mH2^3*mz2*mZ2^3 + 232*d*mH2^3*mz2*mZ2^3 - 40*d^2*mH2^3*mz2*mZ2^3 + 
       3200*mH2^4*mz2*mZ2^3 - 1728*d*mH2^4*mz2*mZ2^3 + 
       232*d^2*mH2^4*mz2*mZ2^3 - 128*mH2^5*mz2*mZ2^3 + 80*d*mH2^5*mz2*mZ2^3 - 
       12*d^2*mH2^5*mz2*mZ2^3 + 11904*mz2^2*mZ2^3 - 5824*d*mz2^2*mZ2^3 + 
       704*d^2*mz2^2*mZ2^3 - 29824*mH2*mz2^2*mZ2^3 + 15504*d*mH2*mz2^2*
        mZ2^3 - 2000*d^2*mH2*mz2^2*mZ2^3 + 21792*mH2^2*mz2^2*mZ2^3 - 
       11976*d*mH2^2*mz2^2*mZ2^3 + 1640*d^2*mH2^2*mz2^2*mZ2^3 - 
       3360*mH2^3*mz2^2*mZ2^3 + 2080*d*mH2^3*mz2^2*mZ2^3 - 
       316*d^2*mH2^3*mz2^2*mZ2^3 + 32*mH2^4*mz2^2*mZ2^3 - 
       40*d*mH2^4*mz2^2*mZ2^3 + 8*d^2*mH2^4*mz2^2*mZ2^3 - 
       304*mH2^5*mz2^2*mZ2^3 + 172*d*mH2^5*mz2^2*mZ2^3 - 
       24*d^2*mH2^5*mz2^2*mZ2^3 + 6656*mz2^3*mZ2^3 - 4384*d*mz2^3*mZ2^3 + 
       704*d^2*mz2^3*mZ2^3 - 11776*mH2*mz2^3*mZ2^3 + 7136*d*mH2*mz2^3*mZ2^3 - 
       1072*d^2*mH2*mz2^3*mZ2^3 + 8448*mH2^2*mz2^3*mZ2^3 - 
       4760*d*mH2^2*mz2^3*mZ2^3 + 668*d^2*mH2^2*mz2^3*mZ2^3 - 
       3296*mH2^3*mz2^3*mZ2^3 + 1776*d*mH2^3*mz2^3*mZ2^3 - 
       238*d^2*mH2^3*mz2^3*mZ2^3 + 208*mH2^4*mz2^3*mZ2^3 - 
       132*d*mH2^4*mz2^3*mZ2^3 + 20*d^2*mH2^4*mz2^3*mZ2^3 - 
       24*mH2^5*mz2^3*mZ2^3 + 10*d*mH2^5*mz2^3*mZ2^3 - 
       d^2*mH2^5*mz2^3*mZ2^3 + 128*mz2^4*mZ2^3 - 160*d*mz2^4*mZ2^3 + 
       32*d^2*mz2^4*mZ2^3 - 960*mH2*mz2^4*mZ2^3 + 656*d*mH2*mz2^4*mZ2^3 - 
       104*d^2*mH2*mz2^4*mZ2^3 + 912*mH2^2*mz2^4*mZ2^3 - 
       572*d*mH2^2*mz2^4*mZ2^3 + 86*d^2*mH2^2*mz2^4*mZ2^3 - 
       288*mH2^3*mz2^4*mZ2^3 + 176*d*mH2^3*mz2^4*mZ2^3 - 
       26*d^2*mH2^3*mz2^4*mZ2^3 + 104*mH2^4*mz2^4*mZ2^3 - 
       54*d*mH2^4*mz2^4*mZ2^3 + 7*d^2*mH2^4*mz2^4*mZ2^3 + 
       16*mH2^5*mz2^4*mZ2^3 - 8*d*mH2^5*mz2^4*mZ2^3 + d^2*mH2^5*mz2^4*mZ2^3 + 
       128*mz2^5*mZ2^3 - 64*d*mz2^5*mZ2^3 + 8*d^2*mz2^5*mZ2^3 + 
       128*mH2*mz2^5*mZ2^3 - 64*d*mH2*mz2^5*mZ2^3 + 8*d^2*mH2*mz2^5*mZ2^3 - 
       192*mH2^2*mz2^5*mZ2^3 + 96*d*mH2^2*mz2^5*mZ2^3 - 
       12*d^2*mH2^2*mz2^5*mZ2^3 + 64*mH2^3*mz2^5*mZ2^3 - 
       32*d*mH2^3*mz2^5*mZ2^3 + 4*d^2*mH2^3*mz2^5*mZ2^3 - 
       16*mH2^4*mz2^5*mZ2^3 + 8*d*mH2^4*mz2^5*mZ2^3 - d^2*mH2^4*mz2^5*mZ2^3 - 
       2048*mZ2^4 + 512*d*mZ2^4 - 10368*mH2*mZ2^4 + 5888*d*mH2*mZ2^4 - 
       832*d^2*mH2*mZ2^4 + 11712*mH2^2*mZ2^4 - 5856*d*mH2^2*mZ2^4 + 
       736*d^2*mH2^2*mZ2^4 + 3328*mH2^3*mZ2^4 - 2048*d*mH2^3*mZ2^4 + 
       304*d^2*mH2^3*mZ2^4 - 2208*mH2^4*mZ2^4 + 1256*d*mH2^4*mZ2^4 - 
       176*d^2*mH2^4*mZ2^4 - 4480*mz2*mZ2^4 + 1152*d*mz2*mZ2^4 + 
       2880*mH2*mz2*mZ2^4 - 640*d*mH2*mz2*mZ2^4 - 16*d^2*mH2*mz2*mZ2^4 + 
       6336*mH2^2*mz2*mZ2^4 - 3456*d*mH2^2*mz2*mZ2^4 + 
       464*d^2*mH2^2*mz2*mZ2^4 - 3776*mH2^3*mz2*mZ2^4 + 
       1952*d*mH2^3*mz2*mZ2^4 - 252*d^2*mH2^3*mz2*mZ2^4 - 
       144*mH2^4*mz2*mZ2^4 + 76*d*mH2^4*mz2*mZ2^4 - 10*d^2*mH2^4*mz2*mZ2^4 - 
       8704*mz2^2*mZ2^4 + 4704*d*mz2^2*mZ2^4 - 640*d^2*mz2^2*mZ2^4 + 
       11712*mH2*mz2^2*mZ2^4 - 6176*d*mH2*mz2^2*mZ2^4 + 
       816*d^2*mH2*mz2^2*mZ2^4 - 4544*mH2^2*mz2^2*mZ2^4 + 
       2336*d*mH2^2*mz2^2*mZ2^4 - 300*d^2*mH2^2*mz2^2*mZ2^4 - 
       912*mH2^3*mz2^2*mZ2^4 + 500*d*mH2^3*mz2^2*mZ2^4 - 
       68*d^2*mH2^3*mz2^2*mZ2^4 + 464*mH2^4*mz2^2*mZ2^4 - 
       256*d*mH2^4*mz2^2*mZ2^4 + 35*d^2*mH2^4*mz2^2*mZ2^4 - 
       1280*mz2^3*mZ2^4 + 832*d*mz2^3*mZ2^4 - 128*d^2*mz2^3*mZ2^4 + 
       2688*mH2*mz2^3*mZ2^4 - 1616*d*mH2*mz2^3*mZ2^4 + 
       236*d^2*mH2*mz2^3*mZ2^4 - 2240*mH2^2*mz2^3*mZ2^4 + 
       1272*d*mH2^2*mz2^3*mZ2^4 - 178*d^2*mH2^2*mz2^3*mZ2^4 + 
       872*mH2^3*mz2^3*mZ2^4 - 478*d*mH2^3*mz2^3*mZ2^4 + 
       65*d^2*mH2^3*mz2^3*mZ2^4 - 40*mH2^4*mz2^3*mZ2^4 + 
       26*d*mH2^4*mz2^3*mZ2^4 - 4*d^2*mH2^4*mz2^3*mZ2^4 + 384*mz2^4*mZ2^4 - 
       192*d*mz2^4*mZ2^4 + 24*d^2*mz2^4*mZ2^4 - 576*mH2*mz2^4*mZ2^4 + 
       288*d*mH2*mz2^4*mZ2^4 - 36*d^2*mH2*mz2^4*mZ2^4 + 
       256*mH2^2*mz2^4*mZ2^4 - 128*d*mH2^2*mz2^4*mZ2^4 + 
       16*d^2*mH2^2*mz2^4*mZ2^4 - 16*mH2^3*mz2^4*mZ2^4 + 
       8*d*mH2^3*mz2^4*mZ2^4 - d^2*mH2^3*mz2^4*mZ2^4 - 16*mH2^4*mz2^4*mZ2^4 + 
       8*d*mH2^4*mz2^4*mZ2^4 - d^2*mH2^4*mz2^4*mZ2^4 + 512*d*mZ2^5 - 
       128*d^2*mZ2^5 + 5376*mH2*mZ2^5 - 3392*d*mH2*mZ2^5 + 
       512*d^2*mH2*mZ2^5 - 7168*mH2^2*mZ2^5 + 3968*d*mH2^2*mZ2^5 - 
       544*d^2*mH2^2*mZ2^5 + 1984*mH2^3*mZ2^5 - 1072*d*mH2^3*mZ2^5 + 
       144*d^2*mH2^3*mZ2^5 + 5888*mz2*mZ2^5 - 2880*d*mz2*mZ2^5 + 
       352*d^2*mz2*mZ2^5 - 5248*mH2*mz2*mZ2^5 + 2528*d*mH2*mz2*mZ2^5 - 
       304*d^2*mH2*mz2*mZ2^5 + 384*mH2^2*mz2*mZ2^5 - 128*d*mH2^2*mz2*mZ2^5 + 
       8*d^2*mH2^2*mz2*mZ2^5 + 448*mH2^3*mz2*mZ2^5 - 240*d*mH2^3*mz2*mZ2^5 + 
       32*d^2*mH2^3*mz2*mZ2^5 + 1664*mz2^2*mZ2^5 - 928*d*mz2^2*mZ2^5 + 
       128*d^2*mz2^2*mZ2^5 - 2560*mH2*mz2^2*mZ2^5 + 1408*d*mH2*mz2^2*mZ2^5 - 
       192*d^2*mH2*mz2^2*mZ2^5 + 1536*mH2^2*mz2^2*mZ2^5 - 
       832*d*mH2^2*mz2^2*mZ2^5 + 112*d^2*mH2^2*mz2^2*mZ2^5 - 
       272*mH2^3*mz2^2*mZ2^5 + 148*d*mH2^3*mz2^2*mZ2^5 - 
       20*d^2*mH2^3*mz2^2*mZ2^5 - 640*mz2^3*mZ2^5 + 320*d*mz2^3*mZ2^5 - 
       40*d^2*mz2^3*mZ2^5 + 704*mH2*mz2^3*mZ2^5 - 352*d*mH2*mz2^3*mZ2^5 + 
       44*d^2*mH2*mz2^3*mZ2^5 - 224*mH2^2*mz2^3*mZ2^5 + 
       112*d*mH2^2*mz2^3*mZ2^5 - 14*d^2*mH2^2*mz2^3*mZ2^5 - 2048*mZ2^6 + 
       1024*d*mZ2^6 - 128*d^2*mZ2^6 + 2048*mH2*mZ2^6 - 1024*d*mH2*mZ2^6 + 
       128*d^2*mH2*mZ2^6 - 512*mH2^2*mZ2^6 + 256*d*mH2^2*mZ2^6 - 
       32*d^2*mH2^2*mZ2^6 - 512*mz2*mZ2^6 + 256*d*mz2*mZ2^6 - 
       32*d^2*mz2*mZ2^6 + 512*mH2*mz2*mZ2^6 - 256*d*mH2*mz2*mZ2^6 + 
       32*d^2*mH2*mz2*mZ2^6 - 128*mH2^2*mz2*mZ2^6 + 64*d*mH2^2*mz2*mZ2^6 - 
       8*d^2*mH2^2*mz2*mZ2^6 + 256*mz2^2*mZ2^6 - 128*d*mz2^2*mZ2^6 + 
       16*d^2*mz2^2*mZ2^6 - 256*mH2*mz2^2*mZ2^6 + 128*d*mH2*mz2^2*mZ2^6 - 
       16*d^2*mH2*mz2^2*mZ2^6 + 64*mH2^2*mz2^2*mZ2^6 - 
       32*d*mH2^2*mz2^2*mZ2^6 + 4*d^2*mH2^2*mz2^2*mZ2^6)*\[Epsilon]^2)/
     ((-4 + d)*(-2 + mH2)*(4 - mz2)*(mH2 - mz2)*(mH2 + 2*mz2 - mH2*mz2 - 
       2*mZ2)*(2 - mZ2)*(2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)*
      (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
        mZ2^2)^2) + (Sqrt[4 - mH2]*mH2^(3/2)*(2 + mz2)*(-mH2 + mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (12*mH2^2 - 4*d*mH2^2 - 4*mH2^3 + d*mH2^3 - 12*mH2*mz2 + 4*d*mH2*mz2 - 
      6*mH2^2*mz2 + 2*d*mH2^2*mz2 + 4*mH2^3*mz2 - d*mH2^3*mz2 + 
      18*mH2*mz2^2 - 5*d*mH2*mz2^2 - 8*mH2^2*mz2^2 + 2*d*mH2^2*mz2^2 - 
      8*mz2^3 + 2*d*mz2^3 + 4*mH2*mz2^3 - d*mH2*mz2^3 + 12*mH2*mZ2 - 
      4*d*mH2*mZ2 + d*mH2^2*mZ2 + 24*mz2*mZ2 - 8*d*mz2*mZ2 - 22*mH2*mz2*mZ2 + 
      7*d*mH2*mz2*mZ2 - 2*mH2^2*mz2*mZ2 + 16*mz2^2*mZ2 - 4*d*mz2^2*mZ2 - 
      12*mH2*mz2^2*mZ2 + 3*d*mH2*mz2^2*mZ2 + 4*mH2^2*mz2^2*mZ2 - 
      d*mH2^2*mz2^2*mZ2 - 24*mZ2^2 + 8*d*mZ2^2 + 4*mH2*mZ2^2 - 
      2*d*mH2*mZ2^2 - 8*mz2*mZ2^2 + 2*d*mz2*mZ2^2 + 8*mH2*mz2*mZ2^2 - 
      2*d*mH2*mz2*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(-2 + mH2)*
     Sqrt[-((-4 + mH2)*mH2)]*(mH2 - mz2)*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) - 
   ((2 + mz2)*mZ2*(-mH2 - mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*(12*mH2^2 - 4*d*mH2^2 - 12*mH2*mz2 + 
      4*d*mH2*mz2 - 6*mH2^2*mz2 + 2*d*mH2^2*mz2 + 6*mH2*mz2^2 - 
      2*d*mH2*mz2^2 + 12*mH2*mZ2 - 4*d*mH2*mZ2 - 16*mH2^2*mZ2 + 
      5*d*mH2^2*mZ2 + 24*mz2*mZ2 - 8*d*mz2*mZ2 - 30*mH2*mz2*mZ2 + 
      9*d*mH2*mz2*mZ2 + 10*mH2^2*mz2*mZ2 - 3*d*mH2^2*mz2*mZ2 - 8*mz2^2*mZ2 + 
      2*d*mz2^2*mZ2 + 4*mH2*mz2^2*mZ2 - d*mH2*mz2^2*mZ2 - 24*mZ2^2 + 
      8*d*mZ2^2 + 24*mH2*mZ2^2 - 7*d*mH2*mZ2^2 + 16*mz2*mZ2^2 - 
      4*d*mz2*mZ2^2 - 4*mH2*mz2*mZ2^2 + d*mH2*mz2*mZ2^2 - 8*mZ2^3 + 
      2*d*mZ2^3)*\[Epsilon]^3)/((-4 + d)*(-mH2 + mz2)*(2 - mZ2)*
     (-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  ((mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (-32*mH2^4 + 8*d*mH2^5 - 32*mH2^6 + 8*d*mH2^6 + 96*mH2^3*mz2 - 
      32*d*mH2^3*mz2 + 96*mH2^4*mz2 - 16*d*mH2^4*mz2 - 16*mH2^5*mz2 - 
      4*d*mH2^5*mz2 + 32*mH2^6*mz2 - 8*d*mH2^6*mz2 + 480*mH2^2*mz2^2 - 
      128*d*mH2^2*mz2^2 - 544*mH2^3*mz2^2 + 136*d*mH2^3*mz2^2 + 
      104*mH2^4*mz2^2 - 16*d*mH2^4*mz2^2 - 48*mH2^5*mz2^2 + 
      12*d*mH2^5*mz2^2 - 544*mH2*mz2^3 + 160*d*mH2*mz2^3 + 368*mH2^2*mz2^3 - 
      112*d*mH2^2*mz2^3 + 40*mH2^3*mz2^3 - 12*d*mH2^3*mz2^3 + 80*mH2*mz2^4 - 
      16*d*mH2*mz2^4 - 96*mH2^2*mz2^4 + 24*d*mH2^2*mz2^4 + 16*mH2^3*mz2^4 - 
      4*d*mH2^3*mz2^4 + 608*mH2^3*mZ2 - 160*d*mH2^3*mZ2 - 288*mH2^4*mZ2 + 
      80*d*mH2^4*mZ2 + 144*mH2^5*mZ2 - 48*d*mH2^5*mZ2 + 32*mH2^6*mZ2 - 
      8*d*mH2^6*mZ2 + 640*mH2^2*mz2*mZ2 - 192*d*mH2^2*mz2*mZ2 - 
      1072*mH2^3*mz2*mZ2 + 320*d*mH2^3*mz2*mZ2 + 192*mH2^4*mz2*mZ2 - 
      72*d*mH2^4*mz2*mZ2 - 56*mH2^5*mz2*mZ2 + 26*d*mH2^5*mz2*mZ2 - 
      32*mH2^6*mz2*mZ2 + 8*d*mH2^6*mz2*mZ2 + 1632*mH2*mz2^2*mZ2 - 
      480*d*mH2*mz2^2*mZ2 - 1984*mH2^2*mz2^2*mZ2 + 576*d*mH2^2*mz2^2*mZ2 + 
      1008*mH2^3*mz2^2*mZ2 - 276*d*mH2^3*mz2^2*mZ2 - 116*mH2^4*mz2^2*mZ2 + 
      22*d*mH2^4*mz2^2*mZ2 + 40*mH2^5*mz2^2*mZ2 - 10*d*mH2^5*mz2^2*mZ2 + 
      480*mH2*mz2^3*mZ2 - 160*d*mH2*mz2^3*mZ2 - 360*mH2^2*mz2^3*mZ2 + 
      120*d*mH2^2*mz2^3*mZ2 + 16*mH2^3*mz2^3*mZ2 - 6*d*mH2^3*mz2^3*mZ2 - 
      8*mH2^4*mz2^3*mZ2 + 2*d*mH2^4*mz2^3*mZ2 + 32*mH2*mz2^4*mZ2 - 
      12*d*mH2*mz2^4*mZ2 - 20*mH2^2*mz2^4*mZ2 + 6*d*mH2^2*mz2^4*mZ2 + 
      8*mH2^3*mz2^4*mZ2 - 2*d*mH2^3*mz2^4*mZ2 - 32*mz2^5*mZ2 + 
      8*d*mz2^5*mZ2 + 32*mH2*mz2^5*mZ2 - 8*d*mH2*mz2^5*mZ2 - 
      8*mH2^2*mz2^5*mZ2 + 2*d*mH2^2*mz2^5*mZ2 - 1120*mH2^2*mZ2^2 + 
      320*d*mH2^2*mZ2^2 - 144*mH2^3*mZ2^2 + 24*d*mH2^3*mZ2^2 + 
      264*mH2^4*mZ2^2 - 64*d*mH2^4*mZ2^2 - 172*mH2^5*mZ2^2 + 
      50*d*mH2^5*mZ2^2 - 8*mH2^6*mZ2^2 + 2*d*mH2^6*mZ2^2 - 
      1632*mH2*mz2*mZ2^2 + 480*d*mH2*mz2*mZ2^2 + 464*mH2^2*mz2*mZ2^2 - 
      144*d*mH2^2*mz2*mZ2^2 + 984*mH2^3*mz2*mZ2^2 - 276*d*mH2^3*mz2*mZ2^2 - 
      368*mH2^4*mz2*mZ2^2 + 110*d*mH2^4*mz2*mZ2^2 + 96*mH2^5*mz2*mZ2^2 - 
      31*d*mH2^5*mz2*mZ2^2 + 8*mH2^6*mz2*mZ2^2 - 2*d*mH2^6*mz2*mZ2^2 - 
      1920*mH2*mz2^2*mZ2^2 + 576*d*mH2*mz2^2*mZ2^2 + 1928*mH2^2*mz2^2*mZ2^2 - 
      576*d*mH2^2*mz2^2*mZ2^2 - 648*mH2^3*mz2^2*mZ2^2 + 
      190*d*mH2^3*mz2^2*mZ2^2 + 18*mH2^4*mz2^2*mZ2^2 - 
      4*d*mH2^4*mz2^2*mZ2^2 - 4*mH2^5*mz2^2*mZ2^2 + d*mH2^5*mz2^2*mZ2^2 - 
      240*mH2*mz2^3*mZ2^2 + 80*d*mH2*mz2^3*mZ2^2 + 196*mH2^2*mz2^3*mZ2^2 - 
      62*d*mH2^2*mz2^3*mZ2^2 - 46*mH2^3*mz2^3*mZ2^2 + 
      13*d*mH2^3*mz2^3*mZ2^2 + 8*mH2^4*mz2^3*mZ2^2 - 2*d*mH2^4*mz2^3*mZ2^2 + 
      160*mz2^4*mZ2^2 - 40*d*mz2^4*mZ2^2 - 192*mH2*mz2^4*mZ2^2 + 
      48*d*mH2*mz2^4*mZ2^2 + 80*mH2^2*mz2^4*mZ2^2 - 20*d*mH2^2*mz2^4*mZ2^2 - 
      12*mH2^3*mz2^4*mZ2^2 + 3*d*mH2^3*mz2^4*mZ2^2 + 544*mH2*mZ2^3 - 
      160*d*mH2*mZ2^3 + 1152*mH2^2*mZ2^3 - 320*d*mH2^2*mZ2^3 - 
      624*mH2^3*mZ2^3 + 180*d*mH2^3*mZ2^3 + 112*mH2^4*mZ2^3 - 
      36*d*mH2^4*mZ2^3 + 46*mH2^5*mZ2^3 - 13*d*mH2^5*mZ2^3 + 
      2080*mH2*mz2*mZ2^3 - 608*d*mH2*mz2*mZ2^3 - 1544*mH2^2*mz2*mZ2^3 + 
      456*d*mH2^2*mz2*mZ2^3 + 132*mH2^3*mz2*mZ2^3 - 46*d*mH2^3*mz2*mZ2^3 + 
      50*mH2^4*mz2*mZ2^3 - 14*d*mH2^4*mz2*mZ2^3 - 26*mH2^5*mz2*mZ2^3 + 
      8*d*mH2^5*mz2*mZ2^3 + 528*mH2*mz2^2*mZ2^3 - 168*d*mH2*mz2^2*mZ2^3 - 
      452*mH2^2*mz2^2*mZ2^3 + 146*d*mH2^2*mz2^2*mZ2^3 + 
      86*mH2^3*mz2^2*mZ2^3 - 31*d*mH2^3*mz2^2*mZ2^3 + 22*mH2^4*mz2^2*mZ2^3 - 
      5*d*mH2^4*mz2^2*mZ2^3 - 4*mH2^5*mz2^2*mZ2^3 + d*mH2^5*mz2^2*mZ2^3 - 
      320*mz2^3*mZ2^3 + 80*d*mz2^3*mZ2^3 + 416*mH2*mz2^3*mZ2^3 - 
      104*d*mH2*mz2^3*mZ2^3 - 200*mH2^2*mz2^3*mZ2^3 + 
      50*d*mH2^2*mz2^3*mZ2^3 + 44*mH2^3*mz2^3*mZ2^3 - 
      11*d*mH2^3*mz2^3*mZ2^3 - 4*mH2^4*mz2^3*mZ2^3 + d*mH2^4*mz2^3*mZ2^3 - 
      720*mH2*mZ2^4 + 208*d*mH2*mZ2^4 + 72*mH2^2*mZ2^4 - 24*d*mH2^2*mZ2^4 + 
      132*mH2^3*mZ2^4 - 38*d*mH2^3*mZ2^4 - 60*mH2^4*mZ2^4 + 
      18*d*mH2^4*mZ2^4 - 464*mH2*mz2*mZ2^4 + 144*d*mH2*mz2*mZ2^4 + 
      348*mH2^2*mz2*mZ2^4 - 114*d*mH2^2*mz2*mZ2^4 - 62*mH2^3*mz2*mZ2^4 + 
      25*d*mH2^3*mz2*mZ2^4 + 6*mH2^4*mz2*mZ2^4 - 3*d*mH2^4*mz2*mZ2^4 + 
      320*mz2^2*mZ2^4 - 80*d*mz2^2*mZ2^4 - 416*mH2*mz2^2*mZ2^4 + 
      104*d*mH2*mz2^2*mZ2^4 + 200*mH2^2*mz2^2*mZ2^4 - 
      50*d*mH2^2*mz2^2*mZ2^4 - 44*mH2^3*mz2^2*mZ2^4 + 
      11*d*mH2^3*mz2^2*mZ2^4 + 4*mH2^4*mz2^2*mZ2^4 - d*mH2^4*mz2^2*mZ2^4 + 
      144*mH2*mZ2^5 - 44*d*mH2*mZ2^5 - 72*mH2^2*mZ2^5 + 24*d*mH2^2*mZ2^5 + 
      14*mH2^3*mZ2^5 - 5*d*mH2^3*mZ2^5 - 160*mz2*mZ2^5 + 40*d*mz2*mZ2^5 + 
      192*mH2*mz2*mZ2^5 - 48*d*mH2*mz2*mZ2^5 - 80*mH2^2*mz2*mZ2^5 + 
      20*d*mH2^2*mz2*mZ2^5 + 12*mH2^3*mz2*mZ2^5 - 3*d*mH2^3*mz2*mZ2^5 + 
      32*mZ2^6 - 8*d*mZ2^6 - 32*mH2*mZ2^6 + 8*d*mH2*mZ2^6 + 8*mH2^2*mZ2^6 - 
      2*d*mH2^2*mZ2^6)*\[Epsilon]^2)/(2*(-2 + mH2)*(mH2 + 2*mz2 - mH2*mz2 - 
      2*mZ2)*(2 - mZ2)*(2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2) - (Sqrt[4 - mH2]*mH2^(5/2)*(-mH2 + mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (-12*mH2 + 4*d*mH2 - 4*mH2^2 + d*mH2^2 - 12*mz2 + 4*d*mz2 + 8*mH2*mz2 - 
      3*d*mH2*mz2 + 4*mH2^2*mz2 - d*mH2^2*mz2 + 2*mz2^2 - 4*mH2*mz2^2 + 
      d*mH2*mz2^2 + 12*mZ2 - 4*d*mZ2 + 18*mH2*mZ2 - 5*d*mH2*mZ2 + 
      12*mz2*mZ2 - 4*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 3*d*mH2*mz2*mZ2 - 
      14*mZ2^2 + 4*d*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(-2 + mH2)*
     Sqrt[-((-4 + mH2)*mH2)]*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   (mZ2*(-mH2 - mz2 + mZ2)*Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
       2*mz2*mZ2 + mZ2^2]*(12*mH2^2 - 4*d*mH2^2 + 12*mH2*mz2 - 4*d*mH2*mz2 - 
      8*mH2^2*mz2 + 3*d*mH2^2*mz2 + 10*mH2*mz2^2 - 3*d*mH2*mz2^2 - 
      4*mH2^2*mz2^2 + d*mH2^2*mz2^2 - 8*mz2^3 + 2*d*mz2^3 + 4*mH2*mz2^3 - 
      d*mH2*mz2^3 - 12*mH2*mZ2 + 4*d*mH2*mZ2 - 2*mH2^2*mZ2 + d*mH2^2*mZ2 - 
      4*mH2*mz2*mZ2 + 2*d*mH2*mz2*mZ2 - 2*mH2^2*mz2*mZ2 + 24*mz2^2*mZ2 - 
      6*d*mz2^2*mZ2 - 16*mH2*mz2^2*mZ2 + 4*d*mH2*mz2^2*mZ2 + 
      4*mH2^2*mz2^2*mZ2 - d*mH2^2*mz2^2*mZ2 - 6*mH2*mZ2^2 + d*mH2*mZ2^2 - 
      24*mz2*mZ2^2 + 6*d*mz2*mZ2^2 + 12*mH2*mz2*mZ2^2 - 3*d*mH2*mz2*mZ2^2 + 
      8*mZ2^3 - 2*d*mZ2^3)*\[Epsilon]^3)/((-4 + d)*(2 - mZ2)*
     (-mH2 - 2*mz2 + mH2*mz2 + 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
     Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  -1/2*((mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
      (-32*mH2^6 + 8*d*mH2^6 + 160*mH2^5*mz2 - 40*d*mH2^5*mz2 - 
       320*mH2^4*mz2^2 + 80*d*mH2^4*mz2^2 + 320*mH2^3*mz2^3 - 
       80*d*mH2^3*mz2^3 - 160*mH2^2*mz2^4 + 40*d*mH2^2*mz2^4 + 32*mH2*mz2^5 - 
       8*d*mH2*mz2^5 - 544*mH2^3*mZ2 + 160*d*mH2^3*mZ2 + 720*mH2^4*mZ2 - 
       208*d*mH2^4*mZ2 - 144*mH2^5*mZ2 + 44*d*mH2^5*mZ2 + 32*mH2^6*mZ2 - 
       8*d*mH2^6*mZ2 + 1632*mH2^2*mz2*mZ2 - 480*d*mH2^2*mz2*mZ2 - 
       2080*mH2^3*mz2*mZ2 + 608*d*mH2^3*mz2*mZ2 + 464*mH2^4*mz2*mZ2 - 
       144*d*mH2^4*mz2*mZ2 - 192*mH2^5*mz2*mZ2 + 48*d*mH2^5*mz2*mZ2 - 
       1632*mH2*mz2^2*mZ2 + 480*d*mH2*mz2^2*mZ2 + 1920*mH2^2*mz2^2*mZ2 - 
       576*d*mH2^2*mz2^2*mZ2 - 528*mH2^3*mz2^2*mZ2 + 168*d*mH2^3*mz2^2*mZ2 + 
       416*mH2^4*mz2^2*mZ2 - 104*d*mH2^4*mz2^2*mZ2 + 544*mz2^3*mZ2 - 
       160*d*mz2^3*mZ2 - 480*mH2*mz2^3*mZ2 + 160*d*mH2*mz2^3*mZ2 + 
       240*mH2^2*mz2^3*mZ2 - 80*d*mH2^2*mz2^3*mZ2 - 416*mH2^3*mz2^3*mZ2 + 
       104*d*mH2^3*mz2^3*mZ2 - 80*mz2^4*mZ2 + 16*d*mz2^4*mZ2 - 
       32*mH2*mz2^4*mZ2 + 12*d*mH2*mz2^4*mZ2 + 192*mH2^2*mz2^4*mZ2 - 
       48*d*mH2^2*mz2^4*mZ2 - 32*mH2*mz2^5*mZ2 + 8*d*mH2*mz2^5*mZ2 + 
       1120*mH2^2*mZ2^2 - 320*d*mH2^2*mZ2^2 - 1152*mH2^3*mZ2^2 + 
       320*d*mH2^3*mZ2^2 - 72*mH2^4*mZ2^2 + 24*d*mH2^4*mZ2^2 + 
       72*mH2^5*mZ2^2 - 24*d*mH2^5*mZ2^2 - 8*mH2^6*mZ2^2 + 2*d*mH2^6*mZ2^2 - 
       640*mH2*mz2*mZ2^2 + 192*d*mH2*mz2*mZ2^2 - 464*mH2^2*mz2*mZ2^2 + 
       144*d*mH2^2*mz2*mZ2^2 + 1544*mH2^3*mz2*mZ2^2 - 456*d*mH2^3*mz2*mZ2^2 - 
       348*mH2^4*mz2*mZ2^2 + 114*d*mH2^4*mz2*mZ2^2 + 80*mH2^5*mz2*mZ2^2 - 
       20*d*mH2^5*mz2*mZ2^2 - 480*mz2^2*mZ2^2 + 128*d*mz2^2*mZ2^2 + 
       1984*mH2*mz2^2*mZ2^2 - 576*d*mH2*mz2^2*mZ2^2 - 
       1928*mH2^2*mz2^2*mZ2^2 + 576*d*mH2^2*mz2^2*mZ2^2 + 
       452*mH2^3*mz2^2*mZ2^2 - 146*d*mH2^3*mz2^2*mZ2^2 - 
       200*mH2^4*mz2^2*mZ2^2 + 50*d*mH2^4*mz2^2*mZ2^2 - 368*mz2^3*mZ2^2 + 
       112*d*mz2^3*mZ2^2 + 360*mH2*mz2^3*mZ2^2 - 120*d*mH2*mz2^3*mZ2^2 - 
       196*mH2^2*mz2^3*mZ2^2 + 62*d*mH2^2*mz2^3*mZ2^2 + 
       200*mH2^3*mz2^3*mZ2^2 - 50*d*mH2^3*mz2^3*mZ2^2 + 96*mz2^4*mZ2^2 - 
       24*d*mz2^4*mZ2^2 + 20*mH2*mz2^4*mZ2^2 - 6*d*mH2*mz2^4*mZ2^2 - 
       80*mH2^2*mz2^4*mZ2^2 + 20*d*mH2^2*mz2^4*mZ2^2 + 8*mH2*mz2^5*mZ2^2 - 
       2*d*mH2*mz2^5*mZ2^2 - 608*mH2*mZ2^3 + 160*d*mH2*mZ2^3 + 
       144*mH2^2*mZ2^3 - 24*d*mH2^2*mZ2^3 + 624*mH2^3*mZ2^3 - 
       180*d*mH2^3*mZ2^3 - 132*mH2^4*mZ2^3 + 38*d*mH2^4*mZ2^3 - 
       14*mH2^5*mZ2^3 + 5*d*mH2^5*mZ2^3 - 96*mz2*mZ2^3 + 32*d*mz2*mZ2^3 + 
       1072*mH2*mz2*mZ2^3 - 320*d*mH2*mz2*mZ2^3 - 984*mH2^2*mz2*mZ2^3 + 
       276*d*mH2^2*mz2*mZ2^3 - 132*mH2^3*mz2*mZ2^3 + 46*d*mH2^3*mz2*mZ2^3 + 
       62*mH2^4*mz2*mZ2^3 - 25*d*mH2^4*mz2*mZ2^3 - 12*mH2^5*mz2*mZ2^3 + 
       3*d*mH2^5*mz2*mZ2^3 + 544*mz2^2*mZ2^3 - 136*d*mz2^2*mZ2^3 - 
       1008*mH2*mz2^2*mZ2^3 + 276*d*mH2*mz2^2*mZ2^3 + 648*mH2^2*mz2^2*mZ2^3 - 
       190*d*mH2^2*mz2^2*mZ2^3 - 86*mH2^3*mz2^2*mZ2^3 + 
       31*d*mH2^3*mz2^2*mZ2^3 + 44*mH2^4*mz2^2*mZ2^3 - 
       11*d*mH2^4*mz2^2*mZ2^3 - 40*mz2^3*mZ2^3 + 12*d*mz2^3*mZ2^3 - 
       16*mH2*mz2^3*mZ2^3 + 6*d*mH2*mz2^3*mZ2^3 + 46*mH2^2*mz2^3*mZ2^3 - 
       13*d*mH2^2*mz2^3*mZ2^3 - 44*mH2^3*mz2^3*mZ2^3 + 
       11*d*mH2^3*mz2^3*mZ2^3 - 16*mz2^4*mZ2^3 + 4*d*mz2^4*mZ2^3 - 
       8*mH2*mz2^4*mZ2^3 + 2*d*mH2*mz2^4*mZ2^3 + 12*mH2^2*mz2^4*mZ2^3 - 
       3*d*mH2^2*mz2^4*mZ2^3 + 32*mZ2^4 + 288*mH2*mZ2^4 - 80*d*mH2*mZ2^4 - 
       264*mH2^2*mZ2^4 + 64*d*mH2^2*mZ2^4 - 112*mH2^3*mZ2^4 + 
       36*d*mH2^3*mZ2^4 + 60*mH2^4*mZ2^4 - 18*d*mH2^4*mZ2^4 - 96*mz2*mZ2^4 + 
       16*d*mz2*mZ2^4 - 192*mH2*mz2*mZ2^4 + 72*d*mH2*mz2*mZ2^4 + 
       368*mH2^2*mz2*mZ2^4 - 110*d*mH2^2*mz2*mZ2^4 - 50*mH2^3*mz2*mZ2^4 + 
       14*d*mH2^3*mz2*mZ2^4 - 6*mH2^4*mz2*mZ2^4 + 3*d*mH2^4*mz2*mZ2^4 - 
       104*mz2^2*mZ2^4 + 16*d*mz2^2*mZ2^4 + 116*mH2*mz2^2*mZ2^4 - 
       22*d*mH2*mz2^2*mZ2^4 - 18*mH2^2*mz2^2*mZ2^4 + 4*d*mH2^2*mz2^2*mZ2^4 - 
       22*mH2^3*mz2^2*mZ2^4 + 5*d*mH2^3*mz2^2*mZ2^4 - 4*mH2^4*mz2^2*mZ2^4 + 
       d*mH2^4*mz2^2*mZ2^4 + 8*mH2*mz2^3*mZ2^4 - 2*d*mH2*mz2^3*mZ2^4 - 
       8*mH2^2*mz2^3*mZ2^4 + 2*d*mH2^2*mz2^3*mZ2^4 + 4*mH2^3*mz2^3*mZ2^4 - 
       d*mH2^3*mz2^3*mZ2^4 - 8*d*mZ2^5 - 144*mH2*mZ2^5 + 48*d*mH2*mZ2^5 + 
       172*mH2^2*mZ2^5 - 50*d*mH2^2*mZ2^5 - 46*mH2^3*mZ2^5 + 
       13*d*mH2^3*mZ2^5 + 16*mz2*mZ2^5 + 4*d*mz2*mZ2^5 + 56*mH2*mz2*mZ2^5 - 
       26*d*mH2*mz2*mZ2^5 - 96*mH2^2*mz2*mZ2^5 + 31*d*mH2^2*mz2*mZ2^5 + 
       26*mH2^3*mz2*mZ2^5 - 8*d*mH2^3*mz2*mZ2^5 + 48*mz2^2*mZ2^5 - 
       12*d*mz2^2*mZ2^5 - 40*mH2*mz2^2*mZ2^5 + 10*d*mH2*mz2^2*mZ2^5 + 
       4*mH2^2*mz2^2*mZ2^5 - d*mH2^2*mz2^2*mZ2^5 + 4*mH2^3*mz2^2*mZ2^5 - 
       d*mH2^3*mz2^2*mZ2^5 + 32*mZ2^6 - 8*d*mZ2^6 - 32*mH2*mZ2^6 + 
       8*d*mH2*mZ2^6 + 8*mH2^2*mZ2^6 - 2*d*mH2^2*mZ2^6 - 32*mz2*mZ2^6 + 
       8*d*mz2*mZ2^6 + 32*mH2*mz2*mZ2^6 - 8*d*mH2*mz2*mZ2^6 - 
       8*mH2^2*mz2*mZ2^6 + 2*d*mH2^2*mz2*mZ2^6)*\[Epsilon]^2)/
     ((-2 + mH2)*(mH2 - mz2)*(2 - mZ2)*(2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2)*
      (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
        mZ2^2)^2) - (mZ2^2*(-mH2 - mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (12*mH2 - 4*d*mH2 - 14*mH2^2 + 4*d*mH2^2 - 12*mz2 + 4*d*mz2 + 
      12*mH2*mz2 - 4*d*mH2*mz2 + 2*mz2^2 - 12*mZ2 + 4*d*mZ2 + 18*mH2*mZ2 - 
      5*d*mH2*mZ2 + 8*mz2*mZ2 - 3*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 
      3*d*mH2*mz2*mZ2 - 4*mz2^2*mZ2 + d*mz2^2*mZ2 - 4*mZ2^2 + d*mZ2^2 + 
      4*mz2*mZ2^2 - d*mz2*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(mH2 - mz2)*
     (2 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]) + 
   (Sqrt[4 - mH2]*mH2^(3/2)*(-mH2 + mz2 + mZ2)*
     Sqrt[mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mZ2^2]*
     (-8*mH2^3 + 2*d*mH2^3 + 24*mH2^2*mz2 - 6*d*mH2^2*mz2 - 24*mH2*mz2^2 + 
      6*d*mH2*mz2^2 + 8*mz2^3 - 2*d*mz2^3 + 12*mH2*mZ2 - 4*d*mH2*mZ2 + 
      6*mH2^2*mZ2 - d*mH2^2*mZ2 - 12*mz2*mZ2 + 4*d*mz2*mZ2 + 4*mH2*mz2*mZ2 - 
      2*d*mH2*mz2*mZ2 - 12*mH2^2*mz2*mZ2 + 3*d*mH2^2*mz2*mZ2 - 10*mz2^2*mZ2 + 
      3*d*mz2^2*mZ2 + 16*mH2*mz2^2*mZ2 - 4*d*mH2*mz2^2*mZ2 - 4*mz2^3*mZ2 + 
      d*mz2^3*mZ2 - 12*mZ2^2 + 4*d*mZ2^2 + 2*mH2*mZ2^2 - d*mH2*mZ2^2 + 
      8*mz2*mZ2^2 - 3*d*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2 + 4*mz2^2*mZ2^2 - 
      d*mz2^2*mZ2^2 - 4*mH2*mz2^2*mZ2^2 + d*mH2*mz2^2*mZ2^2)*\[Epsilon]^3)/
    ((-4 + d)*(-2 + mH2)*Sqrt[-((-4 + mH2)*mH2)]*(mH2 - mz2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]), 
  (-2*(-5 + d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
    \[Epsilon]^2)/(2*mH2 - 2*mz2 + 2*mZ2 - mH2*mZ2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^4, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I*Sqrt[4 - mZ2]*Sqrt[mZ2]*
   Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((I/2)*(-2 + d)^2*Sqrt[mz2]*(8 - mH2 - mz2 - mZ2)*(mz2 - mZ2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(2 - mz2)*Sqrt[4 - mz2]*(4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
     2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-I)*(-3 + d)*(-2 + d)*Sqrt[4 - mz2]*Sqrt[mz2]*mZ2*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, ((-I)*(-3 + d)*(-8 + 3*d)*Sqrt[4 - mz2]*
    Sqrt[mz2]*(2*mH2^2 + 8*mz2 - 9*mH2*mz2 - mH2^2*mz2 - 3*mz2^2 + 
     3*mH2*mz2^2 - 4*mH2*mZ2 - mz2*mZ2 + 4*mH2*mz2*mZ2 + mz2^2*mZ2 - 
     mH2*mz2^2*mZ2 + 2*mZ2^2 - mz2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(2 - mz2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-2*I)*(-3 + d)*Sqrt[4 - mz2]*Sqrt[mz2]*(2 + mZ2)*
    (2*mH2^2 + 8*mz2 - 9*mH2*mz2 - mH2^2*mz2 - 3*mz2^2 + 3*mH2*mz2^2 - 
     4*mH2*mZ2 - mz2*mZ2 + 4*mH2*mz2*mZ2 + mz2^2*mZ2 - mH2*mz2^2*mZ2 + 
     2*mZ2^2 - mz2*mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*
    \[Epsilon]^3)/((-4 + d)*(2 - mz2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
    (4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, ((-I)*(-3 + d)*(-2 + d)*Sqrt[4 - mz2]*
    mz2^(3/2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(-2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 
  ((I/2)*(-8 + 3*d)*Sqrt[4 - mz2]*Sqrt[mz2]*(8*mH2^3 - 2*d*mH2^3 + 
     12*mH2*mz2 - 4*d*mH2*mz2 - 18*mH2^2*mz2 + 5*d*mH2^2*mz2 - 4*mH2^3*mz2 + 
     d*mH2^3*mz2 - 12*mz2^2 + 4*d*mz2^2 + 6*mH2*mz2^2 - 2*d*mH2*mz2^2 + 
     8*mH2^2*mz2^2 - 2*d*mH2^2*mz2^2 + 4*mz2^3 - d*mz2^3 - 4*mH2*mz2^3 + 
     d*mH2*mz2^3 - 24*mH2*mZ2 + 8*d*mH2*mZ2 - 16*mH2^2*mZ2 + 4*d*mH2^2*mZ2 - 
     12*mz2*mZ2 + 4*d*mz2*mZ2 + 22*mH2*mz2*mZ2 - 7*d*mH2*mz2*mZ2 + 
     12*mH2^2*mz2*mZ2 - 3*d*mH2^2*mz2*mZ2 - d*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 - 
     4*mH2^2*mz2^2*mZ2 + d*mH2^2*mz2^2*mZ2 + 24*mZ2^2 - 8*d*mZ2^2 + 
     8*mH2*mZ2^2 - 2*d*mH2*mZ2^2 - 4*mz2*mZ2^2 + 2*d*mz2*mZ2^2 - 
     8*mH2*mz2*mZ2^2 + 2*d*mH2*mz2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(2 - mz2)*(-mH2 + mz2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (I*(2 + mH2)*Sqrt[4 - mz2]*Sqrt[mz2]*
    (8*mH2^3 - 2*d*mH2^3 + 12*mH2*mz2 - 4*d*mH2*mz2 - 18*mH2^2*mz2 + 
     5*d*mH2^2*mz2 - 4*mH2^3*mz2 + d*mH2^3*mz2 - 12*mz2^2 + 4*d*mz2^2 + 
     6*mH2*mz2^2 - 2*d*mH2*mz2^2 + 8*mH2^2*mz2^2 - 2*d*mH2^2*mz2^2 + 
     4*mz2^3 - d*mz2^3 - 4*mH2*mz2^3 + d*mH2*mz2^3 - 24*mH2*mZ2 + 
     8*d*mH2*mZ2 - 16*mH2^2*mZ2 + 4*d*mH2^2*mZ2 - 12*mz2*mZ2 + 4*d*mz2*mZ2 + 
     22*mH2*mz2*mZ2 - 7*d*mH2*mz2*mZ2 + 12*mH2^2*mz2*mZ2 - 
     3*d*mH2^2*mz2*mZ2 - d*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 - 4*mH2^2*mz2^2*mZ2 + 
     d*mH2^2*mz2^2*mZ2 + 24*mZ2^2 - 8*d*mZ2^2 + 8*mH2*mZ2^2 - 2*d*mH2*mZ2^2 - 
     4*mz2*mZ2^2 + 2*d*mz2*mZ2^2 - 8*mH2*mz2*mZ2^2 + 2*d*mH2*mz2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(2 - mz2)*(-mH2 + mz2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (I*(-3 + d)*(-10 + 3*d)*Sqrt[4 - mz2]*mz2^(3/2)*
    (2*mH2 + mH2^2 + 2*mz2 - 2*mH2*mz2 - 2*mZ2 - 2*mH2*mZ2 - mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*
    \[Epsilon]^3)/((-4 + d)*(2 - mz2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), (I*Sqrt[4 - mz2]*mz2^(3/2)*(-12*mH2 + 4*d*mH2 + 2*mH2^2 - 
     12*mz2 + 4*d*mz2 + 8*mH2*mz2 - 3*d*mH2*mz2 - 4*mH2^2*mz2 + d*mH2^2*mz2 - 
     4*mz2^2 + d*mz2^2 + 4*mH2*mz2^2 - d*mH2*mz2^2 + 12*mZ2 - 4*d*mZ2 + 
     12*mH2*mZ2 - 4*d*mH2*mZ2 + 18*mz2*mZ2 - 5*d*mz2*mZ2 - 10*mH2*mz2*mZ2 + 
     3*d*mH2*mz2*mZ2 - 14*mZ2^2 + 4*d*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(2 - mz2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((2*I)*(-3 + d)*(4 - mz2)^(3/2)*mz2^(3/2)*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(2 - mz2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), ((-1/2*I)*(-8 + 3*d)*Sqrt[mz2]*(10*mH2^2 - 2*d*mH2^2 - 
     20*mH2*mz2 + 4*d*mH2*mz2 - 4*mH2^2*mz2 + d*mH2^2*mz2 + 10*mz2^2 - 
     2*d*mz2^2 + 8*mH2*mz2^2 - 2*d*mH2*mz2^2 - 4*mz2^3 + d*mz2^3 - 48*mZ2 + 
     16*d*mZ2 + 2*mH2*mZ2 - 2*d*mH2*mZ2 + 2*mz2*mZ2 - 2*d*mz2*mZ2 + 
     14*mH2*mz2*mZ2 - 3*d*mH2*mz2*mZ2 + 4*mz2^2*mZ2 - d*mz2^2*mZ2 - 
     4*mH2*mz2^2*mZ2 + d*mH2*mz2^2*mZ2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(2 - mz2)*Sqrt[4 - mz2]*(-mH2 + mz2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, 0, ((-1/2*I)*(-10 + 3*d)*Sqrt[4 - mz2]*Sqrt[mz2]*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
     mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  (I*Sqrt[4 - mz2]*Sqrt[mz2]*(-8*mH2^3 + 2*d*mH2^3 + 24*mH2^2*mz2 - 
     6*d*mH2^2*mz2 - 24*mH2*mz2^2 + 6*d*mH2*mz2^2 + 8*mz2^3 - 2*d*mz2^3 + 
     12*mH2*mZ2 - 4*d*mH2*mZ2 + 10*mH2^2*mZ2 - 3*d*mH2^2*mZ2 + 4*mH2^3*mZ2 - 
     d*mH2^3*mZ2 - 12*mz2*mZ2 + 4*d*mz2*mZ2 - 4*mH2*mz2*mZ2 + 
     2*d*mH2*mz2*mZ2 - 16*mH2^2*mz2*mZ2 + 4*d*mH2^2*mz2*mZ2 - 6*mz2^2*mZ2 + 
     d*mz2^2*mZ2 + 12*mH2*mz2^2*mZ2 - 3*d*mH2*mz2^2*mZ2 + 12*mZ2^2 - 
     4*d*mZ2^2 - 8*mH2*mZ2^2 + 3*d*mH2*mZ2^2 - 4*mH2^2*mZ2^2 + 
     d*mH2^2*mZ2^2 - 2*mz2*mZ2^2 + d*mz2*mZ2^2 - 2*mH2*mz2*mZ2^2 + 
     4*mH2^2*mz2*mZ2^2 - d*mH2^2*mz2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(2 - mz2)*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  ((-I)*(-4 + d)*Sqrt[4 - mz2]*Sqrt[mz2]*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/(2 - mz2), 
  0, ((-2*I)*Sqrt[4 - mz2]*Sqrt[mz2]*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 
      2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/(2 - mz2), 
  ((-I)*Sqrt[mz2]*(2 + mz2)*(10*mH2^2 - 2*d*mH2^2 - 20*mH2*mz2 + 
     4*d*mH2*mz2 - 4*mH2^2*mz2 + d*mH2^2*mz2 + 10*mz2^2 - 2*d*mz2^2 + 
     8*mH2*mz2^2 - 2*d*mH2*mz2^2 - 4*mz2^3 + d*mz2^3 - 48*mZ2 + 16*d*mZ2 + 
     2*mH2*mZ2 - 2*d*mH2*mZ2 + 2*mz2*mZ2 - 2*d*mz2*mZ2 + 14*mH2*mz2*mZ2 - 
     3*d*mH2*mz2*mZ2 + 4*mz2^2*mZ2 - d*mz2^2*mZ2 - 4*mH2*mz2^2*mZ2 + 
     d*mH2*mz2^2*mZ2)*Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*
    \[Epsilon]^3)/((-4 + d)*(2 - mz2)*Sqrt[4 - mz2]*(-mH2 + mz2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
     mZ2^2)), 0, (I*Sqrt[4 - mz2]*Sqrt[mz2]*(-8*mH2^3 + 2*d*mH2^3 + 
     24*mH2^2*mz2 - 6*d*mH2^2*mz2 - 24*mH2*mz2^2 + 6*d*mH2*mz2^2 + 8*mz2^3 - 
     2*d*mz2^3 + 12*mH2*mZ2 - 4*d*mH2*mZ2 + 6*mH2^2*mZ2 - d*mH2^2*mZ2 - 
     12*mz2*mZ2 + 4*d*mz2*mZ2 + 4*mH2*mz2*mZ2 - 2*d*mH2*mz2*mZ2 - 
     12*mH2^2*mz2*mZ2 + 3*d*mH2^2*mz2*mZ2 - 10*mz2^2*mZ2 + 3*d*mz2^2*mZ2 + 
     16*mH2*mz2^2*mZ2 - 4*d*mH2*mz2^2*mZ2 - 4*mz2^3*mZ2 + d*mz2^3*mZ2 - 
     12*mZ2^2 + 4*d*mZ2^2 + 2*mH2*mZ2^2 - d*mH2*mZ2^2 + 8*mz2*mZ2^2 - 
     3*d*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2 + 4*mz2^2*mZ2^2 - d*mz2^2*mZ2^2 - 
     4*mH2*mz2^2*mZ2^2 + d*mH2*mz2^2*mZ2^2)*
    Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3)/
   ((-4 + d)*(2 - mz2)*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
     2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(Sqrt[4 - mz2]*Sqrt[mz2]*((3*(-2 + d)^2)/(4*(4 - mz2)*(4 - mZ2)) - 
      (-2 + d)^2/(4*(-4 + mz2)*(4 - mZ2)))*(2*mH2 + mz2*(-2 + mZ2) - 2*mZ2)*
     Sqrt[4 - mZ2]*Sqrt[mZ2]*\[Epsilon]^2)/(2*Sqrt[-((-4 + mz2)*mz2)]*
     Sqrt[-((-4 + mZ2)*mZ2)]) - 
   ((-2 + d)^2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (14336*mH2^3*mz2 - 4096*d*mH2^3*mz2 - 3584*mH2^4*mz2 + 
      1024*d*mH2^4*mz2 - 43008*mH2^2*mz2^2 + 12288*d*mH2^2*mz2^2 - 
      3584*mH2^3*mz2^2 + 1024*d*mH2^3*mz2^2 + 3584*mH2^4*mz2^2 - 
      1024*d*mH2^4*mz2^2 + 43008*mH2*mz2^3 - 12288*d*mH2*mz2^3 + 
      32256*mH2^2*mz2^3 - 9216*d*mH2^2*mz2^3 - 6272*mH2^3*mz2^3 + 
      1792*d*mH2^3*mz2^3 - 1120*mH2^4*mz2^3 + 320*d*mH2^4*mz2^3 - 
      14336*mz2^4 + 4096*d*mz2^4 - 39424*mH2*mz2^4 + 11264*d*mH2*mz2^4 - 
      2688*mH2^2*mz2^4 + 768*d*mH2^2*mz2^4 + 2912*mH2^3*mz2^4 - 
      832*d*mH2^3*mz2^4 + 112*mH2^4*mz2^4 - 32*d*mH2^4*mz2^4 + 14336*mz2^5 - 
      4096*d*mz2^5 + 9856*mH2*mz2^5 - 2816*d*mH2*mz2^5 - 2016*mH2^2*mz2^5 + 
      576*d*mH2^2*mz2^5 - 336*mH2^3*mz2^5 + 96*d*mH2^3*mz2^5 - 4480*mz2^6 + 
      1280*d*mz2^6 - 224*mH2*mz2^6 + 64*d*mH2*mz2^6 + 336*mH2^2*mz2^6 - 
      96*d*mH2^2*mz2^6 + 448*mz2^7 - 128*d*mz2^7 - 112*mH2*mz2^7 + 
      32*d*mH2*mz2^7 + 14336*mH2^3*mZ2 - 4096*d*mH2^3*mZ2 - 3584*mH2^4*mZ2 + 
      1024*d*mH2^4*mZ2 - 114688*mH2^2*mz2*mZ2 + 32768*d*mH2^2*mz2*mZ2 + 
      10496*mH2^4*mz2*mZ2 - 2816*d*mH2^4*mz2*mZ2 - 1024*mH2^5*mz2*mZ2 + 
      256*d*mH2^5*mz2*mZ2 + 129024*mH2*mz2^2*mZ2 - 36864*d*mH2*mz2^2*mZ2 + 
      127488*mH2^2*mz2^2*mZ2 - 36864*d*mH2^2*mz2^2*mZ2 - 
      34816*mH2^3*mz2^2*mZ2 + 9472*d*mH2^3*mz2^2*mZ2 - 2688*mH2^4*mz2^2*mZ2 + 
      768*d*mH2^4*mz2^2*mZ2 + 768*mH2^5*mz2^2*mZ2 - 192*d*mH2^5*mz2^2*mZ2 - 
      28672*mz2^3*mZ2 + 8192*d*mz2^3*mZ2 - 179200*mH2*mz2^3*mZ2 + 
      51200*d*mH2*mz2^3*mZ2 - 16000*mH2^2*mz2^3*mZ2 + 
      5632*d*mH2^2*mz2^3*mZ2 + 19040*mH2^3*mz2^3*mZ2 - 
      5280*d*mH2^3*mz2^3*mZ2 - 1776*mH2^4*mz2^3*mZ2 + 424*d*mH2^4*mz2^3*mZ2 - 
      128*mH2^5*mz2^3*mZ2 + 32*d*mH2^5*mz2^3*mZ2 + 55296*mz2^4*mZ2 - 
      15360*d*mz2^4*mZ2 + 75008*mH2*mz2^4*mZ2 - 21760*d*mH2*mz2^4*mZ2 - 
      18048*mH2^2*mz2^4*mZ2 + 4576*d*mH2^2*mz2^4*mZ2 - 240*mH2^3*mz2^4*mZ2 + 
      184*d*mH2^3*mz2^4*mZ2 + 440*mH2^4*mz2^4*mZ2 - 108*d*mH2^4*mz2^4*mZ2 - 
      34688*mz2^5*mZ2 + 9472*d*mz2^5*mZ2 - 4640*mH2*mz2^5*mZ2 + 
      1696*d*mH2*mz2^5*mZ2 + 2896*mH2^2*mz2^5*mZ2 - 824*d*mH2^2*mz2^5*mZ2 - 
      512*mH2^3*mz2^5*mZ2 + 116*d*mH2^3*mz2^5*mZ2 + 7360*mz2^6*mZ2 - 
      2016*d*mz2^6*mZ2 - 1136*mH2*mz2^6*mZ2 + 264*d*mH2*mz2^6*mZ2 + 
      136*mH2^2*mz2^6*mZ2 - 20*d*mH2^2*mz2^6*mZ2 - 512*mz2^7*mZ2 + 
      144*d*mz2^7*mZ2 + 64*mH2*mz2^7*mZ2 - 20*d*mH2*mz2^7*mZ2 - 
      43008*mH2^2*mZ2^2 + 12288*d*mH2^2*mZ2^2 + 3584*mH2^3*mZ2^2 - 
      1024*d*mH2^3*mZ2^2 + 1792*mH2^4*mZ2^2 - 512*d*mH2^4*mZ2^2 + 
      129024*mH2*mz2*mZ2^2 - 36864*d*mH2*mz2*mZ2^2 + 91648*mH2^2*mz2*mZ2^2 - 
      26624*d*mH2^2*mz2*mZ2^2 - 33024*mH2^3*mz2*mZ2^2 + 
      8960*d*mH2^3*mz2*mZ2^2 + 768*mH2^4*mz2*mZ2^2 - 128*d*mH2^4*mz2*mZ2^2 + 
      256*mH2^5*mz2*mZ2^2 - 64*d*mH2^5*mz2*mZ2^2 + 86016*mz2^2*mZ2^2 - 
      24576*d*mz2^2*mZ2^2 - 237568*mH2*mz2^2*mZ2^2 + 
      69632*d*mH2*mz2^2*mZ2^2 - 32512*mH2^2*mz2^2*mZ2^2 + 
      10240*d*mH2^2*mz2^2*mZ2^2 + 31488*mH2^3*mz2^2*mZ2^2 - 
      8576*d*mH2^3*mz2^2*mZ2^2 - 4288*mH2^4*mz2^2*mZ2^2 + 
      1056*d*mH2^4*mz2^2*mZ2^2 - 192*mH2^5*mz2^2*mZ2^2 + 
      48*d*mH2^5*mz2^2*mZ2^2 - 91136*mz2^3*mZ2^2 + 25600*d*mz2^3*mZ2^2 + 
      179584*mH2*mz2^3*mZ2^2 - 52736*d*mH2*mz2^3*mZ2^2 - 
      29152*mH2^2*mz2^3*mZ2^2 + 7328*d*mH2^2*mz2^3*mZ2^2 - 
      4720*mH2^3*mz2^3*mZ2^2 + 1432*d*mH2^3*mz2^3*mZ2^2 + 
      2512*mH2^4*mz2^3*mZ2^2 - 628*d*mH2^4*mz2^3*mZ2^2 + 
      32*mH2^5*mz2^3*mZ2^2 - 8*d*mH2^5*mz2^3*mZ2^2 + 15232*mz2^4*mZ2^2 - 
      4352*d*mz2^4*mZ2^2 - 56352*mH2*mz2^4*mZ2^2 + 16640*d*mH2*mz2^4*mZ2^2 + 
      18992*mH2^2*mz2^4*mZ2^2 - 5024*d*mH2^2*mz2^4*mZ2^2 - 
      3424*mH2^3*mz2^4*mZ2^2 + 820*d*mH2^3*mz2^4*mZ2^2 - 
      368*mH2^4*mz2^4*mZ2^2 + 92*d*mH2^4*mz2^4*mZ2^2 + 14080*mz2^5*mZ2^2 - 
      3616*d*mz2^5*mZ2^2 + 160*mH2*mz2^5*mZ2^2 - 392*d*mH2*mz2^5*mZ2^2 - 
      768*mH2^2*mz2^5*mZ2^2 + 252*d*mH2^2*mz2^5*mZ2^2 + 
      724*mH2^3*mz2^5*mZ2^2 - 178*d*mH2^3*mz2^5*mZ2^2 - 3776*mz2^6*mZ2^2 + 
      976*d*mz2^6*mZ2^2 + 1056*mH2*mz2^6*mZ2^2 - 244*d*mH2*mz2^6*mZ2^2 - 
      376*mH2^2*mz2^6*mZ2^2 + 88*d*mH2^2*mz2^6*mZ2^2 + 208*mz2^7*mZ2^2 - 
      56*d*mz2^7*mZ2^2 + 12*mH2*mz2^7*mZ2^2 - 2*d*mH2*mz2^7*mZ2^2 + 
      43008*mH2*mZ2^3 - 12288*d*mH2*mZ2^3 + 10752*mH2^2*mZ2^3 - 
      3072*d*mH2^2*mZ2^3 - 4480*mH2^3*mZ2^3 + 1280*d*mH2^3*mZ2^3 - 
      224*mH2^4*mZ2^3 + 64*d*mH2^4*mZ2^3 - 28672*mz2*mZ2^3 + 
      8192*d*mz2*mZ2^3 - 136192*mH2*mz2*mZ2^3 + 38912*d*mH2*mz2*mZ2^3 + 
      17792*mH2^2*mz2*mZ2^3 - 4096*d*mH2^2*mz2*mZ2^3 + 4128*mH2^3*mz2*mZ2^3 - 
      1312*d*mH2^3*mz2*mZ2^3 - 704*mH2^4*mz2*mZ2^3 + 168*d*mH2^4*mz2*mZ2^3 - 
      33792*mz2^2*mZ2^3 + 9216*d*mz2^2*mZ2^3 + 142208*mH2*mz2^2*mZ2^3 - 
      41472*d*mH2*mz2^2*mZ2^3 - 39968*mH2^2*mz2^2*mZ2^3 + 
      10272*d*mH2^2*mz2^2*mZ2^3 + 3296*mH2^3*mz2^2*mZ2^3 - 
      664*d*mH2^3*mz2^2*mZ2^3 + 1096*mH2^4*mz2^2*mZ2^3 - 
      272*d*mH2^4*mz2^2*mZ2^3 + 76032*mz2^3*mZ2^3 - 20480*d*mz2^3*mZ2^3 - 
      78720*mH2*mz2^3*mZ2^3 + 22976*d*mH2*mz2^3*mZ2^3 + 
      25952*mH2^2*mz2^3*mZ2^3 - 6880*d*mH2^2*mz2^3*mZ2^3 - 
      5368*mH2^3*mz2^3*mZ2^3 + 1312*d*mH2^3*mz2^3*mZ2^3 - 
      472*mH2^4*mz2^3*mZ2^3 + 118*d*mH2^4*mz2^3*mZ2^3 - 39488*mz2^4*mZ2^3 + 
      10368*d*mz2^4*mZ2^3 + 22992*mH2*mz2^4*mZ2^3 - 6576*d*mH2*mz2^4*mZ2^3 - 
      6568*mH2^2*mz2^4*mZ2^3 + 1772*d*mH2^2*mz2^4*mZ2^3 + 
      2264*mH2^3*mz2^4*mZ2^3 - 566*d*mH2^3*mz2^4*mZ2^3 + 
      60*mH2^4*mz2^4*mZ2^3 - 15*d*mH2^4*mz2^4*mZ2^3 + 4400*mz2^5*mZ2^3 - 
      1152*d*mz2^5*mZ2^3 - 664*mH2*mz2^5*mZ2^3 + 252*d*mH2*mz2^5*mZ2^3 - 
      320*mH2^2*mz2^5*mZ2^3 + 66*d*mH2^2*mz2^5*mZ2^3 - 
      280*mH2^3*mz2^5*mZ2^3 + 70*d*mH2^3*mz2^5*mZ2^3 + 56*mz2^6*mZ2^3 - 
      8*d*mz2^6*mZ2^3 - 224*mH2*mz2^6*mZ2^3 + 50*d*mH2*mz2^6*mZ2^3 + 
      184*mH2^2*mz2^6*mZ2^3 - 45*d*mH2^2*mz2^6*mZ2^3 + 16*mz2^7*mZ2^3 - 
      4*d*mz2^7*mZ2^3 - 24*mH2*mz2^7*mZ2^3 + 6*d*mH2*mz2^7*mZ2^3 - 
      14336*mZ2^4 + 4096*d*mZ2^4 - 17920*mH2*mZ2^4 + 5120*d*mH2*mZ2^4 + 
      2688*mH2^2*mZ2^4 - 768*d*mH2^2*mZ2^4 + 672*mH2^3*mZ2^4 - 
      192*d*mH2^3*mZ2^4 + 48128*mz2*mZ2^4 - 13312*d*mz2*mZ2^4 + 
      18432*mH2*mz2*mZ2^4 - 5888*d*mH2*mz2*mZ2^4 - 6272*mH2^2*mz2*mZ2^4 + 
      1760*d*mH2^2*mz2*mZ2^4 + 624*mH2^3*mz2*mZ2^4 - 120*d*mH2^3*mz2*mZ2^4 - 
      37504*mz2^2*mZ2^4 + 9984*d*mz2^2*mZ2^4 - 1248*mH2*mz2^2*mZ2^4 + 
      1408*d*mH2*mz2^2*mZ2^4 + 3168*mH2^2*mz2^2*mZ2^4 - 
      960*d*mH2^2*mz2^2*mZ2^4 - 1816*mH2^3*mz2^2*mZ2^4 + 
      436*d*mH2^3*mz2^2*mZ2^4 + 6272*mz2^3*mZ2^4 - 1536*d*mz2^3*mZ2^4 - 
      3552*mH2*mz2^3*mZ2^4 + 432*d*mH2*mz2^3*mZ2^4 + 336*mH2^2*mz2^3*mZ2^4 - 
      12*d*mH2^2*mz2^3*mZ2^4 + 1188*mH2^3*mz2^3*mZ2^4 - 
      294*d*mH2^3*mz2^3*mZ2^4 + 3968*mz2^4*mZ2^4 - 1024*d*mz2^4*mZ2^4 + 
      1288*mH2*mz2^4*mZ2^4 - 248*d*mH2*mz2^4*mZ2^4 - 784*mH2^2*mz2^4*mZ2^4 + 
      184*d*mH2^2*mz2^4*mZ2^4 - 328*mH2^3*mz2^4*mZ2^4 + 
      82*d*mH2^3*mz2^4*mZ2^4 - 624*mz2^5*mZ2^4 + 152*d*mz2^5*mZ2^4 - 
      704*mH2*mz2^5*mZ2^4 + 176*d*mH2*mz2^5*mZ2^4 + 344*mH2^2*mz2^5*mZ2^4 - 
      86*d*mH2^2*mz2^5*mZ2^4 + 32*mH2^3*mz2^5*mZ2^4 - 8*d*mH2^3*mz2^5*mZ2^4 + 
      96*mH2*mz2^6*mZ2^4 - 24*d*mH2*mz2^6*mZ2^4 - 44*mH2^2*mz2^6*mZ2^4 + 
      11*d*mH2^2*mz2^6*mZ2^4 - 8*mz2^7*mZ2^4 + 2*d*mz2^7*mZ2^4 + 
      4*mH2*mz2^7*mZ2^4 - d*mH2*mz2^7*mZ2^4 + 7168*mZ2^5 - 2048*d*mZ2^5 + 
      896*mH2*mZ2^5 - 256*d*mH2*mZ2^5 - 672*mH2^2*mZ2^5 + 192*d*mH2^2*mZ2^5 - 
      13696*mz2*mZ2^5 + 3840*d*mz2*mZ2^5 + 1184*mH2*mz2*mZ2^5 - 
      224*d*mH2*mz2*mZ2^5 - 40*d*mH2^2*mz2*mZ2^5 + 10112*mz2^2*mZ2^5 - 
      2720*d*mz2^2*mZ2^5 - 3008*mH2*mz2^2*mZ2^5 + 680*d*mH2*mz2^2*mZ2^5 + 
      1032*mH2^2*mz2^2*mZ2^5 - 232*d*mH2^2*mz2^2*mZ2^5 - 3472*mz2^3*mZ2^5 + 
      880*d*mz2^3*mZ2^5 + 1992*mH2*mz2^3*mZ2^5 - 464*d*mH2*mz2^3*mZ2^5 - 
      840*mH2^2*mz2^3*mZ2^5 + 202*d*mH2^2*mz2^3*mZ2^5 + 248*mz2^4*mZ2^5 - 
      56*d*mz2^4*mZ2^5 - 576*mH2*mz2^4*mZ2^5 + 138*d*mH2*mz2^4*mZ2^5 + 
      288*mH2^2*mz2^4*mZ2^5 - 71*d*mH2^2*mz2^4*mZ2^5 - 48*mz2^5*mZ2^5 + 
      12*d*mz2^5*mZ2^5 + 136*mH2*mz2^5*mZ2^5 - 34*d*mH2*mz2^5*mZ2^5 - 
      52*mH2^2*mz2^5*mZ2^5 + 13*d*mH2^2*mz2^5*mZ2^5 + 16*mz2^6*mZ2^5 - 
      4*d*mz2^6*mZ2^5 - 16*mH2*mz2^6*mZ2^5 + 4*d*mH2*mz2^6*mZ2^5 + 
      4*mH2^2*mz2^6*mZ2^5 - d*mH2^2*mz2^6*mZ2^5 - 896*mZ2^6 + 256*d*mZ2^6 + 
      224*mH2*mZ2^6 - 64*d*mH2*mZ2^6 + 1216*mz2*mZ2^6 - 352*d*mz2*mZ2^6 - 
      176*mH2*mz2*mZ2^6 + 56*d*mH2*mz2*mZ2^6 - 608*mz2^2*mZ2^6 + 
      176*d*mz2^2*mZ2^6 - 40*mH2*mz2^2*mZ2^6 + 4*d*mH2*mz2^2*mZ2^6 + 
      112*mz2^3*mZ2^6 - 32*d*mz2^3*mZ2^6 + 76*mH2*mz2^3*mZ2^6 - 
      18*d*mH2*mz2^3*mZ2^6 + 32*mz2^4*mZ2^6 - 8*d*mz2^4*mZ2^6 - 
      32*mH2*mz2^4*mZ2^6 + 8*d*mH2*mz2^4*mZ2^6 - 8*mz2^5*mZ2^6 + 
      2*d*mz2^5*mZ2^6 + 4*mH2*mz2^5*mZ2^6 - d*mH2*mz2^5*mZ2^6)*\[Epsilon]^2)/
    (4*(-4 + d)*(4 - mH2)*(2 - mz2)*(4 - mz2)^2*mz2*(4 - mZ2)^2*mZ2*
     (-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) - 
   ((-2 + d)^2*mz2*(8 - mH2 - mz2 - mZ2)*(mz2 - mZ2)*(-mH2 + mz2 - mZ2)*
     \[Epsilon]^3)/(2*(-4 + d)*(2 - mz2)*(4 - mz2)*(4 - mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), (Sqrt[4 - mz2]*Sqrt[mz2]*
     ((3*(-3 + d)*(-2 + d))/(2*(4 - mz2)*(4 - mZ2)) - 
      ((-3 + d)*(-2 + d))/(2*(-4 + mz2)*(4 - mZ2)))*
     (2*mH2 + mz2*(-2 + mZ2) - 2*mZ2)*Sqrt[4 - mZ2]*Sqrt[mZ2]*\[Epsilon]^2)/
    (2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)]) - 
   ((-3 + d)*(-2 + d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(-16*mH2^4 + 64*mH2^3*mz2 + 8*mH2^4*mz2 - 
      96*mH2^2*mz2^2 - 32*mH2^3*mz2^2 + 64*mH2*mz2^3 + 48*mH2^2*mz2^3 - 
      16*mz2^4 - 32*mH2*mz2^4 + 8*mz2^5 + 128*mH2^2*mZ2 + 64*mH2^3*mZ2 - 
      256*mH2*mz2*mZ2 - 224*mH2^2*mz2*mZ2 - 64*mH2^3*mz2*mZ2 + 
      128*mz2^2*mZ2 + 256*mH2*mz2^2*mZ2 + 144*mH2^2*mz2^2*mZ2 + 
      16*mH2^3*mz2^2*mZ2 - 96*mz2^3*mZ2 - 96*mH2*mz2^3*mZ2 - 
      36*mH2^2*mz2^3*mZ2 + 16*mz2^4*mZ2 + 24*mH2*mz2^4*mZ2 - 4*mz2^5*mZ2 - 
      64*mH2*mZ2^2 - 128*mH2^2*mZ2^2 - 64*mz2*mZ2^2 + 208*mH2*mz2*mZ2^2 + 
      152*mH2^2*mz2*mZ2^2 - 48*mz2^2*mZ2^2 - 144*mH2*mz2^2*mZ2^2 - 
      60*mH2^2*mz2^2*mZ2^2 + 88*mz2^3*mZ2^2 + 36*mH2*mz2^3*mZ2^2 + 
      9*mH2^2*mz2^3*mZ2^2 - 16*mz2^4*mZ2^2 - 6*mH2*mz2^4*mZ2^2 + 
      mz2^5*mZ2^2 - 64*mZ2^3 + 80*mH2*mZ2^3 + 160*mz2*mZ2^3 - 
      116*mH2*mz2*mZ2^3 - 100*mz2^2*mZ2^3 + 56*mH2*mz2^2*mZ2^3 + 
      8*mz2^3*mZ2^3 - 11*mH2*mz2^3*mZ2^3 + mz2^4*mZ2^3 + mH2*mz2^4*mZ2^3 - 
      12*mz2*mZ2^4 + 12*mz2^2*mZ2^4 - 2*mz2^3*mZ2^4)*\[Epsilon]^2)/
    (2*(2 - mz2)*(4 - mz2)*(4 - mZ2)*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2) + ((-3 + d)*(-2 + d)*mz2*(-mH2 + mz2 - mZ2)*mZ2*
     \[Epsilon]^3)/((-4 + d)*(2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  -1/2*((-3 + d)*(-8 + 3*d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
       mH2*(-2 + mz2)*mZ2)*(448*mH2^4 - 128*d*mH2^4 - 1120*mH2^3*mz2 + 
       320*d*mH2^3*mz2 - 448*mH2^4*mz2 + 128*d*mH2^4*mz2 + 672*mH2^2*mz2^2 - 
       192*d*mH2^2*mz2^2 + 1232*mH2^3*mz2^2 - 352*d*mH2^3*mz2^2 + 
       112*mH2^4*mz2^2 - 32*d*mH2^4*mz2^2 + 224*mH2*mz2^3 - 64*d*mH2*mz2^3 - 
       1008*mH2^2*mz2^3 + 288*d*mH2^2*mz2^3 - 336*mH2^3*mz2^3 + 
       96*d*mH2^3*mz2^3 - 224*mz2^4 + 64*d*mz2^4 + 112*mH2*mz2^4 - 
       32*d*mH2*mz2^4 + 336*mH2^2*mz2^4 - 96*d*mH2^2*mz2^4 + 112*mz2^5 - 
       32*d*mz2^5 - 112*mH2*mz2^5 + 32*d*mH2*mz2^5 - 1792*mH2^3*mZ2 + 
       512*d*mH2^3*mZ2 - 384*mH2^4*mZ2 + 112*d*mH2^4*mZ2 + 
       2080*mH2^2*mz2*mZ2 - 576*d*mH2^2*mz2*mZ2 + 2944*mH2^3*mz2*mZ2 - 
       856*d*mH2^3*mz2*mZ2 + 448*mH2^4*mz2*mZ2 - 128*d*mH2^4*mz2*mZ2 + 
       64*mH2*mz2^2*mZ2 - 3392*mH2^2*mz2^2*mZ2 + 936*d*mH2^2*mz2^2*mZ2 - 
       2352*mH2^3*mz2^2*mZ2 + 668*d*mH2^3*mz2^2*mZ2 - 128*mH2^4*mz2^2*mZ2 + 
       36*d*mH2^4*mz2^2*mZ2 - 352*mz2^3*mZ2 + 64*d*mz2^3*mZ2 - 
       288*mH2*mz2^3*mZ2 + 88*d*mH2*mz2^3*mZ2 + 3256*mH2^2*mz2^3*mZ2 - 
       884*d*mH2^2*mz2^3*mZ2 + 616*mH2^3*mz2^3*mZ2 - 172*d*mH2^3*mz2^3*mZ2 + 
       1120*mz2^4*mZ2 - 280*d*mz2^4*mZ2 - 912*mH2*mz2^4*mZ2 + 
       228*d*mH2*mz2^4*mZ2 - 928*mH2^2*mz2^4*mZ2 + 252*d*mH2^2*mz2^4*mZ2 - 
       440*mz2^5*mZ2 + 116*d*mz2^5*mZ2 + 440*mH2*mz2^5*mZ2 - 
       116*d*mH2*mz2^5*mZ2 + 2688*mH2^2*mZ2^2 - 768*d*mH2^2*mZ2^2 + 
       1536*mH2^3*mZ2^2 - 448*d*mH2^3*mZ2^2 + 112*mH2^4*mZ2^2 - 
       32*d*mH2^4*mZ2^2 - 800*mH2*mz2*mZ2^2 + 192*d*mH2*mz2*mZ2^2 - 
       4160*mH2^2*mz2*mZ2^2 + 1224*d*mH2^2*mz2*mZ2^2 - 2392*mH2^3*mz2*mZ2^2 + 
       688*d*mH2^3*mz2*mZ2^2 - 128*mH2^4*mz2*mZ2^2 + 36*d*mH2^4*mz2*mZ2^2 + 
       288*mz2^2*mZ2^2 - 64*d*mz2^2*mZ2^2 + 176*mH2*mz2^2*mZ2^2 - 
       48*d*mH2*mz2^2*mZ2^2 + 4264*mH2^2*mz2^2*mZ2^2 - 
       1200*d*mH2^2*mz2^2*mZ2^2 + 1532*mH2^3*mz2^2*mZ2^2 - 
       430*d*mH2^3*mz2^2*mZ2^2 + 36*mH2^4*mz2^2*mZ2^2 - 
       10*d*mH2^4*mz2^2*mZ2^2 - 656*mz2^3*mZ2^2 + 200*d*mz2^3*mZ2^2 + 
       408*mH2*mz2^3*mZ2^2 - 128*d*mH2*mz2^3*mZ2^2 - 2916*mH2^2*mz2^3*mZ2^2 + 
       788*d*mH2^2*mz2^3*mZ2^2 - 348*mH2^3*mz2^3*mZ2^2 + 
       96*d*mH2^3*mz2^3*mZ2^2 - 568*mz2^4*mZ2^2 + 128*d*mz2^4*mZ2^2 + 
       732*mH2*mz2^4*mZ2^2 - 174*d*mH2*mz2^4*mZ2^2 + 724*mH2^2*mz2^4*mZ2^2 - 
       194*d*mH2^2*mz2^4*mZ2^2 + 388*mz2^5*mZ2^2 - 100*d*mz2^5*mZ2^2 - 
       388*mH2*mz2^5*mZ2^2 + 100*d*mH2*mz2^5*mZ2^2 - 1792*mH2*mZ2^3 + 
       512*d*mH2*mZ2^3 - 2304*mH2^2*mZ2^3 + 672*d*mH2^2*mZ2^3 - 
       448*mH2^3*mZ2^3 + 128*d*mH2^3*mZ2^3 - 160*mz2*mZ2^3 + 64*d*mz2*mZ2^3 + 
       1280*mH2*mz2*mZ2^3 - 392*d*mH2*mz2*mZ2^3 + 3368*mH2^2*mz2*mZ2^3 - 
       984*d*mH2^2*mz2*mZ2^3 + 624*mH2^3*mz2*mZ2^3 - 176*d*mH2^3*mz2*mZ2^3 - 
       576*mz2^2*mZ2^3 + 104*d*mz2^2*mZ2^3 + 480*mH2*mz2^2*mZ2^3 - 
       92*d*mH2*mz2^2*mZ2^3 - 2400*mH2^2*mz2^2*mZ2^3 + 
       680*d*mH2^2*mz2^2*mZ2^3 - 324*mH2^3*mz2^2*mZ2^3 + 
       90*d*mH2^3*mz2^2*mZ2^3 + 1360*mz2^3*mZ2^3 - 348*d*mz2^3*mZ2^3 - 
       880*mH2*mz2^3*mZ2^3 + 232*d*mH2*mz2^3*mZ2^3 + 1090*mH2^2*mz2^3*mZ2^3 - 
       297*d*mH2^2*mz2^3*mZ2^3 + 62*mH2^3*mz2^3*mZ2^3 - 
       17*d*mH2^3*mz2^3*mZ2^3 - 280*mz2^4*mZ2^3 + 80*d*mz2^4*mZ2^3 - 
       12*mH2*mz2^4*mZ2^3 - 4*d*mH2*mz2^4*mZ2^3 - 224*mH2^2*mz2^4*mZ2^3 + 
       60*d*mH2^2*mz2^4*mZ2^3 - 122*mz2^5*mZ2^3 + 31*d*mz2^5*mZ2^3 + 
       122*mH2*mz2^5*mZ2^3 - 31*d*mH2*mz2^5*mZ2^3 + 448*mZ2^4 - 128*d*mZ2^4 + 
       1536*mH2*mZ2^4 - 448*d*mH2*mZ2^4 + 672*mH2^2*mZ2^4 - 
       192*d*mH2^2*mZ2^4 + 384*mz2*mZ2^4 - 104*d*mz2*mZ2^4 - 
       1352*mH2*mz2*mZ2^4 + 416*d*mH2*mz2*mZ2^4 - 928*mH2^2*mz2*mZ2^4 + 
       264*d*mH2^2*mz2*mZ2^4 - 392*mz2^2*mZ2^4 + 128*d*mz2^2*mZ2^4 + 
       20*mH2*mz2^2*mZ2^4 - 38*d*mH2*mz2^2*mZ2^4 + 520*mH2^2*mz2^2*mZ2^4 - 
       146*d*mH2^2*mz2^2*mZ2^4 - 380*mz2^3*mZ2^4 + 88*d*mz2^3*mZ2^4 + 
       376*mH2*mz2^3*mZ2^4 - 92*d*mH2*mz2^3*mZ2^4 - 164*mH2^2*mz2^3*mZ2^4 + 
       45*d*mH2^2*mz2^3*mZ2^4 + 200*mz2^4*mZ2^4 - 52*d*mz2^4*mZ2^4 - 
       90*mH2*mz2^4*mZ2^4 + 24*d*mH2*mz2^4*mZ2^4 + 26*mH2^2*mz2^4*mZ2^4 - 
       7*d*mH2^2*mz2^4*mZ2^4 + 12*mz2^5*mZ2^4 - 3*d*mz2^5*mZ2^4 - 
       12*mH2*mz2^5*mZ2^4 + 3*d*mH2*mz2^5*mZ2^4 - 384*mZ2^5 + 112*d*mZ2^5 - 
       448*mH2*mZ2^5 + 128*d*mH2*mZ2^5 - 72*mz2*mZ2^5 + 8*d*mz2*mZ2^5 + 
       496*mH2*mz2*mZ2^5 - 144*d*mH2*mz2*mZ2^5 + 336*mz2^2*mZ2^5 - 
       88*d*mz2^2*mZ2^5 - 148*mH2*mz2^2*mZ2^5 + 46*d*mH2*mz2^2*mZ2^5 - 
       58*mz2^3*mZ2^5 + 17*d*mz2^3*mZ2^5 - 18*mH2*mz2^3*mZ2^5 + 
       3*d*mH2*mz2^3*mZ2^5 - 24*mz2^4*mZ2^5 + 6*d*mz2^4*mZ2^5 + 
       12*mH2*mz2^4*mZ2^5 - 3*d*mH2*mz2^4*mZ2^5 + 112*mZ2^6 - 32*d*mZ2^6 - 
       64*mz2*mZ2^6 + 20*d*mz2*mZ2^6 - 20*mz2^2*mZ2^6 + 4*d*mz2^2*mZ2^6 + 
       12*mz2^3*mZ2^6 - 3*d*mz2^3*mZ2^6)*\[Epsilon]^2)/
     ((-4 + d)*(2 - mz2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)^2*mZ2*
      (-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
        2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2) + 
   ((-3 + d)*(-8 + 3*d)*mz2*(-mH2 + mz2 - mZ2)*(2*mH2^2 + 8*mz2 - 9*mH2*mz2 - 
      mH2^2*mz2 - 3*mz2^2 + 3*mH2*mz2^2 - 4*mH2*mZ2 - mz2*mZ2 + 
      4*mH2*mz2*mZ2 + mz2^2*mZ2 - mH2*mz2^2*mZ2 + 2*mZ2^2 - mz2*mZ2^2)*
     \[Epsilon]^3)/((-4 + d)*(2 - mz2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
     (4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 
  -(((-3 + d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
      (896*mH2^4 - 256*d*mH2^4 - 2240*mH2^3*mz2 + 640*d*mH2^3*mz2 - 
       896*mH2^4*mz2 + 256*d*mH2^4*mz2 + 1344*mH2^2*mz2^2 - 
       384*d*mH2^2*mz2^2 + 2464*mH2^3*mz2^2 - 704*d*mH2^3*mz2^2 + 
       224*mH2^4*mz2^2 - 64*d*mH2^4*mz2^2 + 448*mH2*mz2^3 - 128*d*mH2*mz2^3 - 
       2016*mH2^2*mz2^3 + 576*d*mH2^2*mz2^3 - 672*mH2^3*mz2^3 + 
       192*d*mH2^3*mz2^3 - 448*mz2^4 + 128*d*mz2^4 + 224*mH2*mz2^4 - 
       64*d*mH2*mz2^4 + 672*mH2^2*mz2^4 - 192*d*mH2^2*mz2^4 + 224*mz2^5 - 
       64*d*mz2^5 - 224*mH2*mz2^5 + 64*d*mH2*mz2^5 - 3584*mH2^3*mZ2 + 
       1024*d*mH2^3*mZ2 - 960*mH2^4*mZ2 + 288*d*mH2^4*mZ2 + 
       4160*mH2^2*mz2*mZ2 - 1152*d*mH2^2*mz2*mZ2 + 6368*mH2^3*mz2*mZ2 - 
       1872*d*mH2^3*mz2*mZ2 + 1088*mH2^4*mz2*mZ2 - 320*d*mH2^4*mz2*mZ2 + 
       128*mH2*mz2^2*mZ2 - 7072*mH2^2*mz2^2*mZ2 + 1968*d*mH2^2*mz2^2*mZ2 - 
       5232*mH2^3*mz2^2*mZ2 + 1512*d*mH2^3*mz2^2*mZ2 - 304*mH2^4*mz2^2*mZ2 + 
       88*d*mH2^4*mz2^2*mZ2 - 704*mz2^3*mZ2 + 128*d*mz2^3*mZ2 - 
       672*mH2*mz2^3*mZ2 + 208*d*mH2*mz2^3*mZ2 + 6944*mH2^2*mz2^3*mZ2 - 
       1912*d*mH2^2*mz2^3*mZ2 + 1376*mH2^3*mz2^3*mZ2 - 
       392*d*mH2^3*mz2^3*mZ2 + 2336*mz2^4*mZ2 - 592*d*mz2^4*mZ2 - 
       1872*mH2*mz2^4*mZ2 + 472*d*mH2*mz2^4*mZ2 - 2000*mH2^2*mz2^4*mZ2 + 
       552*d*mH2^2*mz2^4*mZ2 - 928*mz2^5*mZ2 + 248*d*mz2^5*mZ2 + 
       928*mH2*mz2^5*mZ2 - 248*d*mH2*mz2^5*mZ2 + 5376*mH2^2*mZ2^2 - 
       1536*d*mH2^2*mZ2^2 + 3840*mH2^3*mZ2^2 - 1152*d*mH2^3*mZ2^2 + 
       320*mH2^4*mZ2^2 - 96*d*mH2^4*mZ2^2 - 1600*mH2*mz2*mZ2^2 + 
       384*d*mH2*mz2*mZ2^2 - 8480*mH2^2*mz2*mZ2^2 + 2544*d*mH2^2*mz2*mZ2^2 - 
       6240*mH2^3*mz2*mZ2^2 + 1840*d*mH2^3*mz2*mZ2^2 - 288*mH2^4*mz2*mZ2^2 + 
       88*d*mH2^4*mz2*mZ2^2 + 576*mz2^2*mZ2^2 - 128*d*mz2^2*mZ2^2 + 
       1056*mH2*mz2^2*mZ2^2 - 288*d*mH2*mz2^2*mZ2^2 + 
       8416*mH2^2*mz2^2*mZ2^2 - 2448*d*mH2^2*mz2^2*mZ2^2 + 
       3472*mH2^3*mz2^2*mZ2^2 - 1020*d*mH2^3*mz2^2*mZ2^2 + 
       64*mH2^4*mz2^2*mZ2^2 - 20*d*mH2^4*mz2^2*mZ2^2 - 2624*mz2^3*mZ2^2 + 
       752*d*mz2^3*mZ2^2 + 1088*mH2*mz2^3*mZ2^2 - 336*d*mH2*mz2^3*mZ2^2 - 
       5016*mH2^2*mz2^3*mZ2^2 + 1424*d*mH2^2*mz2^3*mZ2^2 - 
       680*mH2^3*mz2^3*mZ2^2 + 200*d*mH2^3*mz2^3*mZ2^2 + 64*mz2^4*mZ2^2 - 
       48*d*mz2^4*mZ2^2 + 512*mH2*mz2^4*mZ2^2 - 108*d*mH2*mz2^4*mZ2^2 + 
       1200*mH2^2*mz2^4*mZ2^2 - 340*d*mH2^2*mz2^4*mZ2^2 + 536*mz2^5*mZ2^2 - 
       144*d*mz2^5*mZ2^2 - 536*mH2*mz2^5*mZ2^2 + 144*d*mH2*mz2^5*mZ2^2 - 
       3584*mH2*mZ2^3 + 1024*d*mH2*mZ2^3 - 5760*mH2^2*mZ2^3 + 
       1728*d*mH2^2*mZ2^3 - 1280*mH2^3*mZ2^3 + 384*d*mH2^3*mZ2^3 + 
       32*mH2^4*mZ2^3 - 8*d*mH2^4*mZ2^3 - 320*mz2*mZ2^3 + 128*d*mz2*mZ2^3 + 
       1440*mH2*mz2*mZ2^3 - 496*d*mH2*mz2*mZ2^3 + 9376*mH2^2*mz2*mZ2^3 - 
       2784*d*mH2^2*mz2*mZ2^3 + 1456*mH2^3*mz2*mZ2^3 - 
       444*d*mH2^3*mz2*mZ2^3 - 48*mH2^4*mz2*mZ2^3 + 12*d*mH2^4*mz2*mZ2^3 - 
       544*mz2^2*mZ2^3 + 48*d*mz2^2*mZ2^3 + 1136*mH2*mz2^2*mZ2^3 - 
       232*d*mH2*mz2^2*mZ2^3 - 5136*mH2^2*mz2^2*mZ2^3 + 
       1540*d*mH2^2*mz2^2*mZ2^3 - 416*mH2^3*mz2^2*mZ2^3 + 
       140*d*mH2^3*mz2^2*mZ2^3 + 16*mH2^4*mz2^2*mZ2^3 - 
       4*d*mH2^4*mz2^2*mZ2^3 + 3264*mz2^3*mZ2^3 - 856*d*mz2^3*mZ2^3 - 
       2272*mH2*mz2^3*mZ2^3 + 612*d*mH2*mz2^3*mZ2^3 + 
       1104*mH2^2*mz2^3*mZ2^3 - 358*d*mH2^2*mz2^3*mZ2^3 + 
       16*mH2^3*mz2^3*mZ2^3 - 10*d*mH2^3*mz2^3*mZ2^3 - 1648*mz2^4*mZ2^3 + 
       444*d*mz2^4*mZ2^3 + 1048*mH2*mz2^4*mZ2^3 - 284*d*mH2*mz2^4*mZ2^3 - 
       104*mH2^2*mz2^4*mZ2^3 + 40*d*mH2^2*mz2^4*mZ2^3 + 64*mz2^5*mZ2^3 - 
       14*d*mz2^5*mZ2^3 - 64*mH2*mz2^5*mZ2^3 + 14*d*mH2*mz2^5*mZ2^3 + 
       896*mZ2^4 - 256*d*mZ2^4 + 3840*mH2*mZ2^4 - 1152*d*mH2*mZ2^4 + 
       1920*mH2^2*mZ2^4 - 576*d*mH2^2*mZ2^4 - 128*mH2^3*mZ2^4 + 
       32*d*mH2^3*mZ2^4 + 1568*mz2*mZ2^4 - 432*d*mz2*mZ2^4 - 
       4384*mH2*mz2*mZ2^4 + 1328*d*mH2*mz2*mZ2^4 - 2608*mH2^2*mz2*mZ2^4 + 
       780*d*mH2^2*mz2*mZ2^4 + 224*mH2^3*mz2*mZ2^4 - 56*d*mH2^3*mz2*mZ2^4 - 
       2880*mz2^2*mZ2^4 + 816*d*mz2^2*mZ2^4 + 1680*mH2*mz2^2*mZ2^4 - 
       516*d*mH2*mz2^2*mZ2^4 + 880*mH2^2*mz2^2*mZ2^4 - 
       284*d*mH2^2*mz2^2*mZ2^4 - 144*mH2^3*mz2^2*mZ2^4 + 
       36*d*mH2^3*mz2^2*mZ2^4 + 520*mz2^3*mZ2^4 - 148*d*mz2^3*mZ2^4 + 
       152*mH2*mz2^3*mZ2^4 - 36*d*mH2*mz2^3*mZ2^4 + 112*mH2^2*mz2^3*mZ2^4 - 
       12*d*mH2^2*mz2^3*mZ2^4 + 32*mH2^3*mz2^3*mZ2^4 - 
       8*d*mH2^3*mz2^3*mZ2^4 + 400*mz2^4*mZ2^4 - 108*d*mz2^4*mZ2^4 - 
       392*mH2*mz2^4*mZ2^4 + 104*d*mH2*mz2^4*mZ2^4 - 72*mH2^2*mz2^4*mZ2^4 + 
       16*d*mH2^2*mz2^4*mZ2^4 - 88*mz2^5*mZ2^4 + 22*d*mz2^5*mZ2^4 + 
       88*mH2*mz2^5*mZ2^4 - 22*d*mH2*mz2^5*mZ2^4 - 960*mZ2^5 + 288*d*mZ2^5 - 
       1280*mH2*mZ2^5 + 384*d*mH2*mZ2^5 + 192*mH2^2*mZ2^5 - 
       48*d*mH2^2*mZ2^5 + 160*mz2*mZ2^5 - 64*d*mz2*mZ2^5 + 
       2000*mH2*mz2*mZ2^5 - 580*d*mH2*mz2*mZ2^5 - 288*mH2^2*mz2*mZ2^5 + 
       72*d*mH2^2*mz2*mZ2^5 + 1120*mz2^2*mZ2^5 - 300*d*mz2^2*mZ2^5 - 
       1296*mH2*mz2^2*mZ2^5 + 360*d*mH2*mz2^2*mZ2^5 + 200*mH2^2*mz2^2*mZ2^5 - 
       50*d*mH2^2*mz2^2*mZ2^5 - 736*mz2^3*mZ2^5 + 194*d*mz2^3*mZ2^5 + 
       440*mH2*mz2^3*mZ2^5 - 116*d*mH2*mz2^3*mZ2^5 - 84*mH2^2*mz2^3*mZ2^5 + 
       21*d*mH2^2*mz2^3*mZ2^5 + 112*mz2^4*mZ2^5 - 28*d*mz2^4*mZ2^5 - 
       36*mH2*mz2^4*mZ2^5 + 9*d*mH2*mz2^4*mZ2^5 + 16*mH2^2*mz2^4*mZ2^5 - 
       4*d*mH2^2*mz2^4*mZ2^5 + 12*mz2^5*mZ2^5 - 3*d*mz2^5*mZ2^5 - 
       12*mH2*mz2^5*mZ2^5 + 3*d*mH2*mz2^5*mZ2^5 + 320*mZ2^6 - 96*d*mZ2^6 - 
       128*mH2*mZ2^6 + 32*d*mH2*mZ2^6 - 560*mz2*mZ2^6 + 156*d*mz2*mZ2^6 + 
       96*mH2*mz2*mZ2^6 - 24*d*mH2*mz2*mZ2^6 + 256*mz2^2*mZ2^6 - 
       68*d*mz2^2*mZ2^6 + 32*mH2*mz2^2*mZ2^6 - 8*d*mH2*mz2^2*mZ2^6 + 
       16*mz2^3*mZ2^6 - 4*d*mz2^3*mZ2^6 - 48*mH2*mz2^3*mZ2^6 + 
       12*d*mH2*mz2^3*mZ2^6 - 24*mz2^4*mZ2^6 + 6*d*mz2^4*mZ2^6 + 
       12*mH2*mz2^4*mZ2^6 - 3*d*mH2*mz2^4*mZ2^6 + 32*mZ2^7 - 8*d*mZ2^7 + 
       16*mz2*mZ2^7 - 4*d*mz2*mZ2^7 - 40*mz2^2*mZ2^7 + 10*d*mz2^2*mZ2^7 + 
       12*mz2^3*mZ2^7 - 3*d*mz2^3*mZ2^7)*\[Epsilon]^2)/
     ((-4 + d)*(2 - mz2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)^2*mZ2*
      (-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
        2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2)) + 
   (2*(-3 + d)*mz2*(-mH2 + mz2 - mZ2)*(2 + mZ2)*(2*mH2^2 + 8*mz2 - 
      9*mH2*mz2 - mH2^2*mz2 - 3*mz2^2 + 3*mH2*mz2^2 - 4*mH2*mZ2 - mz2*mZ2 + 
      4*mH2*mz2*mZ2 + mz2^2*mZ2 - mH2*mz2^2*mZ2 + 2*mZ2^2 - mz2*mZ2^2)*
     \[Epsilon]^3)/((-4 + d)*(2 - mz2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
     (4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 0, 
  (Sqrt[4 - mz2]*Sqrt[mz2]*((3*(-3 + d)*(-2 + d))/(2*(4 - mz2)*(4 - mZ2)) - 
      ((-3 + d)*(-2 + d))/(2*(-4 + mz2)*(4 - mZ2)))*
     (2*mH2 + mz2*(-2 + mZ2) - 2*mZ2)*Sqrt[4 - mZ2]*Sqrt[mZ2]*\[Epsilon]^2)/
    (2*Sqrt[-((-4 + mz2)*mz2)]*Sqrt[-((-4 + mZ2)*mZ2)]) + 
   ((-3 + d)*(-2 + d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(16*mH2^4 - 128*mH2^2*mz2 - 64*mH2^3*mz2 - 
      8*mH2^4*mz2 + 64*mH2*mz2^2 + 160*mH2^2*mz2^2 + 32*mH2^3*mz2^2 + 
      64*mz2^3 - 48*mH2*mz2^3 - 56*mH2^2*mz2^3 - 64*mz2^4 + 24*mH2*mz2^4 + 
      8*mz2^5 - 64*mH2^3*mZ2 + 256*mH2*mz2*mZ2 + 128*mH2^2*mz2*mZ2 + 
      64*mH2^3*mz2*mZ2 + 64*mz2^2*mZ2 - 176*mH2*mz2^2*mZ2 - 
      136*mH2^2*mz2^2*mZ2 - 16*mH2^3*mz2^2*mZ2 - 128*mz2^3*mZ2 + 
      52*mH2*mz2^3*mZ2 + 38*mH2^2*mz2^3*mZ2 + 92*mz2^4*mZ2 - 
      18*mH2*mz2^4*mZ2 - 12*mz2^5*mZ2 + 96*mH2^2*mZ2^2 - 128*mz2*mZ2^2 - 
      64*mH2*mz2*mZ2^2 - 120*mH2^2*mz2*mZ2^2 + 176*mz2^2*mZ2^2 + 
      40*mH2*mz2^2*mZ2^2 + 54*mH2^2*mz2^2*mZ2^2 - 68*mz2^3*mZ2^2 - 
      14*mH2*mz2^3*mZ2^2 - 9*mH2^2*mz2^3*mZ2^2 - 6*mz2^4*mZ2^2 + 
      5*mH2*mz2^4*mZ2^2 + 2*mz2^5*mZ2^2 - 64*mH2*mZ2^3 + 80*mH2*mz2*mZ2^3 - 
      16*mz2^2*mZ2^3 - 36*mH2*mz2^2*mZ2^3 + 12*mz2^3*mZ2^3 + 
      8*mH2*mz2^3*mZ2^3 - mz2^4*mZ2^3 - mH2*mz2^4*mZ2^3 + 16*mZ2^4 - 
      16*mz2*mZ2^4 + 6*mz2^2*mZ2^4 - mz2^3*mZ2^4)*\[Epsilon]^2)/
    (2*(2 - mz2)*(4 - mz2)*(4 - mZ2)*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2) + ((-3 + d)*(-2 + d)*mz2^2*(-mH2 + mz2 - mZ2)*\[Epsilon]^3)/
    ((-4 + d)*(-2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  (Sqrt[4 - mz2]*Sqrt[mz2]*((3*(-3 + d)^2)/((4 - mz2)*(4 - mZ2)) - 
      (-3 + d)^2/((-4 + mz2)*(4 - mZ2)))*(2*mH2 + mz2*(-2 + mZ2) - 2*mZ2)*
     Sqrt[4 - mZ2]*Sqrt[mZ2]*\[Epsilon]^2)/(2*Sqrt[-((-4 + mz2)*mz2)]*
     Sqrt[-((-4 + mZ2)*mZ2)]) + 
   (8*(-3 + d)^2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     \[Epsilon]^2)/((4 - mz2)*(4 - mZ2)*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)), 
  0, ((-8 + 3*d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (1344*mH2^4 - 832*d*mH2^4 + 128*d^2*mH2^4 - 480*mH2^5 + 304*d*mH2^5 - 
      48*d^2*mH2^5 - 2592*mH2^3*mz2 + 1632*d*mH2^3*mz2 - 256*d^2*mH2^3*mz2 - 
      336*mH2^4*mz2 + 184*d*mH2^4*mz2 - 24*d^2*mH2^4*mz2 + 832*mH2^5*mz2 - 
      488*d*mH2^5*mz2 + 72*d^2*mH2^5*mz2 - 64*mH2^6*mz2 + 32*d*mH2^6*mz2 - 
      4*d^2*mH2^6*mz2 + 2016*mH2^2*mz2^2 - 1248*d*mH2^2*mz2^2 + 
      192*d^2*mH2^2*mz2^2 + 2016*mH2^3*mz2^2 - 1272*d*mH2^3*mz2^2 + 
      200*d^2*mH2^3*mz2^2 - 2264*mH2^4*mz2^2 + 1300*d*mH2^4*mz2^2 - 
      188*d^2*mH2^4*mz2^2 - 24*mH2^5*mz2^2 + 28*d*mH2^5*mz2^2 - 
      6*d^2*mH2^5*mz2^2 + 32*mH2^6*mz2^2 - 16*d*mH2^6*mz2^2 + 
      2*d^2*mH2^6*mz2^2 - 1632*mH2*mz2^3 + 928*d*mH2*mz2^3 - 
      128*d^2*mH2*mz2^3 - 2112*mH2^2*mz2^3 + 1352*d*mH2^2*mz2^3 - 
      216*d^2*mH2^2*mz2^3 + 2728*mH2^3*mz2^3 - 1524*d*mH2^3*mz2^3 + 
      212*d^2*mH2^3*mz2^3 + 568*mH2^4*mz2^3 - 328*d*mH2^4*mz2^3 + 
      48*d^2*mH2^4*mz2^3 - 128*mH2^5*mz2^3 + 64*d*mH2^5*mz2^3 - 
      8*d^2*mH2^5*mz2^3 + 864*mz2^4 - 480*d*mz2^4 + 64*d^2*mz2^4 + 
      1920*mH2*mz2^4 - 1144*d*mH2*mz2^4 + 168*d^2*mH2*mz2^4 - 
      1768*mH2^2*mz2^4 + 980*d*mH2^2*mz2^4 - 132*d^2*mH2^2*mz2^4 - 
      1064*mH2^3*mz2^4 + 580*d*mH2^3*mz2^4 - 80*d^2*mH2^3*mz2^4 + 
      192*mH2^4*mz2^4 - 96*d*mH2^4*mz2^4 + 12*d^2*mH2^4*mz2^4 - 1008*mz2^5 + 
      576*d*mz2^5 - 80*d^2*mz2^5 + 248*mH2*mz2^5 - 148*d*mH2*mz2^5 + 
      20*d^2*mH2*mz2^5 + 840*mH2^2*mz2^5 - 448*d*mH2^2*mz2^5 + 
      60*d^2*mH2^2*mz2^5 - 128*mH2^3*mz2^5 + 64*d*mH2^3*mz2^5 - 
      8*d^2*mH2^3*mz2^5 + 224*mz2^6 - 120*d*mz2^6 + 16*d^2*mz2^6 - 
      256*mH2*mz2^6 + 136*d*mH2*mz2^6 - 18*d^2*mH2*mz2^6 + 32*mH2^2*mz2^6 - 
      16*d*mH2^2*mz2^6 + 2*d^2*mH2^2*mz2^6 + 1088*mH2^3*mZ2 - 
      320*d*mH2^3*mZ2 - 480*mH2^4*mZ2 + 80*d*mH2^4*mZ2 + 16*d^2*mH2^4*mZ2 + 
      256*mH2^5*mZ2 - 128*d*mH2^5*mZ2 + 16*d^2*mH2^5*mZ2 - 
      6528*mH2^2*mz2*mZ2 + 3456*d*mH2^2*mz2*mZ2 - 448*d^2*mH2^2*mz2*mZ2 - 
      1312*mH2^3*mz2*mZ2 + 496*d*mH2^3*mz2*mZ2 - 32*d^2*mH2^3*mz2*mZ2 - 
      688*mH2^4*mz2*mZ2 + 560*d*mH2^4*mz2*mZ2 - 104*d^2*mH2^4*mz2*mZ2 - 
      64*mH2^5*mz2*mZ2 + 32*d*mH2^5*mz2*mZ2 - 4*d^2*mH2^5*mz2*mZ2 + 
      960*mH2*mz2^2*mZ2 - 512*d*mH2*mz2^2*mZ2 + 64*d^2*mH2*mz2^2*mZ2 + 
      12032*mH2^2*mz2^2*mZ2 - 6416*d*mH2^2*mz2^2*mZ2 + 
      848*d^2*mH2^2*mz2^2*mZ2 + 1392*mH2^3*mz2^2*mZ2 - 
      744*d*mH2^3*mz2^2*mZ2 + 96*d^2*mH2^3*mz2^2*mZ2 + 640*mH2^4*mz2^2*mZ2 - 
      420*d*mH2^4*mz2^2*mZ2 + 68*d^2*mH2^4*mz2^2*mZ2 - 96*mH2^5*mz2^2*mZ2 + 
      48*d*mH2^5*mz2^2*mZ2 - 6*d^2*mH2^5*mz2^2*mZ2 + 4480*mz2^3*mZ2 - 
      2624*d*mz2^3*mZ2 + 384*d^2*mz2^3*mZ2 - 5248*mH2*mz2^3*mZ2 + 
      3008*d*mH2*mz2^3*mZ2 - 432*d^2*mH2*mz2^3*mZ2 - 7408*mH2^2*mz2^3*mZ2 + 
      3888*d*mH2^2*mz2^3*mZ2 - 504*d^2*mH2^2*mz2^3*mZ2 - 
      728*mH2^3*mz2^3*mZ2 + 452*d*mH2^3*mz2^3*mZ2 - 68*d^2*mH2^3*mz2^3*mZ2 - 
      48*mH2^4*mz2^3*mZ2 + 38*d*mH2^4*mz2^3*mZ2 - 7*d^2*mH2^4*mz2^3*mZ2 + 
      48*mH2^5*mz2^3*mZ2 - 24*d*mH2^5*mz2^3*mZ2 + 3*d^2*mH2^5*mz2^3*mZ2 - 
      4992*mz2^4*mZ2 + 2832*d*mz2^4*mZ2 - 400*d^2*mz2^4*mZ2 + 
      4912*mH2*mz2^4*mZ2 - 2680*d*mH2*mz2^4*mZ2 + 368*d^2*mH2*mz2^4*mZ2 + 
      1480*mH2^2*mz2^4*mZ2 - 828*d*mH2^2*mz2^4*mZ2 + 
      112*d^2*mH2^2*mz2^4*mZ2 + 344*mH2^3*mz2^4*mZ2 - 184*d*mH2^3*mz2^4*mZ2 + 
      25*d^2*mH2^3*mz2^4*mZ2 - 112*mH2^4*mz2^4*mZ2 + 56*d*mH2^4*mz2^4*mZ2 - 
      7*d^2*mH2^4*mz2^4*mZ2 + 1536*mz2^5*mZ2 - 896*d*mz2^5*mZ2 + 
      128*d^2*mz2^5*mZ2 - 1216*mH2*mz2^5*mZ2 + 704*d*mH2*mz2^5*mZ2 - 
      100*d^2*mH2*mz2^5*mZ2 - 328*mH2^2*mz2^5*mZ2 + 166*d*mH2^2*mz2^5*mZ2 - 
      21*d^2*mH2^2*mz2^5*mZ2 + 80*mH2^3*mz2^5*mZ2 - 40*d*mH2^3*mz2^5*mZ2 + 
      5*d^2*mH2^3*mz2^5*mZ2 - 112*mz2^6*mZ2 + 60*d*mz2^6*mZ2 - 
      8*d^2*mz2^6*mZ2 + 128*mH2*mz2^6*mZ2 - 68*d*mH2*mz2^6*mZ2 + 
      9*d^2*mH2*mz2^6*mZ2 - 16*mH2^2*mz2^6*mZ2 + 8*d*mH2^2*mz2^6*mZ2 - 
      d^2*mH2^2*mz2^6*mZ2 - 6720*mH2^2*mZ2^2 + 3264*d*mH2^2*mZ2^2 - 
      384*d^2*mH2^2*mZ2^2 + 2656*mH2^3*mZ2^2 - 1136*d*mH2^3*mZ2^2 + 
      112*d^2*mH2^3*mZ2^2 - 640*mH2^4*mZ2^2 + 320*d*mH2^4*mZ2^2 - 
      40*d^2*mH2^4*mZ2^2 + 1888*mH2*mz2*mZ2^2 - 1248*d*mH2*mz2*mZ2^2 + 
      192*d^2*mH2*mz2*mZ2^2 + 12976*mH2^2*mz2*mZ2^2 - 
      6648*d*mH2^2*mz2*mZ2^2 + 840*d^2*mH2^2*mz2*mZ2^2 - 
      2304*mH2^3*mz2*mZ2^2 + 936*d*mH2^3*mz2*mZ2^2 - 84*d^2*mH2^3*mz2*mZ2^2 + 
      448*mH2^4*mz2*mZ2^2 - 224*d*mH2^4*mz2*mZ2^2 + 28*d^2*mH2^4*mz2*mZ2^2 - 
      12064*mz2^2*mZ2^2 + 6816*d*mz2^2*mZ2^2 - 960*d^2*mz2^2*mZ2^2 + 
      6432*mH2*mz2^2*mZ2^2 - 3384*d*mH2*mz2^2*mZ2^2 + 
      456*d^2*mH2*mz2^2*mZ2^2 - 11736*mH2^2*mz2^2*mZ2^2 + 
      6276*d*mH2^2*mz2^2*mZ2^2 - 836*d^2*mH2^2*mz2^2*mZ2^2 + 
      888*mH2^3*mz2^2*mZ2^2 - 372*d*mH2^3*mz2^2*mZ2^2 + 
      36*d^2*mH2^3*mz2^2*mZ2^2 - 32*mH2^4*mz2^2*mZ2^2 + 
      16*d*mH2^4*mz2^2*mZ2^2 - 2*d^2*mH2^4*mz2^2*mZ2^2 + 13136*mz2^3*mZ2^2 - 
      7232*d*mz2^3*mZ2^2 + 992*d^2*mz2^3*mZ2^2 - 7496*mH2*mz2^3*mZ2^2 + 
      3996*d*mH2*mz2^3*mZ2^2 - 536*d^2*mH2*mz2^3*mZ2^2 + 
      5352*mH2^2*mz2^3*mZ2^2 - 2900*d*mH2^2*mz2^3*mZ2^2 + 
      392*d^2*mH2^2*mz2^3*mZ2^2 - 304*mH2^3*mz2^3*mZ2^2 + 
      148*d*mH2^3*mz2^3*mZ2^2 - 18*d^2*mH2^3*mz2^3*mZ2^2 - 
      32*mH2^4*mz2^3*mZ2^2 + 16*d*mH2^4*mz2^3*mZ2^2 - 
      2*d^2*mH2^4*mz2^3*mZ2^2 - 2464*mz2^4*mZ2^2 + 1352*d*mz2^4*mZ2^2 - 
      184*d^2*mz2^4*mZ2^2 + 608*mH2*mz2^4*mZ2^2 - 344*d*mH2*mz2^4*mZ2^2 + 
      48*d^2*mH2*mz2^4*mZ2^2 - 560*mH2^2*mz2^4*mZ2^2 + 
      324*d*mH2^2*mz2^4*mZ2^2 - 46*d^2*mH2^2*mz2^4*mZ2^2 - 
      24*mH2^3*mz2^4*mZ2^2 + 10*d*mH2^3*mz2^4*mZ2^2 - d^2*mH2^3*mz2^4*mZ2^2 + 
      16*mH2^4*mz2^4*mZ2^2 - 8*d*mH2^4*mz2^4*mZ2^2 + d^2*mH2^4*mz2^4*mZ2^2 - 
      256*mz2^5*mZ2^2 + 160*d*mz2^5*mZ2^2 - 24*d^2*mz2^5*mZ2^2 + 
      192*mH2*mz2^5*mZ2^2 - 120*d*mH2*mz2^5*mZ2^2 + 18*d^2*mH2*mz2^5*mZ2^2 + 
      56*mH2^2*mz2^5*mZ2^2 - 26*d*mH2^2*mz2^5*mZ2^2 + 
      3*d^2*mH2^2*mz2^5*mZ2^2 - 16*mH2^3*mz2^5*mZ2^2 + 
      8*d*mH2^3*mz2^5*mZ2^2 - d^2*mH2^3*mz2^5*mZ2^2 + 4800*mH2*mZ2^3 - 
      2240*d*mH2*mZ2^3 + 256*d^2*mH2*mZ2^3 - 1440*mH2^2*mZ2^3 + 
      560*d*mH2^2*mZ2^3 - 48*d^2*mH2^2*mZ2^3 + 384*mH2^3*mZ2^3 - 
      192*d*mH2^3*mZ2^3 + 24*d^2*mH2^3*mZ2^3 + 7232*mz2*mZ2^3 - 
      3840*d*mz2*mZ2^3 + 512*d^2*mz2*mZ2^3 - 10432*mH2*mz2*mZ2^3 + 
      5296*d*mH2*mz2*mZ2^3 - 672*d^2*mH2*mz2*mZ2^3 + 1200*mH2^2*mz2*mZ2^3 - 
      432*d*mH2^2*mz2*mZ2^3 + 32*d^2*mH2^2*mz2*mZ2^3 - 256*mH2^3*mz2*mZ2^3 + 
      128*d*mH2^3*mz2*mZ2^3 - 16*d^2*mH2^3*mz2*mZ2^3 - 6752*mz2^2*mZ2^3 + 
      3408*d*mz2^2*mZ2^3 - 432*d^2*mz2^2*mZ2^3 + 4560*mH2*mz2^2*mZ2^3 - 
      2320*d*mH2*mz2^2*mZ2^3 + 296*d^2*mH2*mz2^2*mZ2^3 + 
      240*mH2^2*mz2^2*mZ2^3 - 204*d*mH2^2*mz2^2*mZ2^3 + 
      36*d^2*mH2^2*mz2^2*mZ2^3 + 32*mH2^3*mz2^2*mZ2^3 - 
      16*d*mH2^3*mz2^2*mZ2^3 + 2*d^2*mH2^3*mz2^2*mZ2^3 - 1344*mz2^3*mZ2^3 + 
      848*d*mz2^3*mZ2^3 - 128*d^2*mz2^3*mZ2^3 + 1344*mH2*mz2^3*mZ2^3 - 
      752*d*mH2*mz2^3*mZ2^3 + 104*d^2*mH2*mz2^3*mZ2^3 - 
      440*mH2^2*mz2^3*mZ2^3 + 250*d*mH2^2*mz2^3*mZ2^3 - 
      35*d^2*mH2^2*mz2^3*mZ2^3 - 16*mH2^3*mz2^3*mZ2^3 + 
      8*d*mH2^3*mz2^3*mZ2^3 - d^2*mH2^3*mz2^3*mZ2^3 + 1104*mz2^4*mZ2^3 - 
      628*d*mz2^4*mZ2^3 + 88*d^2*mz2^4*mZ2^3 - 480*mH2*mz2^4*mZ2^3 + 
      276*d*mH2*mz2^4*mZ2^3 - 39*d^2*mH2*mz2^4*mZ2^3 + 8*mH2^2*mz2^4*mZ2^3 - 
      10*d*mH2^2*mz2^4*mZ2^3 + 2*d^2*mH2^2*mz2^4*mZ2^3 + 
      16*mH2^3*mz2^4*mZ2^3 - 8*d*mH2^3*mz2^4*mZ2^3 + d^2*mH2^3*mz2^4*mZ2^3 - 
      512*mZ2^4 + 128*d*mZ2^4 - 768*mH2*mZ2^4 + 448*d*mH2*mZ2^4 - 
      64*d^2*mH2*mZ2^4 + 128*mH2^2*mZ2^4 - 64*d*mH2^2*mZ2^4 + 
      8*d^2*mH2^2*mZ2^4 - 896*mz2*mZ2^4 + 672*d*mz2*mZ2^4 - 
      112*d^2*mz2*mZ2^4 + 1728*mH2*mz2*mZ2^4 - 960*d*mH2*mz2*mZ2^4 + 
      132*d^2*mH2*mz2*mZ2^4 - 256*mH2^2*mz2*mZ2^4 + 128*d*mH2^2*mz2*mZ2^4 - 
      16*d^2*mH2^2*mz2*mZ2^4 + 2816*mz2^2*mZ2^4 - 1568*d*mz2^2*mZ2^4 + 
      216*d^2*mz2^2*mZ2^4 - 1408*mH2*mz2^2*mZ2^4 + 760*d*mH2*mz2^2*mZ2^4 - 
      102*d^2*mH2*mz2^2*mZ2^4 + 128*mH2^2*mz2^2*mZ2^4 - 
      64*d*mH2^2*mz2^2*mZ2^4 + 8*d^2*mH2^2*mz2^2*mZ2^4 - 992*mz2^3*mZ2^4 + 
      536*d*mz2^3*mZ2^4 - 72*d^2*mz2^3*mZ2^4 + 272*mH2*mz2^3*mZ2^4 - 
      148*d*mH2*mz2^3*mZ2^4 + 20*d^2*mH2*mz2^3*mZ2^4 + 512*mZ2^5 - 
      256*d*mZ2^5 + 32*d^2*mZ2^5 - 128*mH2*mZ2^5 + 64*d*mH2*mZ2^5 - 
      8*d^2*mH2*mZ2^5 - 768*mz2*mZ2^5 + 384*d*mz2*mZ2^5 - 48*d^2*mz2*mZ2^5 + 
      192*mH2*mz2*mZ2^5 - 96*d*mH2*mz2*mZ2^5 + 12*d^2*mH2*mz2*mZ2^5 + 
      256*mz2^2*mZ2^5 - 128*d*mz2^2*mZ2^5 + 16*d^2*mz2^2*mZ2^5 - 
      64*mH2*mz2^2*mZ2^5 + 32*d*mH2*mz2^2*mZ2^5 - 4*d^2*mH2*mz2^2*mZ2^5)*
     \[Epsilon]^2)/(4*(-4 + d)*(4 - mH2)*(2 - mz2)*(-mH2 + mz2)*
     (2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2) - ((-8 + 3*d)*mz2*(-mH2 + mz2 - mZ2)*
     (8*mH2^3 - 2*d*mH2^3 + 12*mH2*mz2 - 4*d*mH2*mz2 - 18*mH2^2*mz2 + 
      5*d*mH2^2*mz2 - 4*mH2^3*mz2 + d*mH2^3*mz2 - 12*mz2^2 + 4*d*mz2^2 + 
      6*mH2*mz2^2 - 2*d*mH2*mz2^2 + 8*mH2^2*mz2^2 - 2*d*mH2^2*mz2^2 + 
      4*mz2^3 - d*mz2^3 - 4*mH2*mz2^3 + d*mH2*mz2^3 - 24*mH2*mZ2 + 
      8*d*mH2*mZ2 - 16*mH2^2*mZ2 + 4*d*mH2^2*mZ2 - 12*mz2*mZ2 + 4*d*mz2*mZ2 + 
      22*mH2*mz2*mZ2 - 7*d*mH2*mz2*mZ2 + 12*mH2^2*mz2*mZ2 - 
      3*d*mH2^2*mz2*mZ2 - d*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 - 4*mH2^2*mz2^2*mZ2 + 
      d*mH2^2*mz2^2*mZ2 + 24*mZ2^2 - 8*d*mZ2^2 + 8*mH2*mZ2^2 - 
      2*d*mH2*mZ2^2 - 4*mz2*mZ2^2 + 2*d*mz2*mZ2^2 - 8*mH2*mz2*mZ2^2 + 
      2*d*mH2*mz2*mZ2^2)*\[Epsilon]^3)/(2*(-4 + d)*(2 - mz2)*(-mH2 + mz2)*
     (2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (2688*mH2^4 - 1664*d*mH2^4 + 256*d^2*mH2^4 - 1536*mH2^5 + 992*d*mH2^5 - 
      160*d^2*mH2^5 - 5184*mH2^3*mz2 + 3264*d*mH2^3*mz2 - 512*d^2*mH2^3*mz2 + 
      1536*mH2^4*mz2 - 1040*d*mH2^4*mz2 + 176*d^2*mH2^4*mz2 + 
      2048*mH2^5*mz2 - 1248*d*mH2^5*mz2 + 192*d^2*mH2^5*mz2 + 224*mH2^6*mz2 - 
      120*d*mH2^6*mz2 + 16*d^2*mH2^6*mz2 - 64*mH2^7*mz2 + 32*d*mH2^7*mz2 - 
      4*d^2*mH2^7*mz2 + 4032*mH2^2*mz2^2 - 2496*d*mH2^2*mz2^2 + 
      384*d^2*mH2^2*mz2^2 + 3168*mH2^3*mz2^2 - 1968*d*mH2^3*mz2^2 + 
      304*d^2*mH2^3*mz2^2 - 7072*mH2^4*mz2^2 + 4216*d*mH2^4*mz2^2 - 
      632*d^2*mH2^4*mz2^2 - 1472*mH2^5*mz2^2 + 824*d*mH2^5*mz2^2 - 
      116*d^2*mH2^5*mz2^2 + 160*mH2^6*mz2^2 - 80*d*mH2^6*mz2^2 + 
      10*d^2*mH2^6*mz2^2 + 32*mH2^7*mz2^2 - 16*d*mH2^7*mz2^2 + 
      2*d^2*mH2^7*mz2^2 - 3264*mH2*mz2^3 + 1856*d*mH2*mz2^3 - 
      256*d^2*mH2*mz2^3 - 6816*mH2^2*mz2^3 + 4240*d*mH2^2*mz2^3 - 
      656*d^2*mH2^2*mz2^3 + 7904*mH2^3*mz2^3 - 4584*d*mH2^3*mz2^3 + 
      664*d^2*mH2^3*mz2^3 + 4224*mH2^4*mz2^3 - 2408*d*mH2^4*mz2^3 + 
      344*d^2*mH2^4*mz2^3 - 48*mH2^5*mz2^3 + 28*d*mH2^5*mz2^3 - 
      4*d^2*mH2^5*mz2^3 - 128*mH2^6*mz2^3 + 64*d*mH2^6*mz2^3 - 
      8*d^2*mH2^6*mz2^3 + 1728*mz2^4 - 960*d*mz2^4 + 128*d^2*mz2^4 + 
      5664*mH2*mz2^4 - 3376*d*mH2*mz2^4 + 496*d^2*mH2*mz2^4 - 
      2336*mH2^2*mz2^4 + 1272*d*mH2^2*mz2^4 - 168*d^2*mH2^2*mz2^4 - 
      5216*mH2^3*mz2^4 + 2976*d*mH2^3*mz2^4 - 424*d^2*mH2^3*mz2^4 - 
      320*mH2^4*mz2^4 + 160*d*mH2^4*mz2^4 - 20*d^2*mH2^4*mz2^4 + 
      192*mH2^5*mz2^4 - 96*d*mH2^5*mz2^4 + 12*d^2*mH2^5*mz2^4 - 2016*mz2^5 + 
      1152*d*mz2^5 - 160*d^2*mz2^5 - 992*mH2*mz2^5 + 584*d*mH2*mz2^5 - 
      88*d^2*mH2*mz2^5 + 2528*mH2^2*mz2^5 - 1424*d*mH2^2*mz2^5 + 
      200*d^2*mH2^2*mz2^5 + 464*mH2^3*mz2^5 - 244*d*mH2^3*mz2^5 + 
      32*d^2*mH2^3*mz2^5 - 128*mH2^4*mz2^5 + 64*d*mH2^4*mz2^5 - 
      8*d^2*mH2^4*mz2^5 + 448*mz2^6 - 240*d*mz2^6 + 32*d^2*mz2^6 - 
      288*mH2*mz2^6 + 152*d*mH2*mz2^6 - 20*d^2*mH2*mz2^6 - 192*mH2^2*mz2^6 + 
      104*d*mH2^2*mz2^6 - 14*d^2*mH2^2*mz2^6 + 32*mH2^3*mz2^6 - 
      16*d*mH2^3*mz2^6 + 2*d^2*mH2^3*mz2^6 + 2176*mH2^3*mZ2 - 
      640*d*mH2^3*mZ2 + 5888*mH2^4*mZ2 - 3808*d*mH2^4*mZ2 + 
      608*d^2*mH2^4*mZ2 - 1408*mH2^5*mZ2 + 736*d*mH2^5*mZ2 - 
      96*d^2*mH2^5*mZ2 + 256*mH2^6*mZ2 - 128*d*mH2^6*mZ2 + 16*d^2*mH2^6*mZ2 - 
      13056*mH2^2*mz2*mZ2 + 6912*d*mH2^2*mz2*mZ2 - 896*d^2*mH2^2*mz2*mZ2 - 
      12992*mH2^3*mz2*mZ2 + 6880*d*mH2^3*mz2*mZ2 - 896*d^2*mH2^3*mz2*mZ2 - 
      8448*mH2^4*mz2*mZ2 + 5264*d*mH2^4*mz2*mZ2 - 816*d^2*mH2^4*mz2*mZ2 + 
      864*mH2^5*mz2*mZ2 - 440*d*mH2^5*mz2*mZ2 + 56*d^2*mH2^5*mz2*mZ2 - 
      64*mH2^6*mz2*mZ2 + 32*d*mH2^6*mz2*mZ2 - 4*d^2*mH2^6*mz2*mZ2 + 
      1920*mH2*mz2^2*mZ2 - 1024*d*mH2*mz2^2*mZ2 + 128*d^2*mH2*mz2^2*mZ2 + 
      26944*mH2^2*mz2^2*mZ2 - 14560*d*mH2^2*mz2^2*mZ2 + 
      1952*d^2*mH2^2*mz2^2*mZ2 + 17216*mH2^3*mz2^2*mZ2 - 
      9424*d*mH2^3*mz2^2*mZ2 + 1280*d^2*mH2^3*mz2^2*mZ2 + 
      4832*mH2^4*mz2^2*mZ2 - 2952*d*mH2^4*mz2^2*mZ2 + 
      448*d^2*mH2^4*mz2^2*mZ2 - 272*mH2^5*mz2^2*mZ2 + 132*d*mH2^5*mz2^2*mZ2 - 
      16*d^2*mH2^5*mz2^2*mZ2 - 96*mH2^6*mz2^2*mZ2 + 48*d*mH2^6*mz2^2*mZ2 - 
      6*d^2*mH2^6*mz2^2*mZ2 + 8960*mz2^3*mZ2 - 5248*d*mz2^3*mZ2 + 
      768*d^2*mz2^3*mZ2 - 9856*mH2*mz2^3*mZ2 + 5824*d*mH2*mz2^3*mZ2 - 
      864*d^2*mH2*mz2^3*mZ2 - 17184*mH2^2*mz2^3*mZ2 + 
      8960*d*mH2^2*mz2^3*mZ2 - 1152*d^2*mH2^2*mz2^3*mZ2 - 
      10784*mH2^3*mz2^3*mZ2 + 6008*d*mH2^3*mz2^3*mZ2 - 
      832*d^2*mH2^3*mz2^3*mZ2 - 944*mH2^4*mz2^3*mZ2 + 604*d*mH2^4*mz2^3*mZ2 - 
      94*d^2*mH2^4*mz2^3*mZ2 + 168*mH2^5*mz2^3*mZ2 - 86*d*mH2^5*mz2^3*mZ2 + 
      11*d^2*mH2^5*mz2^3*mZ2 + 48*mH2^6*mz2^3*mZ2 - 24*d*mH2^6*mz2^3*mZ2 + 
      3*d^2*mH2^6*mz2^3*mZ2 - 9984*mz2^4*mZ2 + 5664*d*mz2^4*mZ2 - 
      800*d^2*mz2^4*mZ2 + 6752*mH2*mz2^4*mZ2 - 3744*d*mH2*mz2^4*mZ2 + 
      528*d^2*mH2*mz2^4*mZ2 + 5952*mH2^2*mz2^4*mZ2 - 3120*d*mH2^2*mz2^4*mZ2 + 
      400*d^2*mH2^2*mz2^4*mZ2 + 3008*mH2^3*mz2^4*mZ2 - 
      1728*d*mH2^3*mz2^4*mZ2 + 246*d^2*mH2^3*mz2^4*mZ2 + 
      4*d*mH2^4*mz2^4*mZ2 - d^2*mH2^4*mz2^4*mZ2 - 112*mH2^5*mz2^4*mZ2 + 
      56*d*mH2^5*mz2^4*mZ2 - 7*d^2*mH2^5*mz2^4*mZ2 + 3072*mz2^5*mZ2 - 
      1792*d*mz2^5*mZ2 + 256*d^2*mz2^5*mZ2 - 896*mH2*mz2^5*mZ2 + 
      512*d*mH2*mz2^5*mZ2 - 72*d^2*mH2*mz2^5*mZ2 - 1872*mH2^2*mz2^5*mZ2 + 
      1036*d*mH2^2*mz2^5*mZ2 - 142*d^2*mH2^2*mz2^5*mZ2 - 
      168*mH2^3*mz2^5*mZ2 + 86*d*mH2^3*mz2^5*mZ2 - 11*d^2*mH2^3*mz2^5*mZ2 + 
      80*mH2^4*mz2^5*mZ2 - 40*d*mH2^4*mz2^5*mZ2 + 5*d^2*mH2^4*mz2^5*mZ2 - 
      224*mz2^6*mZ2 + 120*d*mz2^6*mZ2 - 16*d^2*mz2^6*mZ2 + 
      144*mH2*mz2^6*mZ2 - 76*d*mH2*mz2^6*mZ2 + 10*d^2*mH2*mz2^6*mZ2 + 
      96*mH2^2*mz2^6*mZ2 - 52*d*mH2^2*mz2^6*mZ2 + 7*d^2*mH2^2*mz2^6*mZ2 - 
      16*mH2^3*mz2^6*mZ2 + 8*d*mH2^3*mz2^6*mZ2 - d^2*mH2^3*mz2^6*mZ2 - 
      13440*mH2^2*mZ2^2 + 6528*d*mH2^2*mZ2^2 - 768*d^2*mH2^2*mZ2^2 - 
      7168*mH2^3*mZ2^2 + 4640*d*mH2^3*mZ2^2 - 736*d^2*mH2^3*mZ2^2 + 
      2816*mH2^4*mZ2^2 - 1408*d*mH2^4*mZ2^2 + 176*d^2*mH2^4*mZ2^2 - 
      640*mH2^5*mZ2^2 + 320*d*mH2^5*mZ2^2 - 40*d^2*mH2^5*mZ2^2 + 
      3776*mH2*mz2*mZ2^2 - 2496*d*mH2*mz2*mZ2^2 + 384*d^2*mH2*mz2*mZ2^2 + 
      28800*mH2^2*mz2*mZ2^2 - 15152*d*mH2^2*mz2*mZ2^2 + 
      1968*d^2*mH2^2*mz2*mZ2^2 + 13888*mH2^3*mz2*mZ2^2 - 
      8272*d*mH2^3*mz2*mZ2^2 + 1224*d^2*mH2^3*mz2*mZ2^2 - 
      2848*mH2^4*mz2*mZ2^2 + 1400*d*mH2^4*mz2*mZ2^2 - 
      172*d^2*mH2^4*mz2*mZ2^2 + 448*mH2^5*mz2*mZ2^2 - 224*d*mH2^5*mz2*mZ2^2 + 
      28*d^2*mH2^5*mz2*mZ2^2 - 24128*mz2^2*mZ2^2 + 13632*d*mz2^2*mZ2^2 - 
      1920*d^2*mz2^2*mZ2^2 + 5600*mH2*mz2^2*mZ2^2 - 2992*d*mH2*mz2^2*mZ2^2 + 
      432*d^2*mH2*mz2^2*mZ2^2 - 21600*mH2^2*mz2^2*mZ2^2 + 
      12056*d*mH2^2*mz2^2*mZ2^2 - 1672*d^2*mH2^2*mz2^2*mZ2^2 - 
      10560*mH2^3*mz2^2*mZ2^2 + 5912*d*mH2^3*mz2^2*mZ2^2 - 
      824*d^2*mH2^3*mz2^2*mZ2^2 + 1184*mH2^4*mz2^2*mZ2^2 - 
      568*d*mH2^4*mz2^2*mZ2^2 + 68*d^2*mH2^4*mz2^2*mZ2^2 - 
      32*mH2^5*mz2^2*mZ2^2 + 16*d*mH2^5*mz2^2*mZ2^2 - 
      2*d^2*mH2^5*mz2^2*mZ2^2 + 26272*mz2^3*mZ2^2 - 14464*d*mz2^3*mZ2^2 + 
      1984*d^2*mz2^3*mZ2^2 - 4256*mH2*mz2^3*mZ2^2 + 2280*d*mH2*mz2^3*mZ2^2 - 
      320*d^2*mH2*mz2^3*mZ2^2 + 5248*mH2^2*mz2^3*mZ2^2 - 
      3096*d*mH2^2*mz2^3*mZ2^2 + 452*d^2*mH2^2*mz2^3*mZ2^2 + 
      4384*mH2^3*mz2^3*mZ2^2 - 2376*d*mH2^3*mz2^3*mZ2^2 + 
      320*d^2*mH2^3*mz2^3*mZ2^2 - 368*mH2^4*mz2^3*mZ2^2 + 
      180*d*mH2^4*mz2^3*mZ2^2 - 22*d^2*mH2^4*mz2^3*mZ2^2 - 
      32*mH2^5*mz2^3*mZ2^2 + 16*d*mH2^5*mz2^3*mZ2^2 - 
      2*d^2*mH2^5*mz2^3*mZ2^2 - 4928*mz2^4*mZ2^2 + 2704*d*mz2^4*mZ2^2 - 
      368*d^2*mz2^4*mZ2^2 - 1248*mH2*mz2^4*mZ2^2 + 664*d*mH2*mz2^4*mZ2^2 - 
      88*d^2*mH2*mz2^4*mZ2^2 - 512*mH2^2*mz2^4*mZ2^2 + 
      304*d*mH2^2*mz2^4*mZ2^2 - 44*d^2*mH2^2*mz2^4*mZ2^2 - 
      608*mH2^3*mz2^4*mZ2^2 + 344*d*mH2^3*mz2^4*mZ2^2 - 
      48*d^2*mH2^3*mz2^4*mZ2^2 + 8*mH2^4*mz2^4*mZ2^2 - 
      6*d*mH2^4*mz2^4*mZ2^2 + d^2*mH2^4*mz2^4*mZ2^2 + 16*mH2^5*mz2^4*mZ2^2 - 
      8*d*mH2^5*mz2^4*mZ2^2 + d^2*mH2^5*mz2^4*mZ2^2 - 512*mz2^5*mZ2^2 + 
      320*d*mz2^5*mZ2^2 - 48*d^2*mz2^5*mZ2^2 + 128*mH2*mz2^5*mZ2^2 - 
      80*d*mH2*mz2^5*mZ2^2 + 12*d^2*mH2*mz2^5*mZ2^2 + 304*mH2^2*mz2^5*mZ2^2 - 
      172*d*mH2^2*mz2^5*mZ2^2 + 24*d^2*mH2^2*mz2^5*mZ2^2 + 
      24*mH2^3*mz2^5*mZ2^2 - 10*d*mH2^3*mz2^5*mZ2^2 + d^2*mH2^3*mz2^5*mZ2^2 - 
      16*mH2^4*mz2^5*mZ2^2 + 8*d*mH2^4*mz2^5*mZ2^2 - d^2*mH2^4*mz2^5*mZ2^2 + 
      9600*mH2*mZ2^3 - 4480*d*mH2*mZ2^3 + 512*d^2*mH2*mZ2^3 + 
      3840*mH2^2*mZ2^3 - 2336*d*mH2^2*mZ2^3 + 352*d^2*mH2^2*mZ2^3 - 
      1152*mH2^3*mZ2^3 + 480*d*mH2^3*mZ2^3 - 48*d^2*mH2^3*mZ2^3 + 
      384*mH2^4*mZ2^3 - 192*d*mH2^4*mZ2^3 + 24*d^2*mH2^4*mZ2^3 + 
      14464*mz2*mZ2^3 - 7680*d*mz2*mZ2^3 + 1024*d^2*mz2*mZ2^3 - 
      15552*mH2*mz2*mZ2^3 + 7968*d*mH2*mz2*mZ2^3 - 1024*d^2*mH2*mz2*mZ2^3 - 
      8512*mH2^2*mz2*mZ2^3 + 4736*d*mH2^2*mz2*mZ2^3 - 
      656*d^2*mH2^2*mz2*mZ2^3 + 928*mH2^3*mz2*mZ2^3 - 328*d*mH2^3*mz2*mZ2^3 + 
      24*d^2*mH2^3*mz2*mZ2^3 - 256*mH2^4*mz2*mZ2^3 + 128*d*mH2^4*mz2*mZ2^3 - 
      16*d^2*mH2^4*mz2*mZ2^3 - 13504*mz2^2*mZ2^3 + 6816*d*mz2^2*mZ2^3 - 
      864*d^2*mz2^2*mZ2^3 + 3328*mH2*mz2^2*mZ2^3 - 1840*d*mH2*mz2^2*mZ2^3 + 
      256*d^2*mH2*mz2^2*mZ2^3 + 4800*mH2^2*mz2^2*mZ2^3 - 
      2576*d*mH2^2*mz2^2*mZ2^3 + 344*d^2*mH2^2*mz2^2*mZ2^3 + 
      304*mH2^3*mz2^2*mZ2^3 - 236*d*mH2^3*mz2^2*mZ2^3 + 
      40*d^2*mH2^3*mz2^2*mZ2^3 + 32*mH2^4*mz2^2*mZ2^3 - 
      16*d*mH2^4*mz2^2*mZ2^3 + 2*d^2*mH2^4*mz2^2*mZ2^3 - 2688*mz2^3*mZ2^3 + 
      1696*d*mz2^3*mZ2^3 - 256*d^2*mz2^3*mZ2^3 + 1344*mH2*mz2^3*mZ2^3 - 
      656*d*mH2*mz2^3*mZ2^3 + 80*d^2*mH2*mz2^3*mZ2^3 + 
      464*mH2^2*mz2^3*mZ2^3 - 252*d*mH2^2*mz2^3*mZ2^3 + 
      34*d^2*mH2^2*mz2^3*mZ2^3 - 472*mH2^3*mz2^3*mZ2^3 + 
      266*d*mH2^3*mz2^3*mZ2^3 - 37*d^2*mH2^3*mz2^3*mZ2^3 - 
      16*mH2^4*mz2^3*mZ2^3 + 8*d*mH2^4*mz2^3*mZ2^3 - d^2*mH2^4*mz2^3*mZ2^3 + 
      2208*mz2^4*mZ2^3 - 1256*d*mz2^4*mZ2^3 + 176*d^2*mz2^4*mZ2^3 + 
      144*mH2*mz2^4*mZ2^3 - 76*d*mH2*mz2^4*mZ2^3 + 10*d^2*mH2*mz2^4*mZ2^3 - 
      464*mH2^2*mz2^4*mZ2^3 + 256*d*mH2^2*mz2^4*mZ2^3 - 
      35*d^2*mH2^2*mz2^4*mZ2^3 + 40*mH2^3*mz2^4*mZ2^3 - 
      26*d*mH2^3*mz2^4*mZ2^3 + 4*d^2*mH2^3*mz2^4*mZ2^3 + 
      16*mH2^4*mz2^4*mZ2^3 - 8*d*mH2^4*mz2^4*mZ2^3 + d^2*mH2^4*mz2^4*mZ2^3 - 
      1024*mZ2^4 + 256*d*mZ2^4 - 2048*mH2*mZ2^4 + 1024*d*mH2*mZ2^4 - 
      128*d^2*mH2*mZ2^4 - 512*mH2^2*mZ2^4 + 320*d*mH2^2*mZ2^4 - 
      48*d^2*mH2^2*mZ2^4 + 128*mH2^3*mZ2^4 - 64*d*mH2^3*mZ2^4 + 
      8*d^2*mH2^3*mZ2^4 - 1792*mz2*mZ2^4 + 1344*d*mz2*mZ2^4 - 
      224*d^2*mz2*mZ2^4 + 2560*mH2*mz2*mZ2^4 - 1248*d*mH2*mz2*mZ2^4 + 
      152*d^2*mH2*mz2*mZ2^4 + 1216*mH2^2*mz2*mZ2^4 - 704*d*mH2^2*mz2*mZ2^4 + 
      100*d^2*mH2^2*mz2*mZ2^4 - 256*mH2^3*mz2*mZ2^4 + 128*d*mH2^3*mz2*mZ2^4 - 
      16*d^2*mH2^3*mz2*mZ2^4 + 5632*mz2^2*mZ2^4 - 3136*d*mz2^2*mZ2^4 + 
      432*d^2*mz2^2*mZ2^4 - 48*d*mH2*mz2^2*mZ2^4 + 12*d^2*mH2*mz2^2*mZ2^4 - 
      1152*mH2^2*mz2^2*mZ2^4 + 632*d*mH2^2*mz2^2*mZ2^4 - 
      86*d^2*mH2^2*mz2^2*mZ2^4 + 128*mH2^3*mz2^2*mZ2^4 - 
      64*d*mH2^3*mz2^2*mZ2^4 + 8*d^2*mH2^3*mz2^2*mZ2^4 - 1984*mz2^3*mZ2^4 + 
      1072*d*mz2^3*mZ2^4 - 144*d^2*mz2^3*mZ2^4 - 448*mH2*mz2^3*mZ2^4 + 
      240*d*mH2*mz2^3*mZ2^4 - 32*d^2*mH2*mz2^3*mZ2^4 + 
      272*mH2^2*mz2^3*mZ2^4 - 148*d*mH2^2*mz2^3*mZ2^4 + 
      20*d^2*mH2^2*mz2^3*mZ2^4 + 1024*mZ2^5 - 512*d*mZ2^5 + 64*d^2*mZ2^5 + 
      256*mH2*mZ2^5 - 128*d*mH2*mZ2^5 + 16*d^2*mH2*mZ2^5 - 128*mH2^2*mZ2^5 + 
      64*d*mH2^2*mZ2^5 - 8*d^2*mH2^2*mZ2^5 - 1536*mz2*mZ2^5 + 
      768*d*mz2*mZ2^5 - 96*d^2*mz2*mZ2^5 - 384*mH2*mz2*mZ2^5 + 
      192*d*mH2*mz2*mZ2^5 - 24*d^2*mH2*mz2*mZ2^5 + 192*mH2^2*mz2*mZ2^5 - 
      96*d*mH2^2*mz2*mZ2^5 + 12*d^2*mH2^2*mz2*mZ2^5 + 512*mz2^2*mZ2^5 - 
      256*d*mz2^2*mZ2^5 + 32*d^2*mz2^2*mZ2^5 + 128*mH2*mz2^2*mZ2^5 - 
      64*d*mH2*mz2^2*mZ2^5 + 8*d^2*mH2*mz2^2*mZ2^5 - 64*mH2^2*mz2^2*mZ2^5 + 
      32*d*mH2^2*mz2^2*mZ2^5 - 4*d^2*mH2^2*mz2^2*mZ2^5)*\[Epsilon]^2)/
    (2*(-4 + d)*(4 - mH2)*(2 - mz2)*(-mH2 + mz2)*(2*mH2 + mz2 - mH2*mz2 - 
      2*mZ2)*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2) - ((2 + mH2)*mz2*(-mH2 + mz2 - mZ2)*
     (8*mH2^3 - 2*d*mH2^3 + 12*mH2*mz2 - 4*d*mH2*mz2 - 18*mH2^2*mz2 + 
      5*d*mH2^2*mz2 - 4*mH2^3*mz2 + d*mH2^3*mz2 - 12*mz2^2 + 4*d*mz2^2 + 
      6*mH2*mz2^2 - 2*d*mH2*mz2^2 + 8*mH2^2*mz2^2 - 2*d*mH2^2*mz2^2 + 
      4*mz2^3 - d*mz2^3 - 4*mH2*mz2^3 + d*mH2*mz2^3 - 24*mH2*mZ2 + 
      8*d*mH2*mZ2 - 16*mH2^2*mZ2 + 4*d*mH2^2*mZ2 - 12*mz2*mZ2 + 4*d*mz2*mZ2 + 
      22*mH2*mz2*mZ2 - 7*d*mH2*mz2*mZ2 + 12*mH2^2*mz2*mZ2 - 
      3*d*mH2^2*mz2*mZ2 - d*mz2^2*mZ2 + 2*mH2*mz2^2*mZ2 - 4*mH2^2*mz2^2*mZ2 + 
      d*mH2^2*mz2^2*mZ2 + 24*mZ2^2 - 8*d*mZ2^2 + 8*mH2*mZ2^2 - 
      2*d*mH2*mZ2^2 - 4*mz2*mZ2^2 + 2*d*mz2*mZ2^2 - 8*mH2*mz2*mZ2^2 + 
      2*d*mH2*mz2*mZ2^2)*\[Epsilon]^3)/((-4 + d)*(2 - mz2)*(-mH2 + mz2)*
     (2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  ((-3 + d)*(-10 + 3*d)*mz2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(-24*mH2^3 - 4*mH2^4 + 8*mH2^2*mz2 + 20*mH2^3*mz2 + 
      8*mH2*mz2^2 + 2*mH2^3*mz2^2 + 8*mz2^3 - 8*mH2*mz2^3 - 10*mH2^2*mz2^3 - 
      8*mz2^4 + 8*mH2*mz2^4 + 72*mH2^2*mZ2 + 24*mH2^3*mZ2 + 32*mH2*mz2*mZ2 - 
      72*mH2^2*mz2*mZ2 - 10*mH2^3*mz2*mZ2 + 8*mz2^2*mZ2 - 44*mH2*mz2^2*mZ2 + 
      12*mH2^2*mz2^2*mZ2 - mH2^3*mz2^2*mZ2 - 8*mz2^3*mZ2 + 22*mH2*mz2^3*mZ2 + 
      7*mH2^2*mz2^3*mZ2 + 10*mz2^4*mZ2 - 10*mH2*mz2^4*mZ2 - 72*mH2*mZ2^2 - 
      48*mH2^2*mZ2^2 - 40*mz2*mZ2^2 + 52*mH2*mz2*mZ2^2 + 38*mH2^2*mz2*mZ2^2 + 
      28*mz2^2*mZ2^2 - 8*mH2*mz2^2*mZ2^2 - 7*mH2^2*mz2^2*mZ2^2 - 
      10*mz2^3*mZ2^2 - 3*mH2*mz2^3*mZ2^2 - mH2^2*mz2^3*mZ2^2 - 
      3*mz2^4*mZ2^2 + 3*mH2*mz2^4*mZ2^2 + 24*mZ2^3 + 40*mH2*mZ2^3 - 
      38*mH2*mz2*mZ2^3 - 10*mz2^2*mZ2^3 + 15*mH2*mz2^2*mZ2^3 + 
      6*mz2^3*mZ2^3 - 3*mH2*mz2^3*mZ2^3 - 12*mZ2^4 + 10*mz2*mZ2^4 - 
      3*mz2^2*mZ2^4)*\[Epsilon]^2)/(2*(2 - mz2)*(2*mH2 + mz2 - mH2*mz2 - 
      2*mZ2)*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2) - ((-3 + d)*(-10 + 3*d)*mz2^2*(-mH2 + mz2 - mZ2)*
     (2*mH2 + mH2^2 + 2*mz2 - 2*mH2*mz2 - 2*mZ2 - 2*mH2*mZ2 - mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*\[Epsilon]^3)/((-4 + d)*(2 - mz2)*
     (2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  (mz2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (272*mH2^3 - 80*d*mH2^3 - 40*mH2^4 + 8*d*mH2^4 - 240*mH2^2*mz2 + 
      64*d*mH2^2*mz2 - 184*mH2^3*mz2 + 56*d*mH2^3*mz2 + 48*mH2^4*mz2 - 
      12*d*mH2^4*mz2 - 48*mH2*mz2^2 + 16*d*mH2*mz2^2 + 272*mH2^2*mz2^2 - 
      68*d*mH2^2*mz2^2 - 20*mH2^3*mz2^2 + 6*d*mH2^3*mz2^2 - 8*mH2^4*mz2^2 + 
      2*d*mH2^4*mz2^2 + 16*mz2^3 - 48*mH2*mz2^3 + 8*d*mH2*mz2^3 - 
      52*mH2^2*mz2^3 + 8*d*mH2^2*mz2^3 - 4*d*mz2^4 + 8*mH2*mz2^4 + 
      2*d*mH2*mz2^4 + 24*mH2^2*mz2^4 - 6*d*mH2^2*mz2^4 + 16*mz2^5 - 
      4*d*mz2^5 - 16*mH2*mz2^5 + 4*d*mH2*mz2^5 - 816*mH2^2*mZ2 + 
      240*d*mH2^2*mZ2 - 80*mH2^3*mZ2 + 32*d*mH2^3*mZ2 + 16*mH2^4*mZ2 - 
      4*d*mH2^4*mZ2 - 320*mH2*mz2*mZ2 + 96*d*mH2*mz2*mZ2 + 
      848*mH2^2*mz2*mZ2 - 248*d*mH2^2*mz2*mZ2 + 4*mH2^3*mz2*mZ2 - 
      6*d*mH2^3*mz2*mZ2 - 16*mH2^4*mz2*mZ2 + 4*d*mH2^4*mz2*mZ2 - 
      304*mz2^2*mZ2 + 80*d*mz2^2*mZ2 + 488*mH2*mz2^2*mZ2 - 
      144*d*mH2*mz2^2*mZ2 - 304*mH2^2*mz2^2*mZ2 + 82*d*mH2^2*mz2^2*mZ2 + 
      42*mH2^3*mz2^2*mZ2 - 11*d*mH2^3*mz2^2*mZ2 + 4*mH2^4*mz2^2*mZ2 - 
      d*mH2^4*mz2^2*mZ2 + 176*mz2^3*mZ2 - 48*d*mz2^3*mZ2 - 
      124*mH2*mz2^3*mZ2 + 42*d*mH2*mz2^3*mZ2 - 2*mH2^2*mz2^3*mZ2 + 
      4*d*mH2^2*mz2^3*mZ2 - 8*mH2^3*mz2^3*mZ2 + 2*d*mH2^3*mz2^3*mZ2 - 
      84*mz2^4*mZ2 + 26*d*mz2^4*mZ2 + 40*mH2*mz2^4*mZ2 - 15*d*mH2*mz2^4*mZ2 - 
      4*mH2^2*mz2^4*mZ2 + d*mH2^2*mz2^4*mZ2 - 8*mz2^5*mZ2 + 2*d*mz2^5*mZ2 + 
      8*mH2*mz2^5*mZ2 - 2*d*mH2*mz2^5*mZ2 + 816*mH2*mZ2^2 - 240*d*mH2*mZ2^2 + 
      480*mH2^2*mZ2^2 - 144*d*mH2^2*mZ2^2 - 32*mH2^3*mZ2^2 + 
      8*d*mH2^3*mZ2^2 + 560*mz2*mZ2^2 - 160*d*mz2*mZ2^2 - 440*mH2*mz2*mZ2^2 + 
      136*d*mH2*mz2*mZ2^2 - 428*mH2^2*mz2*mZ2^2 + 126*d*mH2^2*mz2*mZ2^2 + 
      40*mH2^3*mz2*mZ2^2 - 10*d*mH2^3*mz2*mZ2^2 - 152*mz2^2*mZ2^2 + 
      52*d*mz2^2*mZ2^2 - 168*mH2*mz2^2*mZ2^2 + 38*d*mH2*mz2^2*mZ2^2 + 
      110*mH2^2*mz2^2*mZ2^2 - 31*d*mH2^2*mz2^2*mZ2^2 - 20*mH2^3*mz2^2*mZ2^2 + 
      5*d*mH2^3*mz2^2*mZ2^2 - 12*mz2^3*mZ2^2 - 2*d*mz2^3*mZ2^2 + 
      90*mH2*mz2^3*mZ2^2 - 24*d*mH2*mz2^3*mZ2^2 + 10*mH2^2*mz2^3*mZ2^2 - 
      3*d*mH2^2*mz2^3*mZ2^2 + 4*mH2^3*mz2^3*mZ2^2 - d*mH2^3*mz2^3*mZ2^2 + 
      46*mz2^4*mZ2^2 - 13*d*mz2^4*mZ2^2 - 26*mH2*mz2^4*mZ2^2 + 
      8*d*mH2*mz2^4*mZ2^2 - 4*mH2^2*mz2^4*mZ2^2 + d*mH2^2*mz2^4*mZ2^2 - 
      272*mZ2^3 + 80*d*mZ2^3 - 560*mH2*mZ2^3 + 160*d*mH2*mZ2^3 - 
      224*mz2*mZ2^3 + 56*d*mz2*mZ2^3 + 476*mH2*mz2*mZ2^3 - 
      138*d*mH2*mz2*mZ2^3 + 8*mH2^2*mz2*mZ2^3 - 2*d*mH2^2*mz2*mZ2^3 + 
      196*mz2^2*mZ2^3 - 54*d*mz2^2*mZ2^3 - 102*mH2*mz2^2*mZ2^3 + 
      33*d*mH2*mz2^2*mZ2^3 - 12*mH2^2*mz2^2*mZ2^3 + 3*d*mH2^2*mz2^2*mZ2^3 - 
      60*mz2^3*mZ2^3 + 18*d*mz2^3*mZ2^3 + 6*mH2*mz2^3*mZ2^3 - 
      3*d*mH2*mz2^3*mZ2^3 + 4*mH2^2*mz2^3*mZ2^3 - d*mH2^2*mz2^3*mZ2^3 + 
      200*mZ2^4 - 56*d*mZ2^4 + 32*mH2*mZ2^4 - 8*d*mH2*mZ2^4 - 100*mz2*mZ2^4 + 
      30*d*mz2*mZ2^4 - 40*mH2*mz2*mZ2^4 + 10*d*mH2*mz2*mZ2^4 + 
      14*mz2^2*mZ2^4 - 5*d*mz2^2*mZ2^4 + 12*mH2*mz2^2*mZ2^4 - 
      3*d*mH2*mz2^2*mZ2^4 - 16*mZ2^5 + 4*d*mZ2^5 + 8*mz2*mZ2^5 - 
      2*d*mz2*mZ2^5)*\[Epsilon]^2)/(2*(2 - mz2)*(2*mH2 + mz2 - mH2*mz2 - 
      2*mZ2)*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2) - (mz2^2*(-mH2 + mz2 - mZ2)*(-12*mH2 + 4*d*mH2 + 2*mH2^2 - 
      12*mz2 + 4*d*mz2 + 8*mH2*mz2 - 3*d*mH2*mz2 - 4*mH2^2*mz2 + 
      d*mH2^2*mz2 - 4*mz2^2 + d*mz2^2 + 4*mH2*mz2^2 - d*mH2*mz2^2 + 12*mZ2 - 
      4*d*mZ2 + 12*mH2*mZ2 - 4*d*mH2*mZ2 + 18*mz2*mZ2 - 5*d*mz2*mZ2 - 
      10*mH2*mz2*mZ2 + 3*d*mH2*mz2*mZ2 - 14*mZ2^2 + 4*d*mZ2^2)*\[Epsilon]^3)/
    ((-4 + d)*(2 - mz2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), ((-3 + d)*(4 - mz2)*mz2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*(-4*mH2^2 - 4*mH2*mz2 + 8*mz2^2 + 6*mH2*mz2^2 - 
      6*mz2^3 + 8*mH2*mZ2 - 4*mz2*mZ2 + 2*mH2*mz2*mZ2 - 3*mH2*mz2^2*mZ2 + 
      3*mz2^3*mZ2 - 4*mZ2^2 + 6*mz2*mZ2^2 - 3*mz2^2*mZ2^2)*\[Epsilon]^2)/
    ((2 - mz2)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(-2*mH2 + 2*mz2 + 2*mZ2 - 
      mz2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
       mH2*mz2*mZ2 + mZ2^2)^2) - (2*(-3 + d)*(4 - mz2)*mz2^2*
     (-mH2 + mz2 - mZ2)*(mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*\[Epsilon]^3)/((-4 + d)*(2 - mz2)*
     (2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 
  -1/4*((-8 + 3*d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
      (1344*mH2^4 - 832*d*mH2^4 + 128*d^2*mH2^4 - 5376*mH2^3*mz2 + 
       3328*d*mH2^3*mz2 - 512*d^2*mH2^3*mz2 - 1824*mH2^4*mz2 + 
       1136*d*mH2^4*mz2 - 176*d^2*mH2^4*mz2 + 8064*mH2^2*mz2^2 - 
       4992*d*mH2^2*mz2^2 + 768*d^2*mH2^2*mz2^2 + 7296*mH2^3*mz2^2 - 
       4544*d*mH2^3*mz2^2 + 704*d^2*mH2^3*mz2^2 + 1232*mH2^4*mz2^2 - 
       712*d*mH2^4*mz2^2 + 104*d^2*mH2^4*mz2^2 - 5376*mH2*mz2^3 + 
       3328*d*mH2*mz2^3 - 512*d^2*mH2*mz2^3 - 10944*mH2^2*mz2^3 + 
       6816*d*mH2^2*mz2^3 - 1056*d^2*mH2^2*mz2^3 - 4928*mH2^3*mz2^3 + 
       2848*d*mH2^3*mz2^3 - 416*d^2*mH2^3*mz2^3 - 376*mH2^4*mz2^3 + 
       204*d*mH2^4*mz2^3 - 28*d^2*mH2^4*mz2^3 + 1344*mz2^4 - 832*d*mz2^4 + 
       128*d^2*mz2^4 + 7296*mH2*mz2^4 - 4544*d*mH2*mz2^4 + 
       704*d^2*mH2*mz2^4 + 7392*mH2^2*mz2^4 - 4272*d*mH2^2*mz2^4 + 
       624*d^2*mH2^2*mz2^4 + 1504*mH2^3*mz2^4 - 816*d*mH2^3*mz2^4 + 
       112*d^2*mH2^3*mz2^4 + 32*mH2^4*mz2^4 - 16*d*mH2^4*mz2^4 + 
       2*d^2*mH2^4*mz2^4 - 1824*mz2^5 + 1136*d*mz2^5 - 176*d^2*mz2^5 - 
       4928*mH2*mz2^5 + 2848*d*mH2*mz2^5 - 416*d^2*mH2*mz2^5 - 
       2256*mH2^2*mz2^5 + 1224*d*mH2^2*mz2^5 - 168*d^2*mH2^2*mz2^5 - 
       128*mH2^3*mz2^5 + 64*d*mH2^3*mz2^5 - 8*d^2*mH2^3*mz2^5 + 1232*mz2^6 - 
       712*d*mz2^6 + 104*d^2*mz2^6 + 1504*mH2*mz2^6 - 816*d*mH2*mz2^6 + 
       112*d^2*mH2*mz2^6 + 192*mH2^2*mz2^6 - 96*d*mH2^2*mz2^6 + 
       12*d^2*mH2^2*mz2^6 - 376*mz2^7 + 204*d*mz2^7 - 28*d^2*mz2^7 - 
       128*mH2*mz2^7 + 64*d*mH2*mz2^7 - 8*d^2*mH2*mz2^7 + 32*mz2^8 - 
       16*d*mz2^8 + 2*d^2*mz2^8 - 4032*mH2^3*mZ2 + 2496*d*mH2^3*mZ2 - 
       384*d^2*mH2^3*mZ2 + 16960*mH2^2*mz2*mZ2 - 9792*d*mH2^2*mz2*mZ2 + 
       1408*d^2*mH2^2*mz2*mZ2 + 5440*mH2^3*mz2*mZ2 - 3632*d*mH2^3*mz2*mZ2 + 
       592*d^2*mH2^3*mz2*mZ2 - 21824*mH2*mz2^2*mZ2 + 12096*d*mH2*mz2^2*mZ2 - 
       1664*d^2*mH2*mz2^2*mZ2 - 26368*mH2^2*mz2^2*mZ2 + 
       15568*d*mH2^2*mz2^2*mZ2 - 2288*d^2*mH2^2*mz2^2*mZ2 - 
       3680*mH2^3*mz2^2*mZ2 + 2448*d*mH2^3*mz2^2*mZ2 - 
       400*d^2*mH2^3*mz2^2*mZ2 + 8896*mz2^3*mZ2 - 4800*d*mz2^3*mZ2 + 
       640*d^2*mz2^3*mZ2 + 36416*mH2*mz2^3*mZ2 - 20240*d*mH2*mz2^3*mZ2 + 
       2800*d^2*mH2*mz2^3*mZ2 + 15360*mH2^2*mz2^3*mZ2 - 
       9200*d*mH2^2*mz2^3*mZ2 + 1376*d^2*mH2^2*mz2^3*mZ2 + 
       2032*mH2^3*mz2^3*mZ2 - 1204*d*mH2^3*mz2^3*mZ2 + 
       180*d^2*mH2^3*mz2^3*mZ2 - 15488*mz2^4*mZ2 + 8304*d*mz2^4*mZ2 - 
       1104*d^2*mz2^4*mZ2 - 19680*mH2*mz2^4*mZ2 + 11056*d*mH2*mz2^4*mZ2 - 
       1552*d^2*mH2*mz2^4*mZ2 - 5888*mH2^2*mz2^4*mZ2 + 
       3388*d*mH2^2*mz2^4*mZ2 - 492*d^2*mH2^2*mz2^4*mZ2 - 
       564*mH2^3*mz2^4*mZ2 + 306*d*mH2^3*mz2^4*mZ2 - 42*d^2*mH2^3*mz2^4*mZ2 + 
       8000*mz2^5*mZ2 - 4304*d*mz2^5*mZ2 + 576*d^2*mz2^5*mZ2 + 
       5680*mH2*mz2^5*mZ2 - 3164*d*mH2*mz2^5*mZ2 + 444*d^2*mH2*mz2^5*mZ2 + 
       1380*mH2^2*mz2^5*mZ2 - 746*d*mH2^2*mz2^5*mZ2 + 
       102*d^2*mH2^2*mz2^5*mZ2 + 48*mH2^3*mz2^5*mZ2 - 24*d*mH2^3*mz2^5*mZ2 + 
       3*d^2*mH2^3*mz2^5*mZ2 - 1824*mz2^6*mZ2 + 980*d*mz2^6*mZ2 - 
       132*d^2*mz2^6*mZ2 - 1068*mH2*mz2^6*mZ2 + 574*d*mH2*mz2^6*mZ2 - 
       78*d^2*mH2*mz2^6*mZ2 - 112*mH2^2*mz2^6*mZ2 + 56*d*mH2^2*mz2^6*mZ2 - 
       7*d^2*mH2^2*mz2^6*mZ2 + 252*mz2^7*mZ2 - 134*d*mz2^7*mZ2 + 
       18*d^2*mz2^7*mZ2 + 80*mH2*mz2^7*mZ2 - 40*d*mH2*mz2^7*mZ2 + 
       5*d^2*mH2*mz2^7*mZ2 - 16*mz2^8*mZ2 + 8*d*mz2^8*mZ2 - d^2*mz2^8*mZ2 + 
       4032*mH2^2*mZ2^2 - 2496*d*mH2^2*mZ2^2 + 384*d^2*mH2^2*mZ2^2 - 
       13952*mH2*mz2*mZ2^2 + 7552*d*mH2*mz2*mZ2^2 - 1024*d^2*mH2*mz2*mZ2^2 - 
       7392*mH2^2*mz2*mZ2^2 + 4880*d*mH2^2*mz2*mZ2^2 - 
       784*d^2*mH2^2*mz2*mZ2^2 - 12608*mz2^2*mZ2^2 + 6720*d*mz2^2*mZ2^2 - 
       896*d^2*mz2^2*mZ2^2 + 30848*mH2*mz2^2*mZ2^2 - 16992*d*mH2*mz2^2*
        mZ2^2 + 2336*d^2*mH2*mz2^2*mZ2^2 + 5392*mH2^2*mz2^2*mZ2^2 - 
       3720*d*mH2^2*mz2^2*mZ2^2 + 616*d^2*mH2^2*mz2^2*mZ2^2 + 
       21600*mz2^3*mZ2^2 - 11440*d*mz2^3*mZ2^2 + 1520*d^2*mz2^3*mZ2^2 - 
       24800*mH2*mz2^3*mZ2^2 + 13824*d*mH2*mz2^3*mZ2^2 - 
       1920*d^2*mH2*mz2^3*mZ2^2 - 2360*mH2^2*mz2^3*mZ2^2 + 
       1604*d*mH2^2*mz2^3*mZ2^2 - 264*d^2*mH2^2*mz2^3*mZ2^2 - 
       10160*mz2^4*mZ2^2 + 5352*d*mz2^4*mZ2^2 - 712*d^2*mz2^4*mZ2^2 + 
       8400*mH2*mz2^4*mZ2^2 - 4760*d*mH2*mz2^4*mZ2^2 + 
       672*d^2*mH2*mz2^4*mZ2^2 + 824*mH2^2*mz2^4*mZ2^2 - 
       500*d*mH2^2*mz2^4*mZ2^2 + 76*d^2*mH2^2*mz2^4*mZ2^2 + 
       1704*mz2^5*mZ2^2 - 892*d*mz2^5*mZ2^2 + 120*d^2*mz2^5*mZ2^2 - 
       1424*mH2*mz2^5*mZ2^2 + 812*d*mH2*mz2^5*mZ2^2 - 
       116*d^2*mH2*mz2^5*mZ2^2 - 188*mH2^2*mz2^5*mZ2^2 + 
       102*d*mH2^2*mz2^5*mZ2^2 - 14*d^2*mH2^2*mz2^5*mZ2^2 - 104*mz2^6*mZ2^2 + 
       56*d*mz2^6*mZ2^2 - 8*d^2*mz2^6*mZ2^2 + 188*mH2*mz2^6*mZ2^2 - 
       102*d*mH2*mz2^6*mZ2^2 + 14*d^2*mH2*mz2^6*mZ2^2 + 
       16*mH2^2*mz2^6*mZ2^2 - 8*d*mH2^2*mz2^6*mZ2^2 + d^2*mH2^2*mz2^6*mZ2^2 - 
       16*mH2*mz2^7*mZ2^2 + 8*d*mH2*mz2^7*mZ2^2 - d^2*mH2*mz2^7*mZ2^2 - 
       1344*mH2*mZ2^3 + 832*d*mH2*mZ2^3 - 128*d^2*mH2*mZ2^3 + 
       2368*mz2*mZ2^3 - 1088*d*mz2*mZ2^3 + 128*d^2*mz2*mZ2^3 + 
       4800*mH2*mz2*mZ2^3 - 2896*d*mH2*mz2*mZ2^3 + 432*d^2*mH2*mz2*mZ2^3 - 
       3264*mz2^2*mZ2^3 + 1488*d*mz2^2*mZ2^3 - 176*d^2*mz2^2*mZ2^3 - 
       5472*mH2*mz2^2*mZ2^3 + 3264*d*mH2*mz2^2*mZ2^3 - 
       480*d^2*mH2*mz2^2*mZ2^3 - 1120*mz2^3*mZ2^3 + 688*d*mz2^3*mZ2^3 - 
       96*d^2*mz2^3*mZ2^3 + 2768*mH2*mz2^3*mZ2^3 - 1660*d*mH2*mz2^3*mZ2^3 + 
       244*d^2*mH2*mz2^3*mZ2^3 + 1840*mz2^4*mZ2^3 - 964*d*mz2^4*mZ2^3 + 
       124*d^2*mz2^4*mZ2^3 - 396*mH2*mz2^4*mZ2^3 + 266*d*mH2*mz2^4*mZ2^3 - 
       42*d^2*mH2*mz2^4*mZ2^3 - 532*mz2^5*mZ2^3 + 270*d*mz2^5*mZ2^3 - 
       34*d^2*mz2^5*mZ2^3 - 72*mH2*mz2^5*mZ2^3 + 30*d*mH2*mz2^5*mZ2^3 - 
       3*d^2*mH2*mz2^5*mZ2^3 + 48*mz2^6*mZ2^3 - 24*d*mz2^6*mZ2^3 + 
       3*d^2*mz2^6*mZ2^3 + 16*mH2*mz2^6*mZ2^3 - 8*d*mH2*mz2^6*mZ2^3 + 
       d^2*mH2*mz2^6*mZ2^3 - 1024*mz2*mZ2^4 + 512*d*mz2*mZ2^4 - 
       64*d^2*mz2*mZ2^4 + 2048*mz2^2*mZ2^4 - 1024*d*mz2^2*mZ2^4 + 
       128*d^2*mz2^2*mZ2^4 - 1344*mz2^3*mZ2^4 + 672*d*mz2^3*mZ2^4 - 
       84*d^2*mz2^3*mZ2^4 + 352*mz2^4*mZ2^4 - 176*d*mz2^4*mZ2^4 + 
       22*d^2*mz2^4*mZ2^4 - 32*mz2^5*mZ2^4 + 16*d*mz2^5*mZ2^4 - 
       2*d^2*mz2^5*mZ2^4)*\[Epsilon]^2)/((-4 + d)*(2 - mz2)*(4 - mz2)^2*mz2*
      (-mH2 + mz2)*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)*
      (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
        mZ2^2)^2) + ((-8 + 3*d)*mz2*(-mH2 + mz2 - mZ2)*
     (10*mH2^2 - 2*d*mH2^2 - 20*mH2*mz2 + 4*d*mH2*mz2 - 4*mH2^2*mz2 + 
      d*mH2^2*mz2 + 10*mz2^2 - 2*d*mz2^2 + 8*mH2*mz2^2 - 2*d*mH2*mz2^2 - 
      4*mz2^3 + d*mz2^3 - 48*mZ2 + 16*d*mZ2 + 2*mH2*mZ2 - 2*d*mH2*mZ2 + 
      2*mz2*mZ2 - 2*d*mz2*mZ2 + 14*mH2*mz2*mZ2 - 3*d*mH2*mz2*mZ2 + 
      4*mz2^2*mZ2 - d*mz2^2*mZ2 - 4*mH2*mz2^2*mZ2 + d*mH2*mz2^2*mZ2)*
     \[Epsilon]^3)/(2*(-4 + d)*(2 - mz2)*(4 - mz2)*(-mH2 + mz2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), 0, 0, 
  ((-4 + d)*(-10 + 3*d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(2*mH2^4*mz2 - 8*mH2^3*mz2^2 + 12*mH2^2*mz2^3 - 
      8*mH2*mz2^4 + 2*mz2^5 + 16*mH2^2*mZ2 - 8*mH2^3*mZ2 - 32*mH2*mz2*mZ2 - 
      8*mH2^2*mz2*mZ2 + 16*mz2^2*mZ2 + 40*mH2*mz2^2*mZ2 + 4*mH2^2*mz2^2*mZ2 + 
      3*mH2^3*mz2^2*mZ2 - 24*mz2^3*mZ2 - 8*mH2*mz2^3*mZ2 - 
      7*mH2^2*mz2^3*mZ2 + 4*mz2^4*mZ2 + 5*mH2*mz2^4*mZ2 - mz2^5*mZ2 - 
      32*mH2*mZ2^2 + 12*mH2^2*mZ2^2 - 32*mz2*mZ2^2 + 40*mH2*mz2*mZ2^2 - 
      8*mH2^2*mz2*mZ2^2 + 44*mz2^2*mZ2^2 - 16*mH2*mz2^2*mZ2^2 - 
      8*mz2^3*mZ2^2 + mH2^2*mz2^3*mZ2^2 - mH2*mz2^4*mZ2^2 + 16*mZ2^3 - 
      16*mz2*mZ2^3 - 4*mz2^2*mZ2^3 - mH2*mz2^2*mZ2^3 + 3*mz2^3*mZ2^3 + 
      mH2*mz2^3*mZ2^3 - 4*mZ2^4 + 6*mz2*mZ2^4 - 2*mz2^2*mZ2^4)*\[Epsilon]^2)/
    (4*(2 - mz2)*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2) + ((-10 + 3*d)*mz2*(-mH2 + mz2 - mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2)*
     \[Epsilon]^3)/(2*(2 - mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 0, 
  ((mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (16*mH2^5*mz2 - 4*d*mH2^5*mz2 - 80*mH2^4*mz2^2 + 20*d*mH2^4*mz2^2 + 
      160*mH2^3*mz2^3 - 40*d*mH2^3*mz2^3 - 160*mH2^2*mz2^4 + 
      40*d*mH2^2*mz2^4 + 80*mH2*mz2^5 - 20*d*mH2*mz2^5 - 16*mz2^6 + 
      4*d*mz2^6 + 272*mH2^3*mZ2 - 80*d*mH2^3*mZ2 - 40*mH2^4*mZ2 + 
      8*d*mH2^4*mZ2 - 816*mH2^2*mz2*mZ2 + 240*d*mH2^2*mz2*mZ2 - 
      240*mH2^3*mz2*mZ2 + 80*d*mH2^3*mz2*mZ2 - 16*mH2^4*mz2*mZ2 + 
      6*d*mH2^4*mz2*mZ2 - 8*mH2^5*mz2*mZ2 + 2*d*mH2^5*mz2*mZ2 + 
      816*mH2*mz2^2*mZ2 - 240*d*mH2*mz2^2*mZ2 + 960*mH2^2*mz2^2*mZ2 - 
      288*d*mH2^2*mz2^2*mZ2 + 120*mH2^3*mz2^2*mZ2 - 40*d*mH2^3*mz2^2*mZ2 + 
      56*mH2^4*mz2^2*mZ2 - 14*d*mH2^4*mz2^2*mZ2 - 272*mz2^3*mZ2 + 
      80*d*mz2^3*mZ2 - 1040*mH2*mz2^3*mZ2 + 304*d*mH2*mz2^3*mZ2 - 
      264*mH2^2*mz2^3*mZ2 + 84*d*mH2^2*mz2^3*mZ2 - 128*mH2^3*mz2^3*mZ2 + 
      32*d*mH2^3*mz2^3*mZ2 + 360*mz2^4*mZ2 - 104*d*mz2^4*mZ2 + 
      232*mH2*mz2^4*mZ2 - 72*d*mH2*mz2^4*mZ2 + 128*mH2^2*mz2^4*mZ2 - 
      32*d*mH2^2*mz2^4*mZ2 - 72*mz2^5*mZ2 + 22*d*mz2^5*mZ2 - 
      56*mH2*mz2^5*mZ2 + 14*d*mH2*mz2^5*mZ2 + 8*mz2^6*mZ2 - 2*d*mz2^6*mZ2 - 
      240*mH2^2*mZ2^2 + 64*d*mH2^2*mZ2^2 - 72*mH2^3*mZ2^2 + 
      24*d*mH2^3*mZ2^2 + 32*mH2^4*mZ2^2 - 8*d*mH2^4*mZ2^2 - 
      320*mH2*mz2*mZ2^2 + 96*d*mH2*mz2*mZ2^2 + 656*mH2^2*mz2*mZ2^2 - 
      192*d*mH2^2*mz2*mZ2^2 + 88*mH2^3*mz2*mZ2^2 - 32*d*mH2^3*mz2*mZ2^2 + 
      560*mz2^2*mZ2^2 - 160*d*mz2^2*mZ2^2 + 104*mH2*mz2^2*mZ2^2 - 
      24*d*mH2*mz2^2*mZ2^2 - 592*mH2^2*mz2^2*mZ2^2 + 
      180*d*mH2^2*mz2^2*mZ2^2 - 46*mH2^3*mz2^2*mZ2^2 + 
      15*d*mH2^3*mz2^2*mZ2^2 - 12*mH2^4*mz2^2*mZ2^2 + 3*d*mH2^4*mz2^2*mZ2^2 - 
      688*mz2^3*mZ2^2 + 192*d*mz2^3*mZ2^2 + 368*mH2*mz2^3*mZ2^2 - 
      112*d*mH2*mz2^3*mZ2^2 + 130*mH2^2*mz2^3*mZ2^2 - 
      43*d*mH2^2*mz2^3*mZ2^2 + 36*mH2^3*mz2^3*mZ2^2 - 9*d*mH2^3*mz2^3*mZ2^2 + 
      104*mz2^4*mZ2^2 - 28*d*mz2^4*mZ2^2 - 98*mH2*mz2^4*mZ2^2 + 
      33*d*mH2*mz2^4*mZ2^2 - 36*mH2^2*mz2^4*mZ2^2 + 9*d*mH2^2*mz2^4*mZ2^2 + 
      14*mz2^5*mZ2^2 - 5*d*mz2^5*mZ2^2 + 12*mH2*mz2^5*mZ2^2 - 
      3*d*mH2*mz2^5*mZ2^2 - 48*mH2*mZ2^3 + 16*d*mH2*mZ2^3 + 176*mH2^2*mZ2^3 - 
      44*d*mH2^2*mZ2^3 - 48*mH2^3*mZ2^3 + 12*d*mH2^3*mZ2^3 - 304*mz2*mZ2^3 + 
      80*d*mz2*mZ2^3 + 424*mH2*mz2*mZ2^3 - 128*d*mH2*mz2*mZ2^3 - 
      264*mH2^2*mz2*mZ2^3 + 72*d*mH2^2*mz2*mZ2^3 + 32*mH2^3*mz2*mZ2^3 - 
      8*d*mH2^3*mz2*mZ2^3 + 280*mz2^2*mZ2^3 - 68*d*mz2^2*mZ2^3 - 
      488*mH2*mz2^2*mZ2^3 + 140*d*mH2*mz2^2*mZ2^3 + 122*mH2^2*mz2^2*mZ2^3 - 
      36*d*mH2^2*mz2^2*mZ2^3 + 96*mz2^3*mZ2^3 - 32*d*mz2^3*mZ2^3 + 
      82*mH2*mz2^3*mZ2^3 - 22*d*mH2*mz2^3*mZ2^3 - 6*mH2^2*mz2^3*mZ2^3 + 
      3*d*mH2^2*mz2^3*mZ2^3 - 4*mH2^3*mz2^3*mZ2^3 + d*mH2^3*mz2^3*mZ2^3 - 
      60*mz2^4*mZ2^3 + 18*d*mz2^4*mZ2^3 + 6*mH2*mz2^4*mZ2^3 - 
      3*d*mH2*mz2^4*mZ2^3 + 4*mH2^2*mz2^4*mZ2^3 - d*mH2^2*mz2^4*mZ2^3 + 
      16*mZ2^4 - 48*mH2*mZ2^4 + 8*d*mH2*mZ2^4 + 64*mz2*mZ2^4 - 
      24*d*mz2*mZ2^4 + 16*mH2*mz2*mZ2^4 + 4*d*mH2*mz2*mZ2^4 - 
      136*mz2^2*mZ2^4 + 40*d*mz2^2*mZ2^4 + 68*mH2*mz2^2*mZ2^4 - 
      23*d*mH2*mz2^2*mZ2^4 + 4*mH2^2*mz2^2*mZ2^4 - d*mH2^2*mz2^2*mZ2^4 + 
      46*mz2^3*mZ2^4 - 13*d*mz2^3*mZ2^4 - 26*mH2*mz2^3*mZ2^4 + 
      8*d*mH2*mz2^3*mZ2^4 - 4*mH2^2*mz2^3*mZ2^4 + d*mH2^2*mz2^3*mZ2^4 - 
      16*mZ2^5 + 4*d*mZ2^5 + 16*mH2*mZ2^5 - 4*d*mH2*mZ2^5 + 24*mz2*mZ2^5 - 
      6*d*mz2*mZ2^5 - 24*mH2*mz2*mZ2^5 + 6*d*mH2*mz2*mZ2^5 - 8*mz2^2*mZ2^5 + 
      2*d*mz2^2*mZ2^5 + 8*mH2*mz2^2*mZ2^5 - 2*d*mH2*mz2^2*mZ2^5)*
     \[Epsilon]^2)/(2*(2 - mz2)*(-mH2 + mz2)*(-2*mH2 + 2*mz2 + 2*mZ2 - 
      mz2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
       mH2*mz2*mZ2 + mZ2^2)^2) - 
   (mz2*(-mH2 + mz2 - mZ2)*(-8*mH2^3 + 2*d*mH2^3 + 24*mH2^2*mz2 - 
      6*d*mH2^2*mz2 - 24*mH2*mz2^2 + 6*d*mH2*mz2^2 + 8*mz2^3 - 2*d*mz2^3 + 
      12*mH2*mZ2 - 4*d*mH2*mZ2 + 10*mH2^2*mZ2 - 3*d*mH2^2*mZ2 + 4*mH2^3*mZ2 - 
      d*mH2^3*mZ2 - 12*mz2*mZ2 + 4*d*mz2*mZ2 - 4*mH2*mz2*mZ2 + 
      2*d*mH2*mz2*mZ2 - 16*mH2^2*mz2*mZ2 + 4*d*mH2^2*mz2*mZ2 - 6*mz2^2*mZ2 + 
      d*mz2^2*mZ2 + 12*mH2*mz2^2*mZ2 - 3*d*mH2*mz2^2*mZ2 + 12*mZ2^2 - 
      4*d*mZ2^2 - 8*mH2*mZ2^2 + 3*d*mH2*mZ2^2 - 4*mH2^2*mZ2^2 + 
      d*mH2^2*mZ2^2 - 2*mz2*mZ2^2 + d*mz2*mZ2^2 - 2*mH2*mz2*mZ2^2 + 
      4*mH2^2*mz2*mZ2^2 - d*mH2^2*mz2*mZ2^2)*\[Epsilon]^3)/
    ((-4 + d)*(2 - mz2)*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  (2*(-4 + d)^2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     \[Epsilon]^2)/((2 - mz2)*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)) + 
   ((-4 + d)*mz2*(-mH2 + mz2 - mZ2)*\[Epsilon]^3)/(2 - mz2), 
  -(((-4 + d)*mZ2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
      \[Epsilon]^2)/(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)) - 
   mZ2*(-mH2 - mz2 + mZ2)*\[Epsilon]^3, 
  (2*(-4 + d)*mz2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     \[Epsilon]^2)/((2 - mz2)*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)) + 
   (2*mz2*(-mH2 + mz2 - mZ2)*\[Epsilon]^3)/(2 - mz2), 
  -1/2*((mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
      (2688*mH2^4 - 1664*d*mH2^4 + 256*d^2*mH2^4 - 10752*mH2^3*mz2 + 
       6656*d*mH2^3*mz2 - 1024*d^2*mH2^3*mz2 - 4224*mH2^4*mz2 + 
       2656*d*mH2^4*mz2 - 416*d^2*mH2^4*mz2 + 16128*mH2^2*mz2^2 - 
       9984*d*mH2^2*mz2^2 + 1536*d^2*mH2^2*mz2^2 + 16896*mH2^3*mz2^2 - 
       10624*d*mH2^3*mz2^2 + 1664*d^2*mH2^3*mz2^2 + 3040*mH2^4*mz2^2 - 
       1808*d*mH2^4*mz2^2 + 272*d^2*mH2^4*mz2^2 - 10752*mH2*mz2^3 + 
       6656*d*mH2*mz2^3 - 1024*d^2*mH2*mz2^3 - 25344*mH2^2*mz2^3 + 
       15936*d*mH2^2*mz2^3 - 2496*d^2*mH2^2*mz2^3 - 12160*mH2^3*mz2^3 + 
       7232*d*mH2^3*mz2^3 - 1088*d^2*mH2^3*mz2^3 - 480*mH2^4*mz2^3 + 
       304*d*mH2^4*mz2^3 - 48*d^2*mH2^4*mz2^3 + 2688*mz2^4 - 1664*d*mz2^4 + 
       256*d^2*mz2^4 + 16896*mH2*mz2^4 - 10624*d*mH2*mz2^4 + 
       1664*d^2*mH2*mz2^4 + 18240*mH2^2*mz2^4 - 10848*d*mH2^2*mz2^4 + 
       1632*d^2*mH2^2*mz2^4 + 1920*mH2^3*mz2^4 - 1216*d*mH2^3*mz2^4 + 
       192*d^2*mH2^3*mz2^4 - 192*mH2^4*mz2^4 + 96*d*mH2^4*mz2^4 - 
       12*d^2*mH2^4*mz2^4 - 4224*mz2^5 + 2656*d*mz2^5 - 416*d^2*mz2^5 - 
       12160*mH2*mz2^5 + 7232*d*mH2*mz2^5 - 1088*d^2*mH2*mz2^5 - 
       2880*mH2^2*mz2^5 + 1824*d*mH2^2*mz2^5 - 288*d^2*mH2^2*mz2^5 + 
       768*mH2^3*mz2^5 - 384*d*mH2^3*mz2^5 + 48*d^2*mH2^3*mz2^5 + 
       32*mH2^4*mz2^5 - 16*d*mH2^4*mz2^5 + 2*d^2*mH2^4*mz2^5 + 3040*mz2^6 - 
       1808*d*mz2^6 + 272*d^2*mz2^6 + 1920*mH2*mz2^6 - 1216*d*mH2*mz2^6 + 
       192*d^2*mH2*mz2^6 - 1152*mH2^2*mz2^6 + 576*d*mH2^2*mz2^6 - 
       72*d^2*mH2^2*mz2^6 - 128*mH2^3*mz2^6 + 64*d*mH2^3*mz2^6 - 
       8*d^2*mH2^3*mz2^6 - 480*mz2^7 + 304*d*mz2^7 - 48*d^2*mz2^7 + 
       768*mH2*mz2^7 - 384*d*mH2*mz2^7 + 48*d^2*mH2*mz2^7 + 192*mH2^2*mz2^7 - 
       96*d*mH2^2*mz2^7 + 12*d^2*mH2^2*mz2^7 - 192*mz2^8 + 96*d*mz2^8 - 
       12*d^2*mz2^8 - 128*mH2*mz2^8 + 64*d*mH2*mz2^8 - 8*d^2*mH2*mz2^8 + 
       32*mz2^9 - 16*d*mz2^9 + 2*d^2*mz2^9 - 8064*mH2^3*mZ2 + 
       4992*d*mH2^3*mZ2 - 768*d^2*mH2^3*mZ2 + 33920*mH2^2*mz2*mZ2 - 
       19584*d*mH2^2*mz2*mZ2 + 2816*d^2*mH2^2*mz2*mZ2 + 12608*mH2^3*mz2*mZ2 - 
       8416*d*mH2^3*mz2*mZ2 + 1376*d^2*mH2^3*mz2*mZ2 - 43648*mH2*mz2^2*mZ2 + 
       24192*d*mH2*mz2^2*mZ2 - 3328*d^2*mH2*mz2^2*mZ2 - 
       45376*mH2^2*mz2^2*mZ2 + 27424*d*mH2^2*mz2^2*mZ2 - 
       4128*d^2*mH2^2*mz2^2*mZ2 - 12000*mH2^3*mz2^2*mZ2 + 
       7648*d*mH2^3*mz2^2*mZ2 - 1216*d^2*mH2^3*mz2^2*mZ2 + 17792*mz2^3*mZ2 - 
       9600*d*mz2^3*mZ2 + 1280*d^2*mz2^3*mZ2 + 52928*mH2*mz2^3*mZ2 - 
       29600*d*mH2*mz2^3*mZ2 + 4128*d^2*mH2*mz2^3*mZ2 + 
       23072*mH2^2*mz2^3*mZ2 - 14688*d*mH2^2*mz2^3*mZ2 + 
       2336*d^2*mH2^2*mz2^3*mZ2 + 6864*mH2^3*mz2^3*mZ2 - 
       4064*d*mH2^3*mz2^3*mZ2 + 608*d^2*mH2^3*mz2^3*mZ2 - 20160*mz2^4*mZ2 + 
       10592*d*mz2^4*mZ2 - 1376*d^2*mz2^4*mZ2 - 10144*mH2*mz2^4*mZ2 + 
       6432*d*mH2*mz2^4*mZ2 - 1024*d^2*mH2*mz2^4*mZ2 - 9616*mH2^2*mz2^4*mZ2 + 
       5936*d*mH2^2*mz2^4*mZ2 - 928*d^2*mH2^2*mz2^4*mZ2 - 
       896*mH2^3*mz2^4*mZ2 + 548*d*mH2^3*mz2^4*mZ2 - 84*d^2*mH2^3*mz2^4*mZ2 - 
       928*mz2^5*mZ2 + 608*d*mz2^5*mZ2 - 96*d^2*mz2^5*mZ2 - 
       1360*mH2*mz2^5*mZ2 + 320*d*mH2*mz2^5*mZ2 + 32*d^2*mH2*mz2^5*mZ2 + 
       832*mH2^2*mz2^5*mZ2 - 612*d*mH2^2*mz2^5*mZ2 + 108*d^2*mH2^2*mz2^5*
        mZ2 - 288*mH2^3*mz2^5*mZ2 + 144*d*mH2^3*mz2^5*mZ2 - 
       18*d^2*mH2^3*mz2^5*mZ2 + 4112*mz2^6*mZ2 - 2192*d*mz2^6*mZ2 + 
       288*d^2*mz2^6*mZ2 + 1024*mH2*mz2^6*mZ2 - 420*d*mH2*mz2^6*mZ2 + 
       36*d^2*mH2*mz2^6*mZ2 + 736*mH2^2*mz2^6*mZ2 - 368*d*mH2^2*mz2^6*mZ2 + 
       46*d^2*mH2^2*mz2^6*mZ2 + 48*mH2^3*mz2^6*mZ2 - 24*d*mH2^3*mz2^6*mZ2 + 
       3*d^2*mH2^3*mz2^6*mZ2 - 960*mz2^7*mZ2 + 484*d*mz2^7*mZ2 - 
       60*d^2*mz2^7*mZ2 - 608*mH2*mz2^7*mZ2 + 304*d*mH2*mz2^7*mZ2 - 
       38*d^2*mH2*mz2^7*mZ2 - 112*mH2^2*mz2^7*mZ2 + 56*d*mH2^2*mz2^7*mZ2 - 
       7*d^2*mH2^2*mz2^7*mZ2 + 160*mz2^8*mZ2 - 80*d*mz2^8*mZ2 + 
       10*d^2*mz2^8*mZ2 + 80*mH2*mz2^8*mZ2 - 40*d*mH2*mz2^8*mZ2 + 
       5*d^2*mH2*mz2^8*mZ2 - 16*mz2^9*mZ2 + 8*d*mz2^9*mZ2 - d^2*mz2^9*mZ2 + 
       8064*mH2^2*mZ2^2 - 4992*d*mH2^2*mZ2^2 + 768*d^2*mH2^2*mZ2^2 - 
       27904*mH2*mz2*mZ2^2 + 15104*d*mH2*mz2*mZ2^2 - 2048*d^2*mH2*mz2*mZ2^2 - 
       16512*mH2^2*mz2*mZ2^2 + 10912*d*mH2^2*mz2*mZ2^2 - 
       1760*d^2*mH2^2*mz2*mZ2^2 - 25216*mz2^2*mZ2^2 + 13440*d*mz2^2*mZ2^2 - 
       1792*d^2*mz2^2*mZ2^2 + 51584*mH2*mz2^2*mZ2^2 - 
       28864*d*mH2*mz2^2*mZ2^2 + 4032*d^2*mH2*mz2^2*mZ2^2 + 
       14432*mH2^2*mz2^2*mZ2^2 - 9552*d*mH2^2*mz2^2*mZ2^2 + 
       1552*d^2*mH2^2*mz2^2*mZ2^2 + 32512*mz2^3*mZ2^2 - 17376*d*mz2^3*mZ2^2 + 
       2336*d^2*mz2^3*mZ2^2 - 25472*mH2*mz2^3*mZ2^2 + 
       14912*d*mH2*mz2^3*mZ2^2 - 2176*d^2*mH2*mz2^3*mZ2^2 - 
       7968*mH2^2*mz2^3*mZ2^2 + 4960*d*mH2^2*mz2^3*mZ2^2 - 
       776*d^2*mH2^2*mz2^3*mZ2^2 - 3040*mz2^4*mZ2^2 + 2000*d*mz2^4*mZ2^2 - 
       336*d^2*mz2^4*mZ2^2 - 2720*mH2*mz2^4*mZ2^2 + 960*d*mH2*mz2^4*mZ2^2 - 
       48*d^2*mH2*mz2^4*mZ2^2 + 2768*mH2^2*mz2^4*mZ2^2 - 
       1600*d*mH2^2*mz2^4*mZ2^2 + 236*d^2*mH2^2*mz2^4*mZ2^2 - 
       3392*mz2^5*mZ2^2 + 1440*d*mz2^5*mZ2^2 - 136*d^2*mz2^5*mZ2^2 + 
       3152*mH2*mz2^5*mZ2^2 - 1616*d*mH2*mz2^5*mZ2^2 + 
       200*d^2*mH2*mz2^5*mZ2^2 - 272*mH2^2*mz2^5*mZ2^2 + 
       160*d*mH2^2*mz2^5*mZ2^2 - 24*d^2*mH2^2*mz2^5*mZ2^2 + 416*mz2^6*mZ2^2 - 
       96*d*mz2^6*mZ2^2 - 4*d^2*mz2^6*mZ2^2 - 448*mH2*mz2^6*mZ2^2 + 
       228*d*mH2*mz2^6*mZ2^2 - 28*d^2*mH2*mz2^6*mZ2^2 - 
       96*mH2^2*mz2^6*mZ2^2 + 48*d*mH2^2*mz2^6*mZ2^2 - 
       6*d^2*mH2^2*mz2^6*mZ2^2 + 16*mz2^7*mZ2^2 - 20*d*mz2^7*mZ2^2 + 
       4*d^2*mz2^7*mZ2^2 + 96*mH2*mz2^7*mZ2^2 - 48*d*mH2*mz2^7*mZ2^2 + 
       6*d^2*mH2*mz2^7*mZ2^2 + 16*mH2^2*mz2^7*mZ2^2 - 8*d*mH2^2*mz2^7*mZ2^2 + 
       d^2*mH2^2*mz2^7*mZ2^2 - 16*mH2*mz2^8*mZ2^2 + 8*d*mH2*mz2^8*mZ2^2 - 
       d^2*mH2*mz2^8*mZ2^2 - 2688*mH2*mZ2^3 + 1664*d*mH2*mZ2^3 - 
       256*d^2*mH2*mZ2^3 + 4736*mz2*mZ2^3 - 2176*d*mz2*mZ2^3 + 
       256*d^2*mz2*mZ2^3 + 10176*mH2*mz2*mZ2^3 - 6176*d*mH2*mz2*mZ2^3 + 
       928*d^2*mH2*mz2*mZ2^3 - 6080*mz2^2*mZ2^3 + 3104*d*mz2^2*mZ2^3 - 
       416*d^2*mz2^2*mZ2^3 - 9504*mH2*mz2^2*mZ2^3 + 5760*d*mH2*mz2^2*mZ2^3 - 
       864*d^2*mH2*mz2^2*mZ2^3 - 2144*mz2^3*mZ2^3 + 736*d*mz2^3*mZ2^3 - 
       32*d^2*mz2^3*mZ2^3 + 2224*mH2*mz2^3*mZ2^3 - 1424*d*mH2*mz2^3*mZ2^3 + 
       224*d^2*mH2*mz2^3*mZ2^3 + 400*mz2^4*mZ2^3 + 128*d*mz2^4*mZ2^3 - 
       64*d^2*mz2^4*mZ2^3 + 1376*mH2*mz2^4*mZ2^3 - 748*d*mH2*mz2^4*mZ2^3 + 
       100*d^2*mH2*mz2^4*mZ2^3 + 1376*mz2^5*mZ2^3 - 804*d*mz2^5*mZ2^3 + 
       116*d^2*mz2^5*mZ2^3 - 480*mH2*mz2^5*mZ2^3 + 288*d*mH2*mz2^5*mZ2^3 - 
       42*d^2*mH2*mz2^5*mZ2^3 - 496*mz2^6*mZ2^3 + 260*d*mz2^6*mZ2^3 - 
       34*d^2*mz2^6*mZ2^3 - 40*mH2*mz2^6*mZ2^3 + 14*d*mH2*mz2^6*mZ2^3 - 
       d^2*mH2*mz2^6*mZ2^3 + 48*mz2^7*mZ2^3 - 24*d*mz2^7*mZ2^3 + 
       3*d^2*mz2^7*mZ2^3 + 16*mH2*mz2^7*mZ2^3 - 8*d*mH2*mz2^7*mZ2^3 + 
       d^2*mH2*mz2^7*mZ2^3 - 2048*mz2*mZ2^4 + 1024*d*mz2*mZ2^4 - 
       128*d^2*mz2*mZ2^4 + 3072*mz2^2*mZ2^4 - 1536*d*mz2^2*mZ2^4 + 
       192*d^2*mz2^2*mZ2^4 - 640*mz2^3*mZ2^4 + 320*d*mz2^3*mZ2^4 - 
       40*d^2*mz2^3*mZ2^4 - 640*mz2^4*mZ2^4 + 320*d*mz2^4*mZ2^4 - 
       40*d^2*mz2^4*mZ2^4 + 288*mz2^5*mZ2^4 - 144*d*mz2^5*mZ2^4 + 
       18*d^2*mz2^5*mZ2^4 - 32*mz2^6*mZ2^4 + 16*d*mz2^6*mZ2^4 - 
       2*d^2*mz2^6*mZ2^4)*\[Epsilon]^2)/((-4 + d)*(2 - mz2)*(4 - mz2)^2*mz2*
      (-mH2 + mz2)*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)*
      (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
        mZ2^2)^2) + (mz2*(2 + mz2)*(-mH2 + mz2 - mZ2)*
     (10*mH2^2 - 2*d*mH2^2 - 20*mH2*mz2 + 4*d*mH2*mz2 - 4*mH2^2*mz2 + 
      d*mH2^2*mz2 + 10*mz2^2 - 2*d*mz2^2 + 8*mH2*mz2^2 - 2*d*mH2*mz2^2 - 
      4*mz2^3 + d*mz2^3 - 48*mZ2 + 16*d*mZ2 + 2*mH2*mZ2 - 2*d*mH2*mZ2 + 
      2*mz2*mZ2 - 2*d*mz2*mZ2 + 14*mH2*mz2*mZ2 - 3*d*mH2*mz2*mZ2 + 
      4*mz2^2*mZ2 - d*mz2^2*mZ2 - 4*mH2*mz2^2*mZ2 + d*mH2*mz2^2*mZ2)*
     \[Epsilon]^3)/((-4 + d)*(2 - mz2)*(4 - mz2)*(-mH2 + mz2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
      mZ2^2)), 0, ((mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (16*mH2^5*mz2 - 4*d*mH2^5*mz2 - 80*mH2^4*mz2^2 + 20*d*mH2^4*mz2^2 + 
      160*mH2^3*mz2^3 - 40*d*mH2^3*mz2^3 - 160*mH2^2*mz2^4 + 
      40*d*mH2^2*mz2^4 + 80*mH2*mz2^5 - 20*d*mH2*mz2^5 - 16*mz2^6 + 
      4*d*mz2^6 + 272*mH2^3*mZ2 - 80*d*mH2^3*mZ2 - 88*mH2^4*mZ2 + 
      24*d*mH2^4*mZ2 - 816*mH2^2*mz2*mZ2 + 240*d*mH2^2*mz2*mZ2 - 
      48*mH2^3*mz2*mZ2 + 16*d*mH2^3*mz2*mZ2 + 16*mH2^4*mz2*mZ2 - 
      6*d*mH2^4*mz2*mZ2 + 816*mH2*mz2^2*mZ2 - 240*d*mH2*mz2^2*mZ2 + 
      672*mH2^2*mz2^2*mZ2 - 192*d*mH2^2*mz2^2*mZ2 - 8*mH2^3*mz2^2*mZ2 + 
      8*d*mH2^3*mz2^2*mZ2 + 32*mH2^4*mz2^2*mZ2 - 8*d*mH2^4*mz2^2*mZ2 - 
      272*mz2^3*mZ2 + 80*d*mz2^3*mZ2 - 848*mH2*mz2^3*mZ2 + 
      240*d*mH2*mz2^3*mZ2 - 72*mH2^2*mz2^3*mZ2 + 12*d*mH2^2*mz2^3*mZ2 - 
      112*mH2^3*mz2^3*mZ2 + 28*d*mH2^3*mz2^3*mZ2 + 312*mz2^4*mZ2 - 
      88*d*mz2^4*mZ2 + 104*mH2*mz2^4*mZ2 - 24*d*mH2*mz2^4*mZ2 + 
      144*mH2^2*mz2^4*mZ2 - 36*d*mH2^2*mz2^4*mZ2 - 40*mz2^5*mZ2 + 
      10*d*mz2^5*mZ2 - 80*mH2*mz2^5*mZ2 + 20*d*mH2*mz2^5*mZ2 + 16*mz2^6*mZ2 - 
      4*d*mz2^6*mZ2 - 560*mH2^2*mZ2^2 + 160*d*mH2^2*mZ2^2 + 128*mH2^3*mZ2^2 - 
      32*d*mH2^3*mZ2^2 + 320*mH2*mz2*mZ2^2 - 96*d*mH2*mz2*mZ2^2 + 
      776*mH2^2*mz2*mZ2^2 - 232*d*mH2^2*mz2*mZ2^2 - 144*mH2^3*mz2*mZ2^2 + 
      40*d*mH2^3*mz2*mZ2^2 + 240*mz2^2*mZ2^2 - 64*d*mz2^2*mZ2^2 - 
      736*mH2*mz2^2*mZ2^2 + 224*d*mH2*mz2^2*mZ2^2 - 256*mH2^2*mz2^2*mZ2^2 + 
      76*d*mH2^2*mz2^2*mZ2^2 + 18*mH2^3*mz2^2*mZ2^2 - 7*d*mH2^3*mz2^2*mZ2^2 - 
      168*mz2^3*mZ2^2 + 40*d*mz2^3*mZ2^2 + 520*mH2*mz2^3*mZ2^2 - 
      152*d*mH2*mz2^3*mZ2^2 + 2*mH2^2*mz2^3*mZ2^2 + 3*d*mH2^2*mz2^3*mZ2^2 + 
      20*mH2^3*mz2^3*mZ2^2 - 5*d*mH2^3*mz2^3*mZ2^2 - 120*mz2^4*mZ2^2 + 
      36*d*mz2^4*mZ2^2 - 34*mH2*mz2^4*mZ2^2 + 7*d*mH2*mz2^4*mZ2^2 - 
      44*mH2^2*mz2^4*mZ2^2 + 11*d*mH2^2*mz2^4*mZ2^2 + 14*mz2^5*mZ2^2 - 
      3*d*mz2^5*mZ2^2 + 28*mH2*mz2^5*mZ2^2 - 7*d*mH2*mz2^5*mZ2^2 - 
      4*mz2^6*mZ2^2 + d*mz2^6*mZ2^2 + 304*mH2*mZ2^3 - 80*d*mH2*mZ2^3 + 
      24*mH2^2*mZ2^3 - 12*d*mH2^2*mZ2^3 + 48*mz2*mZ2^3 - 16*d*mz2*mZ2^3 - 
      680*mH2*mz2*mZ2^3 + 192*d*mH2*mz2*mZ2^3 + 8*mH2^2*mz2*mZ2^3 + 
      4*d*mH2^2*mz2*mZ2^3 - 224*mz2^2*mZ2^3 + 60*d*mz2^2*mZ2^3 + 
      456*mH2*mz2^2*mZ2^3 - 136*d*mH2*mz2^2*mZ2^3 - 28*mH2^2*mz2^2*mZ2^3 + 
      6*d*mH2^2*mz2^2*mZ2^3 + 240*mz2^3*mZ2^3 - 60*d*mz2^3*mZ2^3 - 
      122*mH2*mz2^3*mZ2^3 + 38*d*mH2*mz2^3*mZ2^3 + 10*mH2^2*mz2^3*mZ2^3 - 
      3*d*mH2^2*mz2^3*mZ2^3 - 26*mz2^4*mZ2^3 + 4*d*mz2^4*mZ2^3 - 
      10*mH2*mz2^4*mZ2^3 + 3*d*mH2*mz2^4*mZ2^3 + 4*mH2^2*mz2^4*mZ2^3 - 
      d*mH2^2*mz2^4*mZ2^3 - 4*mH2*mz2^5*mZ2^3 + d*mH2*mz2^5*mZ2^3 - 
      16*mZ2^4 - 80*mH2*mZ2^4 + 24*d*mH2*mZ2^4 + 64*mz2*mZ2^4 - 
      8*d*mz2*mZ2^4 + 144*mH2*mz2*mZ2^4 - 44*d*mH2*mz2*mZ2^4 - 
      24*mz2^2*mZ2^4 - 78*mH2*mz2^2*mZ2^4 + 25*d*mH2*mz2^2*mZ2^4 - 
      36*mz2^3*mZ2^4 + 11*d*mz2^3*mZ2^4 + 10*mH2*mz2^3*mZ2^4 - 
      4*d*mH2*mz2^3*mZ2^4 + 12*mz2^4*mZ2^4 - 3*d*mz2^4*mZ2^4 + 
      4*mH2*mz2^4*mZ2^4 - d*mH2*mz2^4*mZ2^4 + 16*mZ2^5 - 4*d*mZ2^5 - 
      40*mz2*mZ2^5 + 10*d*mz2*mZ2^5 + 32*mz2^2*mZ2^5 - 8*d*mz2^2*mZ2^5 - 
      8*mz2^3*mZ2^5 + 2*d*mz2^3*mZ2^5)*\[Epsilon]^2)/
    (2*(2 - mz2)*(-mH2 + mz2)*(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2) - (mz2*(-mH2 + mz2 - mZ2)*(-8*mH2^3 + 2*d*mH2^3 + 
      24*mH2^2*mz2 - 6*d*mH2^2*mz2 - 24*mH2*mz2^2 + 6*d*mH2*mz2^2 + 8*mz2^3 - 
      2*d*mz2^3 + 12*mH2*mZ2 - 4*d*mH2*mZ2 + 6*mH2^2*mZ2 - d*mH2^2*mZ2 - 
      12*mz2*mZ2 + 4*d*mz2*mZ2 + 4*mH2*mz2*mZ2 - 2*d*mH2*mz2*mZ2 - 
      12*mH2^2*mz2*mZ2 + 3*d*mH2^2*mz2*mZ2 - 10*mz2^2*mZ2 + 3*d*mz2^2*mZ2 + 
      16*mH2*mz2^2*mZ2 - 4*d*mH2*mz2^2*mZ2 - 4*mz2^3*mZ2 + d*mz2^3*mZ2 - 
      12*mZ2^2 + 4*d*mZ2^2 + 2*mH2*mZ2^2 - d*mH2*mZ2^2 + 8*mz2*mZ2^2 - 
      3*d*mz2*mZ2^2 + 2*mH2*mz2*mZ2^2 + 4*mz2^2*mZ2^2 - d*mz2^2*mZ2^2 - 
      4*mH2*mz2^2*mZ2^2 + d*mH2*mz2^2*mZ2^2)*\[Epsilon]^3)/
    ((-4 + d)*(2 - mz2)*(-mH2 + mz2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 
      2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)), 0, 
  (-2*(-5 + d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
    \[Epsilon]^2)/(-2*mH2 + 2*mz2 + 2*mZ2 - mz2*mZ2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^4, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I*Sqrt[4 - mz2]*Sqrt[mz2]*
   Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, I*Sqrt[4 - mH2]*Sqrt[mH2]*
   Sqrt[mH2^2 + (mz2 - mZ2)^2 - 2*mH2*(mz2 + mZ2)]*\[Epsilon]^3, 0, 0}, 
 {Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-2 + d)^2)/(4*(4 - mH2)*(4 - mz2)) - 
     (-2 + d)^2/(4*(-4 + mH2)*(4 - mz2)))*Sqrt[4 - mz2]*Sqrt[mz2]*
    ((mH2*(-2 + mz2) - 2*mz2)/(2*Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[-((-4 + mz2)*mz2)]) + mZ2/(Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[-((-4 + mz2)*mz2)]))*\[Epsilon]^2 - 
   ((-2 + d)^2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (-7168*mH2^4 + 2048*d*mH2^4 + 3584*mH2^5 - 1024*d*mH2^5 - 448*mH2^6 + 
      128*d*mH2^6 - 14336*mH2^3*mz2 + 4096*d*mH2^3*mz2 + 20480*mH2^4*mz2 - 
      5632*d*mH2^4*mz2 - 5056*mH2^5*mz2 + 1408*d*mH2^5*mz2 + 384*mH2^6*mz2 - 
      112*d*mH2^6*mz2 + 43008*mH2^2*mz2^2 - 12288*d*mH2^2*mz2^2 - 
      24064*mH2^3*mz2^2 + 6656*d*mH2^3*mz2^2 - 10560*mH2^4*mz2^2 + 
      2688*d*mH2^4*mz2^2 + 3296*mH2^5*mz2^2 - 848*d*mH2^5*mz2^2 - 
      176*mH2^6*mz2^2 + 48*d*mH2^6*mz2^2 - 14336*mH2*mz2^3 + 
      4096*d*mH2*mz2^3 - 24064*mH2^2*mz2^3 + 6656*d*mH2^2*mz2^3 + 
      32128*mH2^3*mz2^3 - 8448*d*mH2^3*mz2^3 - 3680*mH2^4*mz2^3 + 
      960*d*mH2^4*mz2^3 - 152*mH2^5*mz2^3 + 32*d*mH2^5*mz2^3 - 
      16*mH2^6*mz2^3 + 4*d*mH2^6*mz2^3 - 7168*mz2^4 + 2048*d*mz2^4 + 
      20480*mH2*mz2^4 - 5632*d*mH2*mz2^4 - 10560*mH2^2*mz2^4 + 
      2688*d*mH2^2*mz2^4 - 3680*mH2^3*mz2^4 + 960*d*mH2^3*mz2^4 + 
      656*mH2^4*mz2^4 - 160*d*mH2^4*mz2^4 + 16*mH2^5*mz2^4 - 
      4*d*mH2^5*mz2^4 + 8*mH2^6*mz2^4 - 2*d*mH2^6*mz2^4 + 3584*mz2^5 - 
      1024*d*mz2^5 - 5056*mH2*mz2^5 + 1408*d*mH2*mz2^5 + 3296*mH2^2*mz2^5 - 
      848*d*mH2^2*mz2^5 - 152*mH2^3*mz2^5 + 32*d*mH2^3*mz2^5 + 
      16*mH2^4*mz2^5 - 4*d*mH2^4*mz2^5 - 16*mH2^5*mz2^5 + 4*d*mH2^5*mz2^5 - 
      448*mz2^6 + 128*d*mz2^6 + 384*mH2*mz2^6 - 112*d*mH2*mz2^6 - 
      176*mH2^2*mz2^6 + 48*d*mH2^2*mz2^6 - 16*mH2^3*mz2^6 + 4*d*mH2^3*mz2^6 + 
      8*mH2^4*mz2^6 - 2*d*mH2^4*mz2^6 + 21504*mH2^3*mZ2 - 6144*d*mH2^3*mZ2 - 
      8960*mH2^4*mZ2 + 2560*d*mH2^4*mZ2 + 448*mH2^5*mZ2 - 128*d*mH2^5*mZ2 + 
      112*mH2^6*mZ2 - 32*d*mH2^6*mZ2 + 64512*mH2^2*mz2*mZ2 - 
      18432*d*mH2^2*mz2*mZ2 - 57344*mH2^3*mz2*mZ2 + 16384*d*mH2^3*mz2*mZ2 + 
      4736*mH2^4*mz2*mZ2 - 1664*d*mH2^4*mz2*mZ2 + 816*mH2^5*mz2*mZ2 - 
      176*d*mH2^5*mz2*mZ2 - 32*mH2^6*mz2*mZ2 + 12*d*mH2^6*mz2*mZ2 + 
      64512*mH2*mz2^2*mZ2 - 18432*d*mH2*mz2^2*mZ2 - 86528*mH2^2*mz2^2*mZ2 + 
      25600*d*mH2^2*mz2^2*mZ2 + 46528*mH2^3*mz2^2*mZ2 - 
      13568*d*mH2^3*mz2^2*mZ2 + 976*mH2^4*mz2^2*mZ2 + 64*d*mH2^4*mz2^2*mZ2 - 
      1224*mH2^5*mz2^2*mZ2 + 284*d*mH2^5*mz2^2*mZ2 - 20*mH2^6*mz2^2*mZ2 + 
      4*d*mH2^6*mz2^2*mZ2 + 21504*mz2^3*mZ2 - 6144*d*mz2^3*mZ2 - 
      57344*mH2*mz2^3*mZ2 + 16384*d*mH2*mz2^3*mZ2 + 46528*mH2^2*mz2^3*mZ2 - 
      13568*d*mH2^2*mz2^3*mZ2 - 21984*mH2^3*mz2^3*mZ2 + 
      6176*d*mH2^3*mz2^3*mZ2 + 504*mH2^4*mz2^3*mZ2 - 200*d*mH2^4*mz2^3*mZ2 + 
      320*mH2^5*mz2^3*mZ2 - 74*d*mH2^5*mz2^3*mZ2 + 24*mH2^6*mz2^3*mZ2 - 
      6*d*mH2^6*mz2^3*mZ2 - 8960*mz2^4*mZ2 + 2560*d*mz2^4*mZ2 + 
      4736*mH2*mz2^4*mZ2 - 1664*d*mH2*mz2^4*mZ2 + 976*mH2^2*mz2^4*mZ2 + 
      64*d*mH2^2*mz2^4*mZ2 + 504*mH2^3*mz2^4*mZ2 - 200*d*mH2^3*mz2^4*mZ2 + 
      496*mH2^4*mz2^4*mZ2 - 124*d*mH2^4*mz2^4*mZ2 - 104*mH2^5*mz2^4*mZ2 + 
      26*d*mH2^5*mz2^4*mZ2 - 4*mH2^6*mz2^4*mZ2 + d*mH2^6*mz2^4*mZ2 + 
      448*mz2^5*mZ2 - 128*d*mz2^5*mZ2 + 816*mH2*mz2^5*mZ2 - 
      176*d*mH2*mz2^5*mZ2 - 1224*mH2^2*mz2^5*mZ2 + 284*d*mH2^2*mz2^5*mZ2 + 
      320*mH2^3*mz2^5*mZ2 - 74*d*mH2^3*mz2^5*mZ2 - 104*mH2^4*mz2^5*mZ2 + 
      26*d*mH2^4*mz2^5*mZ2 + 16*mH2^5*mz2^5*mZ2 - 4*d*mH2^5*mz2^5*mZ2 + 
      112*mz2^6*mZ2 - 32*d*mz2^6*mZ2 - 32*mH2*mz2^6*mZ2 + 
      12*d*mH2*mz2^6*mZ2 - 20*mH2^2*mz2^6*mZ2 + 4*d*mH2^2*mz2^6*mZ2 + 
      24*mH2^3*mz2^6*mZ2 - 6*d*mH2^3*mz2^6*mZ2 - 4*mH2^4*mz2^6*mZ2 + 
      d*mH2^4*mz2^6*mZ2 - 21504*mH2^2*mZ2^2 + 6144*d*mH2^2*mZ2^2 + 
      5376*mH2^3*mZ2^2 - 1536*d*mH2^3*mZ2^2 + 1344*mH2^4*mZ2^2 - 
      384*d*mH2^4*mZ2^2 - 336*mH2^5*mZ2^2 + 96*d*mH2^5*mZ2^2 - 
      57344*mH2*mz2*mZ2^2 + 16384*d*mH2*mz2*mZ2^2 + 35072*mH2^2*mz2*mZ2^2 - 
      10240*d*mH2^2*mz2*mZ2^2 + 11584*mH2^3*mz2*mZ2^2 - 
      2816*d*mH2^3*mz2*mZ2^2 - 2464*mH2^4*mz2*mZ2^2 + 688*d*mH2^4*mz2*mZ2^2 - 
      168*mH2^5*mz2*mZ2^2 + 28*d*mH2^5*mz2*mZ2^2 - 21504*mz2^2*mZ2^2 + 
      6144*d*mz2^2*mZ2^2 + 35072*mH2*mz2^2*mZ2^2 - 10240*d*mH2*mz2^2*mZ2^2 - 
      768*mH2^2*mz2^2*mZ2^2 + 512*d*mH2^2*mz2^2*mZ2^2 - 
      14960*mH2^3*mz2^2*mZ2^2 + 3920*d*mH2^3*mz2^2*mZ2^2 + 
      736*mH2^4*mz2^2*mZ2^2 - 232*d*mH2^4*mz2^2*mZ2^2 + 
      416*mH2^5*mz2^2*mZ2^2 - 98*d*mH2^5*mz2^2*mZ2^2 + 5376*mz2^3*mZ2^2 - 
      1536*d*mz2^3*mZ2^2 + 11584*mH2*mz2^3*mZ2^2 - 2816*d*mH2*mz2^3*mZ2^2 - 
      14960*mH2^2*mz2^3*mZ2^2 + 3920*d*mH2^2*mz2^3*mZ2^2 + 
      6776*mH2^3*mz2^3*mZ2^2 - 1800*d*mH2^3*mz2^3*mZ2^2 + 
      104*mH2^4*mz2^3*mZ2^2 - 14*d*mH2^4*mz2^3*mZ2^2 - 
      192*mH2^5*mz2^3*mZ2^2 + 47*d*mH2^5*mz2^3*mZ2^2 + 1344*mz2^4*mZ2^2 - 
      384*d*mz2^4*mZ2^2 - 2464*mH2*mz2^4*mZ2^2 + 688*d*mH2*mz2^4*mZ2^2 + 
      736*mH2^2*mz2^4*mZ2^2 - 232*d*mH2^2*mz2^4*mZ2^2 + 
      104*mH2^3*mz2^4*mZ2^2 - 14*d*mH2^3*mz2^4*mZ2^2 - 
      256*mH2^4*mz2^4*mZ2^2 + 64*d*mH2^4*mz2^4*mZ2^2 + 44*mH2^5*mz2^4*mZ2^2 - 
      11*d*mH2^5*mz2^4*mZ2^2 - 336*mz2^5*mZ2^2 + 96*d*mz2^5*mZ2^2 - 
      168*mH2*mz2^5*mZ2^2 + 28*d*mH2*mz2^5*mZ2^2 + 416*mH2^2*mz2^5*mZ2^2 - 
      98*d*mH2^2*mz2^5*mZ2^2 - 192*mH2^3*mz2^5*mZ2^2 + 
      47*d*mH2^3*mz2^5*mZ2^2 + 44*mH2^4*mz2^5*mZ2^2 - 
      11*d*mH2^4*mz2^5*mZ2^2 - 4*mH2^5*mz2^5*mZ2^2 + d*mH2^5*mz2^5*mZ2^2 + 
      7168*mH2*mZ2^3 - 2048*d*mH2*mZ2^3 + 1792*mH2^2*mZ2^3 - 
      512*d*mH2^2*mZ2^3 - 2240*mH2^3*mZ2^3 + 640*d*mH2^3*mZ2^3 + 
      336*mH2^4*mZ2^3 - 96*d*mH2^4*mZ2^3 + 7168*mz2*mZ2^3 - 
      2048*d*mz2*mZ2^3 + 3584*mH2*mz2*mZ2^3 - 1024*d*mH2*mz2*mZ2^3 - 
      15616*mH2^2*mz2*mZ2^3 + 4224*d*mH2^2*mz2*mZ2^3 + 944*mH2^3*mz2*mZ2^3 - 
      336*d*mH2^3*mz2*mZ2^3 + 480*mH2^4*mz2*mZ2^3 - 108*d*mH2^4*mz2*mZ2^3 + 
      1792*mz2^2*mZ2^3 - 512*d*mz2^2*mZ2^3 - 15616*mH2*mz2^2*mZ2^3 + 
      4224*d*mH2*mz2^2*mZ2^3 + 8704*mH2^2*mz2^2*mZ2^3 - 
      2368*d*mH2^2*mz2^2*mZ2^3 + 1992*mH2^3*mz2^2*mZ2^3 - 
      468*d*mH2^3*mz2^2*mZ2^3 - 684*mH2^4*mz2^2*mZ2^3 + 
      168*d*mH2^4*mz2^2*mZ2^3 - 2240*mz2^3*mZ2^3 + 640*d*mz2^3*mZ2^3 + 
      944*mH2*mz2^3*mZ2^3 - 336*d*mH2*mz2^3*mZ2^3 + 1992*mH2^2*mz2^3*mZ2^3 - 
      468*d*mH2^2*mz2^3*mZ2^3 - 1720*mH2^3*mz2^3*mZ2^3 + 
      430*d*mH2^3*mz2^3*mZ2^3 + 272*mH2^4*mz2^3*mZ2^3 - 
      68*d*mH2^4*mz2^3*mZ2^3 + 336*mz2^4*mZ2^3 - 96*d*mz2^4*mZ2^3 + 
      480*mH2*mz2^4*mZ2^3 - 108*d*mH2*mz2^4*mZ2^3 - 684*mH2^2*mz2^4*mZ2^3 + 
      168*d*mH2^2*mz2^4*mZ2^3 + 272*mH2^3*mz2^4*mZ2^3 - 
      68*d*mH2^3*mz2^4*mZ2^3 - 32*mH2^4*mz2^4*mZ2^3 + 8*d*mH2^4*mz2^4*mZ2^3 - 
      1792*mH2*mZ2^4 + 512*d*mH2*mZ2^4 + 896*mH2^2*mZ2^4 - 
      256*d*mH2^2*mZ2^4 - 112*mH2^3*mZ2^4 + 32*d*mH2^3*mZ2^4 - 
      1792*mz2*mZ2^4 + 512*d*mz2*mZ2^4 + 4352*mH2*mz2*mZ2^4 - 
      1152*d*mH2*mz2*mZ2^4 + 832*mH2^2*mz2*mZ2^4 - 192*d*mH2^2*mz2*mZ2^4 - 
      408*mH2^3*mz2*mZ2^4 + 100*d*mH2^3*mz2*mZ2^4 + 896*mz2^2*mZ2^4 - 
      256*d*mz2^2*mZ2^4 + 832*mH2*mz2^2*mZ2^4 - 192*d*mH2*mz2^2*mZ2^4 - 
      1792*mH2^2*mz2^2*mZ2^4 + 448*d*mH2^2*mz2^2*mZ2^4 + 
      360*mH2^3*mz2^2*mZ2^4 - 90*d*mH2^3*mz2^2*mZ2^4 - 112*mz2^3*mZ2^4 + 
      32*d*mz2^3*mZ2^4 - 408*mH2*mz2^3*mZ2^4 + 100*d*mH2*mz2^3*mZ2^4 + 
      360*mH2^2*mz2^3*mZ2^4 - 90*d*mH2^2*mz2^3*mZ2^4 - 60*mH2^3*mz2^3*mZ2^4 + 
      15*d*mH2^3*mz2^3*mZ2^4 - 512*mH2*mz2*mZ2^5 + 128*d*mH2*mz2*mZ2^5 + 
      128*mH2^2*mz2*mZ2^5 - 32*d*mH2^2*mz2*mZ2^5 + 128*mH2*mz2^2*mZ2^5 - 
      32*d*mH2*mz2^2*mZ2^5 - 32*mH2^2*mz2^2*mZ2^5 + 8*d*mH2^2*mz2^2*mZ2^5)*
     \[Epsilon]^2)/(4*(-4 + d)*(4 - mH2)^2*mH2*(4 - mz2)^2*mz2*
     (2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(4 - mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2), 0, 0, 
  -1/2*((-3 + d)*(-8 + 3*d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(-368*mH2^4 + 96*d*mH2^4 + 96*mH2^5 - 24*d*mH2^5 + 
      8*mH2^3*mz2 + 728*mH2^4*mz2 - 188*d*mH2^4*mz2 - 224*mH2^5*mz2 + 
      56*d*mH2^5*mz2 + 720*mH2^2*mz2^2 - 192*d*mH2^2*mz2^2 - 
      824*mH2^3*mz2^2 + 212*d*mH2^3*mz2^2 - 272*mH2^4*mz2^2 + 
      70*d*mH2^4*mz2^2 + 168*mH2^5*mz2^2 - 42*d*mH2^5*mz2^2 + 8*mH2*mz2^3 - 
      824*mH2^2*mz2^3 + 212*d*mH2^2*mz2^3 + 992*mH2^3*mz2^3 - 
      252*d*mH2^3*mz2^3 - 168*mH2^4*mz2^3 + 42*d*mH2^4*mz2^3 - 
      40*mH2^5*mz2^3 + 10*d*mH2^5*mz2^3 - 368*mz2^4 + 96*d*mz2^4 + 
      728*mH2*mz2^4 - 188*d*mH2*mz2^4 - 272*mH2^2*mz2^4 + 70*d*mH2^2*mz2^4 - 
      168*mH2^3*mz2^4 + 42*d*mH2^3*mz2^4 + 80*mH2^4*mz2^4 - 
      20*d*mH2^4*mz2^4 + 96*mz2^5 - 24*d*mz2^5 - 224*mH2*mz2^5 + 
      56*d*mH2*mz2^5 + 168*mH2^2*mz2^5 - 42*d*mH2^2*mz2^5 - 40*mH2^3*mz2^5 + 
      10*d*mH2^3*mz2^5 + 944*mH2^3*mZ2 - 256*d*mH2^3*mZ2 - 56*mH2^4*mZ2 + 
      12*d*mH2^4*mZ2 - 32*mH2^5*mZ2 + 8*d*mH2^5*mZ2 - 128*mH2^2*mz2*mZ2 + 
      16*d*mH2^2*mz2*mZ2 - 892*mH2^3*mz2*mZ2 + 246*d*mH2^3*mz2*mZ2 + 
      28*mH2^4*mz2*mZ2 - 4*d*mH2^4*mz2*mZ2 + 72*mH2^5*mz2*mZ2 - 
      18*d*mH2^5*mz2*mZ2 - 128*mH2*mz2^2*mZ2 + 16*d*mH2*mz2^2*mZ2 + 
      1040*mH2^2*mz2^2*mZ2 - 236*d*mH2^2*mz2^2*mZ2 - 100*mH2^3*mz2^2*mZ2 + 
      12*d*mH2^3*mz2^2*mZ2 + 28*mH2^4*mz2^2*mZ2 - 8*d*mH2^4*mz2^2*mZ2 - 
      52*mH2^5*mz2^2*mZ2 + 13*d*mH2^5*mz2^2*mZ2 + 944*mz2^3*mZ2 - 
      256*d*mz2^3*mZ2 - 892*mH2*mz2^3*mZ2 + 246*d*mH2*mz2^3*mZ2 - 
      100*mH2^2*mz2^3*mZ2 + 12*d*mH2^2*mz2^3*mZ2 + 72*mH2^3*mz2^3*mZ2 - 
      14*d*mH2^3*mz2^3*mZ2 + 12*mH2^4*mz2^3*mZ2 - 3*d*mH2^4*mz2^3*mZ2 + 
      12*mH2^5*mz2^3*mZ2 - 3*d*mH2^5*mz2^3*mZ2 - 56*mz2^4*mZ2 + 
      12*d*mz2^4*mZ2 + 28*mH2*mz2^4*mZ2 - 4*d*mH2*mz2^4*mZ2 + 
      28*mH2^2*mz2^4*mZ2 - 8*d*mH2^2*mz2^4*mZ2 + 12*mH2^3*mz2^4*mZ2 - 
      3*d*mH2^3*mz2^4*mZ2 - 16*mH2^4*mz2^4*mZ2 + 4*d*mH2^4*mz2^4*mZ2 - 
      32*mz2^5*mZ2 + 8*d*mz2^5*mZ2 + 72*mH2*mz2^5*mZ2 - 18*d*mH2*mz2^5*mZ2 - 
      52*mH2^2*mz2^5*mZ2 + 13*d*mH2^2*mz2^5*mZ2 + 12*mH2^3*mz2^5*mZ2 - 
      3*d*mH2^3*mz2^5*mZ2 - 1008*mH2^2*mZ2^2 + 288*d*mH2^2*mZ2^2 - 
      392*mH2^3*mZ2^2 + 108*d*mH2^3*mZ2^2 + 80*mH2^4*mZ2^2 - 
      20*d*mH2^4*mZ2^2 - 536*mH2*mz2*mZ2^2 + 176*d*mH2*mz2*mZ2^2 - 
      40*mH2^2*mz2*mZ2^2 - 16*d*mH2^2*mz2*mZ2^2 + 624*mH2^3*mz2*mZ2^2 - 
      168*d*mH2^3*mz2*mZ2^2 - 128*mH2^4*mz2*mZ2^2 + 32*d*mH2^4*mz2*mZ2^2 - 
      1008*mz2^2*mZ2^2 + 288*d*mz2^2*mZ2^2 - 40*mH2*mz2^2*mZ2^2 - 
      16*d*mH2*mz2^2*mZ2^2 + 460*mH2^2*mz2^2*mZ2^2 - 
      114*d*mH2^2*mz2^2*mZ2^2 - 244*mH2^3*mz2^2*mZ2^2 + 
      66*d*mH2^3*mz2^2*mZ2^2 + 56*mH2^4*mz2^2*mZ2^2 - 
      14*d*mH2^4*mz2^2*mZ2^2 - 392*mz2^3*mZ2^2 + 108*d*mz2^3*mZ2^2 + 
      624*mH2*mz2^3*mZ2^2 - 168*d*mH2*mz2^3*mZ2^2 - 244*mH2^2*mz2^3*mZ2^2 + 
      66*d*mH2^2*mz2^3*mZ2^2 + 12*mH2^3*mz2^3*mZ2^2 - 4*d*mH2^3*mz2^3*mZ2^2 - 
      4*mH2^4*mz2^3*mZ2^2 + d*mH2^4*mz2^3*mZ2^2 + 80*mz2^4*mZ2^2 - 
      20*d*mz2^4*mZ2^2 - 128*mH2*mz2^4*mZ2^2 + 32*d*mH2*mz2^4*mZ2^2 + 
      56*mH2^2*mz2^4*mZ2^2 - 14*d*mH2^2*mz2^4*mZ2^2 - 4*mH2^3*mz2^4*mZ2^2 + 
      d*mH2^3*mz2^4*mZ2^2 + 656*mH2*mZ2^3 - 192*d*mH2*mZ2^3 + 
      648*mH2^2*mZ2^3 - 180*d*mH2^2*mZ2^3 - 48*mH2^3*mZ2^3 + 
      12*d*mH2^3*mZ2^3 + 656*mz2*mZ2^3 - 192*d*mz2*mZ2^3 + 
      580*mH2*mz2*mZ2^3 - 150*d*mH2*mz2*mZ2^3 - 556*mH2^2*mz2*mZ2^3 + 
      156*d*mH2^2*mz2*mZ2^3 + 40*mH2^3*mz2*mZ2^3 - 10*d*mH2^3*mz2*mZ2^3 + 
      648*mz2^2*mZ2^3 - 180*d*mz2^2*mZ2^3 - 556*mH2*mz2^2*mZ2^3 + 
      156*d*mH2*mz2^2*mZ2^3 + 108*mH2^2*mz2^2*mZ2^3 - 
      32*d*mH2^2*mz2^2*mZ2^3 - 4*mH2^3*mz2^2*mZ2^3 + d*mH2^3*mz2^2*mZ2^3 - 
      48*mz2^3*mZ2^3 + 12*d*mz2^3*mZ2^3 + 40*mH2*mz2^3*mZ2^3 - 
      10*d*mH2*mz2^3*mZ2^3 - 4*mH2^2*mz2^3*mZ2^3 + d*mH2^2*mz2^3*mZ2^3 - 
      224*mZ2^4 + 64*d*mZ2^4 - 376*mH2*mZ2^4 + 108*d*mH2*mZ2^4 - 
      16*mH2^2*mZ2^4 + 4*d*mH2^2*mZ2^4 - 376*mz2*mZ2^4 + 108*d*mz2*mZ2^4 + 
      112*mH2*mz2*mZ2^4 - 36*d*mH2*mz2*mZ2^4 + 16*mH2^2*mz2*mZ2^4 - 
      4*d*mH2^2*mz2*mZ2^4 - 16*mz2^2*mZ2^4 + 4*d*mz2^2*mZ2^4 + 
      16*mH2*mz2^2*mZ2^4 - 4*d*mH2*mz2^2*mZ2^4 + 80*mZ2^5 - 24*d*mZ2^5 + 
      16*mH2*mZ2^5 - 4*d*mH2*mZ2^5 + 16*mz2*mZ2^5 - 4*d*mz2*mZ2^5)*
     \[Epsilon]^2)/((-4 + d)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
     (mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
       mH2*mz2*mZ2 + mZ2^2)^2), 
  -(((-3 + d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (-736*mH2^4 + 192*d*mH2^4 + 192*mH2^5 - 48*d*mH2^5 + 16*mH2^3*mz2 + 
      1456*mH2^4*mz2 - 376*d*mH2^4*mz2 - 448*mH2^5*mz2 + 112*d*mH2^5*mz2 + 
      1440*mH2^2*mz2^2 - 384*d*mH2^2*mz2^2 - 1648*mH2^3*mz2^2 + 
      424*d*mH2^3*mz2^2 - 544*mH2^4*mz2^2 + 140*d*mH2^4*mz2^2 + 
      336*mH2^5*mz2^2 - 84*d*mH2^5*mz2^2 + 16*mH2*mz2^3 - 1648*mH2^2*mz2^3 + 
      424*d*mH2^2*mz2^3 + 1984*mH2^3*mz2^3 - 504*d*mH2^3*mz2^3 - 
      336*mH2^4*mz2^3 + 84*d*mH2^4*mz2^3 - 80*mH2^5*mz2^3 + 
      20*d*mH2^5*mz2^3 - 736*mz2^4 + 192*d*mz2^4 + 1456*mH2*mz2^4 - 
      376*d*mH2*mz2^4 - 544*mH2^2*mz2^4 + 140*d*mH2^2*mz2^4 - 
      336*mH2^3*mz2^4 + 84*d*mH2^3*mz2^4 + 160*mH2^4*mz2^4 - 
      40*d*mH2^4*mz2^4 + 192*mz2^5 - 48*d*mz2^5 - 448*mH2*mz2^5 + 
      112*d*mH2*mz2^5 + 336*mH2^2*mz2^5 - 84*d*mH2^2*mz2^5 - 80*mH2^3*mz2^5 + 
      20*d*mH2^3*mz2^5 + 1888*mH2^3*mZ2 - 512*d*mH2^3*mZ2 - 320*mH2^4*mZ2 + 
      72*d*mH2^4*mZ2 + 32*mH2^5*mZ2 - 8*d*mH2^5*mZ2 - 256*mH2^2*mz2*mZ2 + 
      32*d*mH2^2*mz2*mZ2 - 1696*mH2^3*mz2*mZ2 + 468*d*mH2^3*mz2*mZ2 + 
      544*mH2^4*mz2*mZ2 - 124*d*mH2^4*mz2*mZ2 - 80*mH2^5*mz2*mZ2 + 
      20*d*mH2^5*mz2*mZ2 - 256*mH2*mz2^2*mZ2 + 32*d*mH2*mz2^2*mZ2 + 
      2320*mH2^2*mz2^2*mZ2 - 520*d*mH2^2*mz2^2*mZ2 - 784*mH2^3*mz2^2*mZ2 + 
      164*d*mH2^3*mz2^2*mZ2 - 136*mH2^4*mz2^2*mZ2 + 30*d*mH2^4*mz2^2*mZ2 + 
      64*mH2^5*mz2^2*mZ2 - 16*d*mH2^5*mz2^2*mZ2 + 1888*mz2^3*mZ2 - 
      512*d*mz2^3*mZ2 - 1696*mH2*mz2^3*mZ2 + 468*d*mH2*mz2^3*mZ2 - 
      784*mH2^2*mz2^3*mZ2 + 164*d*mH2^2*mz2^3*mZ2 + 976*mH2^3*mz2^3*mZ2 - 
      232*d*mH2^3*mz2^3*mZ2 - 144*mH2^4*mz2^3*mZ2 + 36*d*mH2^4*mz2^3*mZ2 - 
      16*mH2^5*mz2^3*mZ2 + 4*d*mH2^5*mz2^3*mZ2 - 320*mz2^4*mZ2 + 
      72*d*mz2^4*mZ2 + 544*mH2*mz2^4*mZ2 - 124*d*mH2*mz2^4*mZ2 - 
      136*mH2^2*mz2^4*mZ2 + 30*d*mH2^2*mz2^4*mZ2 - 144*mH2^3*mz2^4*mZ2 + 
      36*d*mH2^3*mz2^4*mZ2 + 48*mH2^4*mz2^4*mZ2 - 12*d*mH2^4*mz2^4*mZ2 + 
      32*mz2^5*mZ2 - 8*d*mz2^5*mZ2 - 80*mH2*mz2^5*mZ2 + 20*d*mH2*mz2^5*mZ2 + 
      64*mH2^2*mz2^5*mZ2 - 16*d*mH2^2*mz2^5*mZ2 - 16*mH2^3*mz2^5*mZ2 + 
      4*d*mH2^3*mz2^5*mZ2 - 2016*mH2^2*mZ2^2 + 576*d*mH2^2*mZ2^2 - 
      640*mH2^3*mZ2^2 + 200*d*mH2^3*mZ2^2 + 64*mH2^4*mZ2^2 - 
      16*d*mH2^4*mZ2^2 - 32*mH2^5*mZ2^2 + 8*d*mH2^5*mZ2^2 - 
      1072*mH2*mz2*mZ2^2 + 352*d*mH2*mz2*mZ2^2 - 848*mH2^2*mz2*mZ2^2 + 
      176*d*mH2^2*mz2*mZ2^2 + 1296*mH2^3*mz2*mZ2^2 - 372*d*mH2^3*mz2*mZ2^2 - 
      168*mH2^4*mz2*mZ2^2 + 42*d*mH2^4*mz2*mZ2^2 + 72*mH2^5*mz2*mZ2^2 - 
      18*d*mH2^5*mz2*mZ2^2 - 2016*mz2^2*mZ2^2 + 576*d*mz2^2*mZ2^2 - 
      848*mH2*mz2^2*mZ2^2 + 176*d*mH2*mz2^2*mZ2^2 + 2800*mH2^2*mz2^2*mZ2^2 - 
      716*d*mH2^2*mz2^2*mZ2^2 - 1048*mH2^3*mz2^2*mZ2^2 + 
      282*d*mH2^3*mz2^2*mZ2^2 + 120*mH2^4*mz2^2*mZ2^2 - 
      30*d*mH2^4*mz2^2*mZ2^2 - 52*mH2^5*mz2^2*mZ2^2 + 
      13*d*mH2^5*mz2^2*mZ2^2 - 640*mz2^3*mZ2^2 + 200*d*mz2^3*mZ2^2 + 
      1296*mH2*mz2^3*mZ2^2 - 372*d*mH2*mz2^3*mZ2^2 - 1048*mH2^2*mz2^3*mZ2^2 + 
      282*d*mH2^2*mz2^3*mZ2^2 + 216*mH2^3*mz2^3*mZ2^2 - 
      58*d*mH2^3*mz2^3*mZ2^2 + 4*mH2^4*mz2^3*mZ2^2 - d*mH2^4*mz2^3*mZ2^2 + 
      12*mH2^5*mz2^3*mZ2^2 - 3*d*mH2^5*mz2^3*mZ2^2 + 64*mz2^4*mZ2^2 - 
      16*d*mz2^4*mZ2^2 - 168*mH2*mz2^4*mZ2^2 + 42*d*mH2*mz2^4*mZ2^2 + 
      120*mH2^2*mz2^4*mZ2^2 - 30*d*mH2^2*mz2^4*mZ2^2 + 4*mH2^3*mz2^4*mZ2^2 - 
      d*mH2^3*mz2^4*mZ2^2 - 16*mH2^4*mz2^4*mZ2^2 + 4*d*mH2^4*mz2^4*mZ2^2 - 
      32*mz2^5*mZ2^2 + 8*d*mz2^5*mZ2^2 + 72*mH2*mz2^5*mZ2^2 - 
      18*d*mH2*mz2^5*mZ2^2 - 52*mH2^2*mz2^5*mZ2^2 + 13*d*mH2^2*mz2^5*mZ2^2 + 
      12*mH2^3*mz2^5*mZ2^2 - 3*d*mH2^3*mz2^5*mZ2^2 + 1312*mH2*mZ2^3 - 
      384*d*mH2*mZ2^3 + 1728*mH2^2*mZ2^3 - 504*d*mH2^2*mZ2^3 - 
      288*mH2^3*mZ2^3 + 72*d*mH2^3*mZ2^3 + 80*mH2^4*mZ2^3 - 
      20*d*mH2^4*mZ2^3 + 1312*mz2*mZ2^3 - 384*d*mz2*mZ2^3 + 
      2304*mH2*mz2*mZ2^3 - 628*d*mH2*mz2*mZ2^3 - 2352*mH2^2*mz2*mZ2^3 + 
      656*d*mH2^2*mz2*mZ2^3 + 464*mH2^3*mz2*mZ2^3 - 116*d*mH2^3*mz2*mZ2^3 - 
      128*mH2^4*mz2*mZ2^3 + 32*d*mH2^4*mz2*mZ2^3 + 1728*mz2^2*mZ2^3 - 
      504*d*mz2^2*mZ2^3 - 2352*mH2*mz2^2*mZ2^3 + 656*d*mH2*mz2^2*mZ2^3 + 
      896*mH2^2*mz2^2*mZ2^3 - 244*d*mH2^2*mz2^2*mZ2^3 - 
      152*mH2^3*mz2^2*mZ2^3 + 38*d*mH2^3*mz2^2*mZ2^3 + 56*mH2^4*mz2^2*mZ2^3 - 
      14*d*mH2^4*mz2^2*mZ2^3 - 288*mz2^3*mZ2^3 + 72*d*mz2^3*mZ2^3 + 
      464*mH2*mz2^3*mZ2^3 - 116*d*mH2*mz2^3*mZ2^3 - 152*mH2^2*mz2^3*mZ2^3 + 
      38*d*mH2^2*mz2^3*mZ2^3 - 8*mH2^3*mz2^3*mZ2^3 + 2*d*mH2^3*mz2^3*mZ2^3 - 
      4*mH2^4*mz2^3*mZ2^3 + d*mH2^4*mz2^3*mZ2^3 + 80*mz2^4*mZ2^3 - 
      20*d*mz2^4*mZ2^3 - 128*mH2*mz2^4*mZ2^3 + 32*d*mH2*mz2^4*mZ2^3 + 
      56*mH2^2*mz2^4*mZ2^3 - 14*d*mH2^2*mz2^4*mZ2^3 - 4*mH2^3*mz2^4*mZ2^3 + 
      d*mH2^3*mz2^4*mZ2^3 - 448*mZ2^4 + 128*d*mZ2^4 - 1216*mH2*mZ2^4 + 
      360*d*mH2*mZ2^4 + 256*mH2^2*mZ2^4 - 64*d*mH2^2*mZ2^4 - 48*mH2^3*mZ2^4 + 
      12*d*mH2^3*mZ2^4 - 1216*mz2*mZ2^4 + 360*d*mz2*mZ2^4 + 
      1024*mH2*mz2*mZ2^4 - 288*d*mH2*mz2*mZ2^4 - 184*mH2^2*mz2*mZ2^4 + 
      46*d*mH2^2*mz2*mZ2^4 + 40*mH2^3*mz2*mZ2^4 - 10*d*mH2^3*mz2*mZ2^4 + 
      256*mz2^2*mZ2^4 - 64*d*mz2^2*mZ2^4 - 184*mH2*mz2^2*mZ2^4 + 
      46*d*mH2*mz2^2*mZ2^4 + 8*mH2^2*mz2^2*mZ2^4 - 2*d*mH2^2*mz2^2*mZ2^4 - 
      4*mH2^3*mz2^2*mZ2^4 + d*mH2^3*mz2^2*mZ2^4 - 48*mz2^3*mZ2^4 + 
      12*d*mz2^3*mZ2^4 + 40*mH2*mz2^3*mZ2^4 - 10*d*mH2*mz2^3*mZ2^4 - 
      4*mH2^2*mz2^3*mZ2^4 + d*mH2^2*mz2^3*mZ2^4 + 256*mZ2^5 - 80*d*mZ2^5 - 
      64*mH2*mZ2^5 + 16*d*mH2*mZ2^5 - 16*mH2^2*mZ2^5 + 4*d*mH2^2*mZ2^5 - 
      64*mz2*mZ2^5 + 16*d*mz2*mZ2^5 - 48*mH2*mz2*mZ2^5 + 12*d*mH2*mz2*mZ2^5 + 
      16*mH2^2*mz2*mZ2^5 - 4*d*mH2^2*mz2*mZ2^5 - 16*mz2^2*mZ2^5 + 
      4*d*mz2^2*mZ2^5 + 16*mH2*mz2^2*mZ2^5 - 4*d*mH2*mz2^2*mZ2^5 + 
      16*mH2*mZ2^6 - 4*d*mH2*mZ2^6 + 16*mz2*mZ2^6 - 4*d*mz2*mZ2^6)*
     \[Epsilon]^2)/((-4 + d)*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
     (mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (4 - mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + 
       mH2*mz2*mZ2 + mZ2^2)^2)), 
  Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-3 + d)*(-2 + d))/(2*(4 - mH2)*(4 - mz2)) - 
     ((-3 + d)*(-2 + d))/(2*(-4 + mH2)*(4 - mz2)))*Sqrt[4 - mz2]*Sqrt[mz2]*
    ((mH2*(-2 + mz2) - 2*mz2)/(2*Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[-((-4 + mz2)*mz2)]) + mZ2/(Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[-((-4 + mz2)*mz2)]))*\[Epsilon]^2 - 
   ((-3 + d)*(-2 + d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(-32*mH2^3 - 32*mH2^2*mz2 + 80*mH2^3*mz2 - 
      10*mH2^4*mz2 + 64*mH2*mz2^2 - 72*mH2^2*mz2^2 - 6*mH2^3*mz2^2 + 
      2*mH2^4*mz2^2 + 12*mH2^2*mz2^3 - mH2^3*mz2^3 - 8*mz2^4 + 4*mH2*mz2^4 - 
      mH2^2*mz2^4 - 32*mH2^2*mZ2 + 40*mH2^3*mZ2 - 128*mH2*mz2*mZ2 + 
      56*mH2^2*mz2*mZ2 - 30*mH2^3*mz2*mZ2 + 32*mH2*mz2^2*mZ2 - 
      12*mH2^2*mz2^2*mZ2 + 7*mH2^3*mz2^2*mZ2 + 32*mz2^3*mZ2 - 
      24*mH2*mz2^3*mZ2 + 6*mH2^2*mz2^3*mZ2 - mH2^3*mz2^3*mZ2 + 64*mH2*mZ2^2 - 
      64*mH2^2*mZ2^2 - 64*mH2*mz2*mZ2^2 + 40*mH2^2*mz2*mZ2^2 - 
      48*mz2^2*mZ2^2 + 36*mH2*mz2^2*mZ2^2 - 9*mH2^2*mz2^2*mZ2^2 + 
      32*mH2*mZ2^3 + 32*mz2*mZ2^3 - 16*mH2*mz2*mZ2^3 - 8*mZ2^4)*\[Epsilon]^2)/
    (2*(4 - mH2)*(4 - mz2)*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2), Sqrt[4 - mH2]*Sqrt[mH2]*
    ((3*(-3 + d)*(-2 + d))/(2*(4 - mH2)*(4 - mz2)) - 
     ((-3 + d)*(-2 + d))/(2*(-4 + mH2)*(4 - mz2)))*Sqrt[4 - mz2]*Sqrt[mz2]*
    ((mH2*(-2 + mz2) - 2*mz2)/(2*Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[-((-4 + mz2)*mz2)]) + mZ2/(Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[-((-4 + mz2)*mz2)]))*\[Epsilon]^2 + 
   ((-3 + d)*(-2 + d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(8*mH2^4 - 64*mH2^2*mz2 - 4*mH2^4*mz2 + 
      32*mH2*mz2^2 + 72*mH2^2*mz2^2 - 12*mH2^3*mz2^2 + mH2^4*mz2^2 + 
      32*mz2^3 - 80*mH2*mz2^3 + 6*mH2^2*mz2^3 + mH2^3*mz2^3 + 10*mH2*mz2^4 - 
      2*mH2^2*mz2^4 - 32*mH2^3*mZ2 + 128*mH2*mz2*mZ2 - 32*mH2^2*mz2*mZ2 + 
      24*mH2^3*mz2*mZ2 + 32*mz2^2*mZ2 - 56*mH2*mz2^2*mZ2 + 
      12*mH2^2*mz2^2*mZ2 - 6*mH2^3*mz2^2*mZ2 - 40*mz2^3*mZ2 + 
      30*mH2*mz2^3*mZ2 - 7*mH2^2*mz2^3*mZ2 + mH2^3*mz2^3*mZ2 + 
      48*mH2^2*mZ2^2 - 64*mz2*mZ2^2 + 64*mH2*mz2*mZ2^2 - 36*mH2^2*mz2*mZ2^2 + 
      64*mz2^2*mZ2^2 - 40*mH2*mz2^2*mZ2^2 + 9*mH2^2*mz2^2*mZ2^2 - 
      32*mH2*mZ2^3 - 32*mz2*mZ2^3 + 16*mH2*mz2*mZ2^3 + 8*mZ2^4)*\[Epsilon]^2)/
    (2*(4 - mH2)*(4 - mz2)*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2), 0, 0, 0, 0, 
  -1/2*((-3 + d)*(-8 + 3*d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(-224*mH2^4 + 64*d*mH2^4 + 192*mH2^5 - 56*d*mH2^5 - 
      56*mH2^6 + 16*d*mH2^6 - 144*mH2^3*mz2 + 32*d*mH2^3*mz2 + 
      256*mH2^4*mz2 - 68*d*mH2^4*mz2 - 116*mH2^5*mz2 + 36*d*mH2^5*mz2 + 
      40*mH2^6*mz2 - 12*d*mH2^6*mz2 + 80*mH2^2*mz2^2 - 32*d*mH2^2*mz2^2 + 
      264*mH2^3*mz2^2 - 44*d*mH2^3*mz2^2 - 324*mH2^4*mz2^2 + 
      70*d*mH2^4*mz2^2 + 78*mH2^5*mz2^2 - 19*d*mH2^5*mz2^2 - 14*mH2^6*mz2^2 + 
      4*d*mH2^6*mz2^2 + 400*mH2*mz2^3 - 96*d*mH2*mz2^3 - 912*mH2^2*mz2^3 + 
      228*d*mH2^2*mz2^3 + 596*mH2^3*mz2^3 - 156*d*mH2^3*mz2^3 - 
      132*mH2^4*mz2^3 + 38*d*mH2^4*mz2^3 + 16*mH2^5*mz2^3 - 5*d*mH2^5*mz2^3 - 
      112*mz2^4 + 32*d*mz2^4 + 200*mH2*mz2^4 - 60*d*mH2*mz2^4 - 
      100*mH2^2*mz2^4 + 34*d*mH2^2*mz2^4 + 14*mH2^3*mz2^4 - 7*d*mH2^3*mz2^4 - 
      2*mH2^4*mz2^4 + d*mH2^4*mz2^4 + 896*mH2^3*mZ2 - 256*d*mH2^3*mZ2 - 
      768*mH2^4*mZ2 + 224*d*mH2^4*mZ2 + 224*mH2^5*mZ2 - 64*d*mH2^5*mZ2 + 
      1072*mH2^2*mz2*mZ2 - 288*d*mH2^2*mz2*mZ2 - 1760*mH2^3*mz2*mZ2 + 
      492*d*mH2^3*mz2*mZ2 + 908*mH2^4*mz2*mZ2 - 264*d*mH2^4*mz2*mZ2 - 
      208*mH2^5*mz2*mZ2 + 60*d*mH2^5*mz2*mZ2 + 416*mH2*mz2^2*mZ2 - 
      128*d*mH2*mz2^2*mZ2 - 1184*mH2^2*mz2^2*mZ2 + 344*d*mH2^2*mz2^2*mZ2 + 
      1048*mH2^3*mz2^2*mZ2 - 304*d*mH2^3*mz2^2*mZ2 - 384*mH2^4*mz2^2*mZ2 + 
      114*d*mH2^4*mz2^2*mZ2 + 68*mH2^5*mz2^2*mZ2 - 20*d*mH2^5*mz2^2*mZ2 + 
      560*mz2^3*mZ2 - 160*d*mz2^3*mZ2 - 1344*mH2*mz2^3*mZ2 + 
      380*d*mH2*mz2^3*mZ2 + 1300*mH2^2*mz2^3*mZ2 - 364*d*mH2^2*mz2^3*mZ2 - 
      608*mH2^3*mz2^3*mZ2 + 170*d*mH2^3*mz2^3*mZ2 + 138*mH2^4*mz2^3*mZ2 - 
      39*d*mH2^4*mz2^3*mZ2 - 14*mH2^5*mz2^3*mZ2 + 4*d*mH2^5*mz2^3*mZ2 - 
      1344*mH2^2*mZ2^2 + 384*d*mH2^2*mZ2^2 + 1152*mH2^3*mZ2^2 - 
      336*d*mH2^3*mZ2^2 - 336*mH2^4*mZ2^2 + 96*d*mH2^4*mZ2^2 - 
      1712*mH2*mz2*mZ2^2 + 480*d*mH2*mz2*mZ2^2 + 2752*mH2^2*mz2*mZ2^2 - 
      780*d*mH2^2*mz2*mZ2^2 - 1468*mH2^3*mz2*mZ2^2 + 420*d*mH2^3*mz2*mZ2^2 + 
      296*mH2^4*mz2*mZ2^2 - 84*d*mH2^4*mz2*mZ2^2 - 1008*mz2^2*mZ2^2 + 
      288*d*mz2^2*mZ2^2 + 2200*mH2*mz2^2*mZ2^2 - 620*d*mH2*mz2^2*mZ2^2 - 
      1780*mH2^2*mz2^2*mZ2^2 + 498*d*mH2^2*mz2^2*mZ2^2 + 
      626*mH2^3*mz2^2*mZ2^2 - 175*d*mH2^3*mz2^2*mZ2^2 - 
      86*mH2^4*mz2^2*mZ2^2 + 24*d*mH2^4*mz2^2*mZ2^2 + 896*mH2*mZ2^3 - 
      256*d*mH2*mZ2^3 - 768*mH2^2*mZ2^3 + 224*d*mH2^2*mZ2^3 + 
      224*mH2^3*mZ2^3 - 64*d*mH2^3*mZ2^3 + 784*mz2*mZ2^3 - 224*d*mz2*mZ2^3 - 
      1248*mH2*mz2*mZ2^3 + 356*d*mH2*mz2*mZ2^3 + 676*mH2^2*mz2*mZ2^3 - 
      192*d*mH2^2*mz2*mZ2^3 - 128*mH2^3*mz2*mZ2^3 + 36*d*mH2^3*mz2*mZ2^3 - 
      224*mZ2^4 + 64*d*mZ2^4 + 192*mH2*mZ2^4 - 56*d*mH2*mZ2^4 - 
      56*mH2^2*mZ2^4 + 16*d*mH2^2*mZ2^4)*\[Epsilon]^2)/
    ((-4 + d)*(4 - mH2)^2*mH2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
     (2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2), 
  -(((-3 + d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (-448*mH2^4 + 128*d*mH2^4 + 480*mH2^5 - 144*d*mH2^5 - 160*mH2^6 + 
      48*d*mH2^6 - 16*mH2^7 + 4*d*mH2^7 - 288*mH2^3*mz2 + 64*d*mH2^3*mz2 + 
      208*mH2^4*mz2 - 56*d*mH2^4*mz2 - 176*mH2^5*mz2 + 64*d*mH2^5*mz2 + 
      184*mH2^6*mz2 - 54*d*mH2^6*mz2 + 160*mH2^2*mz2^2 - 64*d*mH2^2*mz2^2 + 
      128*mH2^3*mz2^2 + 24*d*mH2^3*mz2^2 + 376*mH2^4*mz2^2 - 
      132*d*mH2^4*mz2^2 - 448*mH2^5*mz2^2 + 116*d*mH2^5*mz2^2 + 
      40*mH2^6*mz2^2 - 8*d*mH2^6*mz2^2 - 4*mH2^7*mz2^2 + d*mH2^7*mz2^2 + 
      800*mH2*mz2^3 - 192*d*mH2*mz2^3 - 1264*mH2^2*mz2^3 + 
      312*d*mH2^2*mz2^3 + 320*mH2^3*mz2^3 - 96*d*mH2^3*mz2^3 + 
      72*mH2^4*mz2^3 - 2*d*mH2^4*mz2^3 + 40*mH2^5*mz2^3 - 14*d*mH2^5*mz2^3 - 
      4*mH2^6*mz2^3 + d*mH2^6*mz2^3 - 224*mz2^4 + 64*d*mz2^4 + 
      448*mH2*mz2^4 - 136*d*mH2*mz2^4 - 360*mH2^2*mz2^4 + 116*d*mH2^2*mz2^4 + 
      208*mH2^3*mz2^4 - 64*d*mH2^3*mz2^4 - 80*mH2^4*mz2^4 + 
      22*d*mH2^4*mz2^4 + 8*mH2^5*mz2^4 - 2*d*mH2^5*mz2^4 + 1792*mH2^3*mZ2 - 
      512*d*mH2^3*mZ2 - 1920*mH2^4*mZ2 + 576*d*mH2^4*mZ2 + 640*mH2^5*mZ2 - 
      192*d*mH2^5*mZ2 + 64*mH2^6*mZ2 - 16*d*mH2^6*mZ2 + 2144*mH2^2*mz2*mZ2 - 
      576*d*mH2^2*mz2*mZ2 - 3248*mH2^3*mz2*mZ2 + 936*d*mH2^3*mz2*mZ2 + 
      1936*mH2^4*mz2*mZ2 - 600*d*mH2^4*mz2*mZ2 - 568*mH2^5*mz2*mZ2 + 
      174*d*mH2^5*mz2*mZ2 - 48*mH2^6*mz2*mZ2 + 12*d*mH2^6*mz2*mZ2 + 
      832*mH2*mz2^2*mZ2 - 256*d*mH2*mz2^2*mZ2 - 2912*mH2^2*mz2^2*mZ2 + 
      848*d*mH2^2*mz2^2*mZ2 + 2592*mH2^3*mz2^2*mZ2 - 768*d*mH2^3*mz2^2*mZ2 - 
      1040*mH2^4*mz2^2*mZ2 + 320*d*mH2^4*mz2^2*mZ2 + 232*mH2^5*mz2^2*mZ2 - 
      70*d*mH2^5*mz2^2*mZ2 + 8*mH2^6*mz2^2*mZ2 - 2*d*mH2^6*mz2^2*mZ2 + 
      1120*mz2^3*mZ2 - 320*d*mz2^3*mZ2 - 2928*mH2*mz2^3*mZ2 + 
      840*d*mH2*mz2^3*mZ2 + 2816*mH2^2*mz2^3*mZ2 - 816*d*mH2^2*mz2^3*mZ2 - 
      1136*mH2^3*mz2^3*mZ2 + 342*d*mH2^3*mz2^3*mZ2 + 168*mH2^4*mz2^3*mZ2 - 
      58*d*mH2^4*mz2^3*mZ2 + 2*d*mH2^5*mz2^3*mZ2 - 4*mH2^6*mz2^3*mZ2 + 
      d*mH2^6*mz2^3*mZ2 - 2688*mH2^2*mZ2^2 + 768*d*mH2^2*mZ2^2 + 
      2880*mH2^3*mZ2^2 - 864*d*mH2^3*mZ2^2 - 960*mH2^4*mZ2^2 + 
      288*d*mH2^4*mZ2^2 - 96*mH2^5*mZ2^2 + 24*d*mH2^5*mZ2^2 - 
      3424*mH2*mz2*mZ2^2 + 960*d*mH2*mz2*mZ2^2 + 5872*mH2^2*mz2*mZ2^2 - 
      1704*d*mH2^2*mz2*mZ2^2 - 3344*mH2^3*mz2*mZ2^2 + 
      1008*d*mH2^3*mz2*mZ2^2 + 584*mH2^4*mz2*mZ2^2 - 186*d*mH2^4*mz2*mZ2^2 + 
      96*mH2^5*mz2*mZ2^2 - 24*d*mH2^5*mz2*mZ2^2 - 2016*mz2^2*mZ2^2 + 
      576*d*mz2^2*mZ2^2 + 4832*mH2*mz2^2*mZ2^2 - 1384*d*mH2*mz2^2*mZ2^2 - 
      3800*mH2^2*mz2^2*mZ2^2 + 1108*d*mH2^2*mz2^2*mZ2^2 + 
      1072*mH2^3*mz2^2*mZ2^2 - 332*d*mH2^3*mz2^2*mZ2^2 - 
      16*mH2^4*mz2^2*mZ2^2 + 14*d*mH2^4*mz2^2*mZ2^2 - 36*mH2^5*mz2^2*mZ2^2 + 
      9*d*mH2^5*mz2^2*mZ2^2 + 1792*mH2*mZ2^3 - 512*d*mH2*mZ2^3 - 
      1920*mH2^2*mZ2^3 + 576*d*mH2^2*mZ2^3 + 640*mH2^3*mZ2^3 - 
      192*d*mH2^3*mZ2^3 + 64*mH2^4*mZ2^3 - 16*d*mH2^4*mZ2^3 + 
      1568*mz2*mZ2^3 - 448*d*mz2*mZ2^3 - 2832*mH2*mz2*mZ2^3 + 
      824*d*mH2*mz2*mZ2^3 + 1584*mH2^2*mz2*mZ2^3 - 472*d*mH2^2*mz2*mZ2^3 - 
      200*mH2^3*mz2*mZ2^3 + 66*d*mH2^3*mz2*mZ2^3 - 48*mH2^4*mz2*mZ2^3 + 
      12*d*mH2^4*mz2*mZ2^3 - 448*mZ2^4 + 128*d*mZ2^4 + 480*mH2*mZ2^4 - 
      144*d*mH2*mZ2^4 - 160*mH2^2*mZ2^4 + 48*d*mH2^2*mZ2^4 - 16*mH2^3*mZ2^4 + 
      4*d*mH2^3*mZ2^4)*\[Epsilon]^2)/((-4 + d)*(4 - mH2)^2*mH2*
     (2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + 
       mZ2^2)^2)), ((-3 + d)*(-10 + 3*d)*mz2*(mH2^2 - 2*mH2*mz2 + 
     (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*(-12*mH2^3 + 2*mH2^4 + 4*mH2^2*mz2 + 
     6*mH2^3*mz2 + mH2^4*mz2 + 4*mH2*mz2^2 - 5*mH2^3*mz2^2 + 4*mz2^3 - 
     8*mH2*mz2^3 + 4*mH2^2*mz2^3 + 36*mH2^2*mZ2 - 4*mH2^3*mZ2 + 
     16*mH2*mz2*mZ2 - 28*mH2^2*mz2*mZ2 + mH2^3*mz2*mZ2 + 4*mz2^2*mZ2 - 
     14*mH2*mz2^2*mZ2 + 9*mH2^2*mz2^2*mZ2 + mH2^3*mz2^2*mZ2 - 4*mz2^3*mZ2 + 
     7*mH2*mz2^3*mZ2 - 3*mH2^2*mz2^3*mZ2 - 36*mH2*mZ2^2 - 20*mz2*mZ2^2 + 
     22*mH2*mz2*mZ2^2 - mH2^2*mz2*mZ2^2 + 6*mz2^2*mZ2^2 - 6*mH2*mz2^2*mZ2^2 + 
     mH2^2*mz2^2*mZ2^2 + 12*mZ2^3 + 4*mH2*mZ2^3 - mH2*mz2*mZ2^3 - 2*mZ2^4)*
    \[Epsilon]^2)/(2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
    (2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2), 
  (mz2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
    (136*mH2^3 - 40*d*mH2^3 - 76*mH2^4 + 20*d*mH2^4 + 8*mH2^5 - 2*d*mH2^5 - 
     120*mH2^2*mz2 + 32*d*mH2^2*mz2 + 12*mH2^3*mz2 + 30*mH2^4*mz2 - 
     7*d*mH2^4*mz2 - 4*mH2^5*mz2 + d*mH2^5*mz2 - 24*mH2*mz2^2 + 
     8*d*mH2*mz2^2 + 88*mH2^2*mz2^2 - 22*d*mH2^2*mz2^2 - 50*mH2^3*mz2^2 + 
     10*d*mH2^3*mz2^2 + 8*mz2^3 - 16*mH2*mz2^3 - 4*mH2^2*mz2^3 + 
     3*d*mH2^2*mz2^3 + 12*mH2^3*mz2^3 - 3*d*mH2^3*mz2^3 - 8*mz2^4 + 
     2*d*mz2^4 + 16*mH2*mz2^4 - 4*d*mH2*mz2^4 - 8*mH2^2*mz2^4 + 
     2*d*mH2^2*mz2^4 - 408*mH2^2*mZ2 + 120*d*mH2^2*mZ2 + 184*mH2^3*mZ2 - 
     48*d*mH2^3*mZ2 - 16*mH2^4*mZ2 + 4*d*mH2^4*mZ2 - 160*mH2*mz2*mZ2 + 
     48*d*mH2*mz2*mZ2 + 264*mH2^2*mz2*mZ2 - 80*d*mH2^2*mz2*mZ2 - 
     90*mH2^3*mz2*mZ2 + 23*d*mH2^3*mz2*mZ2 + 12*mH2^4*mz2*mZ2 - 
     3*d*mH2^4*mz2*mZ2 - 152*mz2^2*mZ2 + 40*d*mz2^2*mZ2 + 228*mH2*mz2^2*mZ2 - 
     64*d*mH2*mz2^2*mZ2 - 86*mH2^2*mz2^2*mZ2 + 26*d*mH2^2*mz2^2*mZ2 + 
     6*mH2^3*mz2^2*mZ2 - d*mH2^3*mz2^2*mZ2 - 4*mH2^4*mz2^2*mZ2 + 
     d*mH2^4*mz2^2*mZ2 + 40*mz2^3*mZ2 - 12*d*mz2^3*mZ2 - 54*mH2*mz2^3*mZ2 + 
     17*d*mH2*mz2^3*mZ2 + 10*mH2^2*mz2^3*mZ2 - 4*d*mH2^2*mz2^3*mZ2 + 
     4*mH2^3*mz2^3*mZ2 - d*mH2^3*mz2^3*mZ2 + 408*mH2*mZ2^2 - 
     120*d*mH2*mZ2^2 - 96*mH2^2*mZ2^2 + 24*d*mH2^2*mZ2^2 + 280*mz2*mZ2^2 - 
     80*d*mz2*mZ2^2 - 212*mH2*mz2*mZ2^2 + 64*d*mH2*mz2*mZ2^2 + 
     2*mH2^2*mz2*mZ2^2 - d*mH2^2*mz2*mZ2^2 + 4*mH2^3*mz2*mZ2^2 - 
     d*mH2^3*mz2*mZ2^2 - 12*mz2^2*mZ2^2 + 6*d*mz2^2*mZ2^2 - 
     12*mH2*mz2^2*mZ2^2 + 22*mH2^2*mz2^2*mZ2^2 - 5*d*mH2^2*mz2^2*mZ2^2 - 
     4*mH2^3*mz2^2*mZ2^2 + d*mH2^3*mz2^2*mZ2^2 - 136*mZ2^3 + 40*d*mZ2^3 - 
     56*mH2*mZ2^3 + 16*d*mH2*mZ2^3 + 16*mH2^2*mZ2^3 - 4*d*mH2^2*mZ2^3 - 
     64*mz2*mZ2^3 + 16*d*mz2*mZ2^3 + 58*mH2*mz2*mZ2^3 - 15*d*mH2*mz2*mZ2^3 - 
     12*mH2^2*mz2*mZ2^3 + 3*d*mH2^2*mz2*mZ2^3 + 44*mZ2^4 - 12*d*mZ2^4 - 
     8*mH2*mZ2^4 + 2*d*mH2*mZ2^4)*\[Epsilon]^2)/
   (2*(2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
    (mH2^2 - 2*mH2*mz2 + mz2^2 - 2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^
     2), ((-3 + d)*(4 - mz2)*mz2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
     mH2*(-2 + mz2)*mZ2)*(-2*mH2^2 - 2*mH2*mz2 + 3*mH2^2*mz2 + 4*mz2^2 - 
     3*mH2*mz2^2 + 4*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 - 2*mZ2^2)*
    (mH2^2 + mz2 - mH2*mz2 - 2*mH2*mZ2 - mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)*
    \[Epsilon]^2)/((2*mH2 + mz2 - mH2*mz2 - 2*mZ2)*
    (2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
      2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2), 
  -1/2*((-3 + d)*(-8 + 3*d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(-112*mH2^4 + 32*d*mH2^4 + 400*mH2^3*mz2 - 
      96*d*mH2^3*mz2 + 200*mH2^4*mz2 - 60*d*mH2^4*mz2 + 80*mH2^2*mz2^2 - 
      32*d*mH2^2*mz2^2 - 912*mH2^3*mz2^2 + 228*d*mH2^3*mz2^2 - 
      100*mH2^4*mz2^2 + 34*d*mH2^4*mz2^2 - 144*mH2*mz2^3 + 32*d*mH2*mz2^3 + 
      264*mH2^2*mz2^3 - 44*d*mH2^2*mz2^3 + 596*mH2^3*mz2^3 - 
      156*d*mH2^3*mz2^3 + 14*mH2^4*mz2^3 - 7*d*mH2^4*mz2^3 - 224*mz2^4 + 
      64*d*mz2^4 + 256*mH2*mz2^4 - 68*d*mH2*mz2^4 - 324*mH2^2*mz2^4 + 
      70*d*mH2^2*mz2^4 - 132*mH2^3*mz2^4 + 38*d*mH2^3*mz2^4 - 2*mH2^4*mz2^4 + 
      d*mH2^4*mz2^4 + 192*mz2^5 - 56*d*mz2^5 - 116*mH2*mz2^5 + 
      36*d*mH2*mz2^5 + 78*mH2^2*mz2^5 - 19*d*mH2^2*mz2^5 + 16*mH2^3*mz2^5 - 
      5*d*mH2^3*mz2^5 - 56*mz2^6 + 16*d*mz2^6 + 40*mH2*mz2^6 - 
      12*d*mH2*mz2^6 - 14*mH2^2*mz2^6 + 4*d*mH2^2*mz2^6 + 560*mH2^3*mZ2 - 
      160*d*mH2^3*mZ2 + 416*mH2^2*mz2*mZ2 - 128*d*mH2^2*mz2*mZ2 - 
      1344*mH2^3*mz2*mZ2 + 380*d*mH2^3*mz2*mZ2 + 1072*mH2*mz2^2*mZ2 - 
      288*d*mH2*mz2^2*mZ2 - 1184*mH2^2*mz2^2*mZ2 + 344*d*mH2^2*mz2^2*mZ2 + 
      1300*mH2^3*mz2^2*mZ2 - 364*d*mH2^3*mz2^2*mZ2 + 896*mz2^3*mZ2 - 
      256*d*mz2^3*mZ2 - 1760*mH2*mz2^3*mZ2 + 492*d*mH2*mz2^3*mZ2 + 
      1048*mH2^2*mz2^3*mZ2 - 304*d*mH2^2*mz2^3*mZ2 - 608*mH2^3*mz2^3*mZ2 + 
      170*d*mH2^3*mz2^3*mZ2 - 768*mz2^4*mZ2 + 224*d*mz2^4*mZ2 + 
      908*mH2*mz2^4*mZ2 - 264*d*mH2*mz2^4*mZ2 - 384*mH2^2*mz2^4*mZ2 + 
      114*d*mH2^2*mz2^4*mZ2 + 138*mH2^3*mz2^4*mZ2 - 39*d*mH2^3*mz2^4*mZ2 + 
      224*mz2^5*mZ2 - 64*d*mz2^5*mZ2 - 208*mH2*mz2^5*mZ2 + 
      60*d*mH2*mz2^5*mZ2 + 68*mH2^2*mz2^5*mZ2 - 20*d*mH2^2*mz2^5*mZ2 - 
      14*mH2^3*mz2^5*mZ2 + 4*d*mH2^3*mz2^5*mZ2 - 1008*mH2^2*mZ2^2 + 
      288*d*mH2^2*mZ2^2 - 1712*mH2*mz2*mZ2^2 + 480*d*mH2*mz2*mZ2^2 + 
      2200*mH2^2*mz2*mZ2^2 - 620*d*mH2^2*mz2*mZ2^2 - 1344*mz2^2*mZ2^2 + 
      384*d*mz2^2*mZ2^2 + 2752*mH2*mz2^2*mZ2^2 - 780*d*mH2*mz2^2*mZ2^2 - 
      1780*mH2^2*mz2^2*mZ2^2 + 498*d*mH2^2*mz2^2*mZ2^2 + 1152*mz2^3*mZ2^2 - 
      336*d*mz2^3*mZ2^2 - 1468*mH2*mz2^3*mZ2^2 + 420*d*mH2*mz2^3*mZ2^2 + 
      626*mH2^2*mz2^3*mZ2^2 - 175*d*mH2^2*mz2^3*mZ2^2 - 336*mz2^4*mZ2^2 + 
      96*d*mz2^4*mZ2^2 + 296*mH2*mz2^4*mZ2^2 - 84*d*mH2*mz2^4*mZ2^2 - 
      86*mH2^2*mz2^4*mZ2^2 + 24*d*mH2^2*mz2^4*mZ2^2 + 784*mH2*mZ2^3 - 
      224*d*mH2*mZ2^3 + 896*mz2*mZ2^3 - 256*d*mz2*mZ2^3 - 
      1248*mH2*mz2*mZ2^3 + 356*d*mH2*mz2*mZ2^3 - 768*mz2^2*mZ2^3 + 
      224*d*mz2^2*mZ2^3 + 676*mH2*mz2^2*mZ2^3 - 192*d*mH2*mz2^2*mZ2^3 + 
      224*mz2^3*mZ2^3 - 64*d*mz2^3*mZ2^3 - 128*mH2*mz2^3*mZ2^3 + 
      36*d*mH2*mz2^3*mZ2^3 - 224*mZ2^4 + 64*d*mZ2^4 + 192*mz2*mZ2^4 - 
      56*d*mz2*mZ2^4 - 56*mz2^2*mZ2^4 + 16*d*mz2^2*mZ2^4)*\[Epsilon]^2)/
    ((-4 + d)*(4 - mz2)^2*mz2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2), 
  -1/2*((-3 + d)*(-10 + 3*d)*mH2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(-4*mH2^3 - 4*mH2^2*mz2 + 8*mH2^3*mz2 - 
      4*mH2*mz2^2 - 4*mH2^3*mz2^2 + 12*mz2^3 - 6*mH2*mz2^3 + 5*mH2^2*mz2^3 - 
      2*mz2^4 - mH2*mz2^4 - 4*mH2^2*mZ2 + 4*mH2^3*mZ2 - 16*mH2*mz2*mZ2 + 
      14*mH2^2*mz2*mZ2 - 7*mH2^3*mz2*mZ2 - 36*mz2^2*mZ2 + 28*mH2*mz2^2*mZ2 - 
      9*mH2^2*mz2^2*mZ2 + 3*mH2^3*mz2^2*mZ2 + 4*mz2^3*mZ2 - mH2*mz2^3*mZ2 - 
      mH2^2*mz2^3*mZ2 + 20*mH2*mZ2^2 - 6*mH2^2*mZ2^2 + 36*mz2*mZ2^2 - 
      22*mH2*mz2*mZ2^2 + 6*mH2^2*mz2*mZ2^2 + mH2*mz2^2*mZ2^2 - 
      mH2^2*mz2^2*mZ2^2 - 12*mZ2^3 - 4*mz2*mZ2^3 + mH2*mz2*mZ2^3 + 2*mZ2^4)*
     \[Epsilon]^2)/((mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2), 
  -(((-3 + d)*(4 - mH2)*mH2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + 
      mH2*(-2 + mz2)*mZ2)*(mH2 - mH2*mz2 + mz2^2 - mH2*mZ2 - 2*mz2*mZ2 + 
      mH2*mz2*mZ2 + mZ2^2)*(-4*mH2^2 + 2*mH2*mz2 + 3*mH2^2*mz2 + 2*mz2^2 - 
      3*mH2*mz2^2 + 2*mH2*mZ2 - 4*mz2*mZ2 - mH2*mz2*mZ2 + 2*mZ2^2)*
     \[Epsilon]^2)/((mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2)), 0, 0, 0, 0, 0, 0, 0, 
  0, -(((-3 + d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (-224*mH2^4 + 64*d*mH2^4 + 800*mH2^3*mz2 - 192*d*mH2^3*mz2 + 
      448*mH2^4*mz2 - 136*d*mH2^4*mz2 + 160*mH2^2*mz2^2 - 64*d*mH2^2*mz2^2 - 
      1264*mH2^3*mz2^2 + 312*d*mH2^3*mz2^2 - 360*mH2^4*mz2^2 + 
      116*d*mH2^4*mz2^2 - 288*mH2*mz2^3 + 64*d*mH2*mz2^3 + 128*mH2^2*mz2^3 + 
      24*d*mH2^2*mz2^3 + 320*mH2^3*mz2^3 - 96*d*mH2^3*mz2^3 + 
      208*mH2^4*mz2^3 - 64*d*mH2^4*mz2^3 - 448*mz2^4 + 128*d*mz2^4 + 
      208*mH2*mz2^4 - 56*d*mH2*mz2^4 + 376*mH2^2*mz2^4 - 132*d*mH2^2*mz2^4 + 
      72*mH2^3*mz2^4 - 2*d*mH2^3*mz2^4 - 80*mH2^4*mz2^4 + 22*d*mH2^4*mz2^4 + 
      480*mz2^5 - 144*d*mz2^5 - 176*mH2*mz2^5 + 64*d*mH2*mz2^5 - 
      448*mH2^2*mz2^5 + 116*d*mH2^2*mz2^5 + 40*mH2^3*mz2^5 - 
      14*d*mH2^3*mz2^5 + 8*mH2^4*mz2^5 - 2*d*mH2^4*mz2^5 - 160*mz2^6 + 
      48*d*mz2^6 + 184*mH2*mz2^6 - 54*d*mH2*mz2^6 + 40*mH2^2*mz2^6 - 
      8*d*mH2^2*mz2^6 - 4*mH2^3*mz2^6 + d*mH2^3*mz2^6 - 16*mz2^7 + 
      4*d*mz2^7 - 4*mH2^2*mz2^7 + d*mH2^2*mz2^7 + 1120*mH2^3*mZ2 - 
      320*d*mH2^3*mZ2 + 832*mH2^2*mz2*mZ2 - 256*d*mH2^2*mz2*mZ2 - 
      2928*mH2^3*mz2*mZ2 + 840*d*mH2^3*mz2*mZ2 + 2144*mH2*mz2^2*mZ2 - 
      576*d*mH2*mz2^2*mZ2 - 2912*mH2^2*mz2^2*mZ2 + 848*d*mH2^2*mz2^2*mZ2 + 
      2816*mH2^3*mz2^2*mZ2 - 816*d*mH2^3*mz2^2*mZ2 + 1792*mz2^3*mZ2 - 
      512*d*mz2^3*mZ2 - 3248*mH2*mz2^3*mZ2 + 936*d*mH2*mz2^3*mZ2 + 
      2592*mH2^2*mz2^3*mZ2 - 768*d*mH2^2*mz2^3*mZ2 - 1136*mH2^3*mz2^3*mZ2 + 
      342*d*mH2^3*mz2^3*mZ2 - 1920*mz2^4*mZ2 + 576*d*mz2^4*mZ2 + 
      1936*mH2*mz2^4*mZ2 - 600*d*mH2*mz2^4*mZ2 - 1040*mH2^2*mz2^4*mZ2 + 
      320*d*mH2^2*mz2^4*mZ2 + 168*mH2^3*mz2^4*mZ2 - 58*d*mH2^3*mz2^4*mZ2 + 
      640*mz2^5*mZ2 - 192*d*mz2^5*mZ2 - 568*mH2*mz2^5*mZ2 + 
      174*d*mH2*mz2^5*mZ2 + 232*mH2^2*mz2^5*mZ2 - 70*d*mH2^2*mz2^5*mZ2 + 
      2*d*mH2^3*mz2^5*mZ2 + 64*mz2^6*mZ2 - 16*d*mz2^6*mZ2 - 
      48*mH2*mz2^6*mZ2 + 12*d*mH2*mz2^6*mZ2 + 8*mH2^2*mz2^6*mZ2 - 
      2*d*mH2^2*mz2^6*mZ2 - 4*mH2^3*mz2^6*mZ2 + d*mH2^3*mz2^6*mZ2 - 
      2016*mH2^2*mZ2^2 + 576*d*mH2^2*mZ2^2 - 3424*mH2*mz2*mZ2^2 + 
      960*d*mH2*mz2*mZ2^2 + 4832*mH2^2*mz2*mZ2^2 - 1384*d*mH2^2*mz2*mZ2^2 - 
      2688*mz2^2*mZ2^2 + 768*d*mz2^2*mZ2^2 + 5872*mH2*mz2^2*mZ2^2 - 
      1704*d*mH2*mz2^2*mZ2^2 - 3800*mH2^2*mz2^2*mZ2^2 + 
      1108*d*mH2^2*mz2^2*mZ2^2 + 2880*mz2^3*mZ2^2 - 864*d*mz2^3*mZ2^2 - 
      3344*mH2*mz2^3*mZ2^2 + 1008*d*mH2*mz2^3*mZ2^2 + 
      1072*mH2^2*mz2^3*mZ2^2 - 332*d*mH2^2*mz2^3*mZ2^2 - 960*mz2^4*mZ2^2 + 
      288*d*mz2^4*mZ2^2 + 584*mH2*mz2^4*mZ2^2 - 186*d*mH2*mz2^4*mZ2^2 - 
      16*mH2^2*mz2^4*mZ2^2 + 14*d*mH2^2*mz2^4*mZ2^2 - 96*mz2^5*mZ2^2 + 
      24*d*mz2^5*mZ2^2 + 96*mH2*mz2^5*mZ2^2 - 24*d*mH2*mz2^5*mZ2^2 - 
      36*mH2^2*mz2^5*mZ2^2 + 9*d*mH2^2*mz2^5*mZ2^2 + 1568*mH2*mZ2^3 - 
      448*d*mH2*mZ2^3 + 1792*mz2*mZ2^3 - 512*d*mz2*mZ2^3 - 
      2832*mH2*mz2*mZ2^3 + 824*d*mH2*mz2*mZ2^3 - 1920*mz2^2*mZ2^3 + 
      576*d*mz2^2*mZ2^3 + 1584*mH2*mz2^2*mZ2^3 - 472*d*mH2*mz2^2*mZ2^3 + 
      640*mz2^3*mZ2^3 - 192*d*mz2^3*mZ2^3 - 200*mH2*mz2^3*mZ2^3 + 
      66*d*mH2*mz2^3*mZ2^3 + 64*mz2^4*mZ2^3 - 16*d*mz2^4*mZ2^3 - 
      48*mH2*mz2^4*mZ2^3 + 12*d*mH2*mz2^4*mZ2^3 - 448*mZ2^4 + 128*d*mZ2^4 + 
      480*mz2*mZ2^4 - 144*d*mz2*mZ2^4 - 160*mz2^2*mZ2^4 + 48*d*mz2^2*mZ2^4 - 
      16*mz2^3*mZ2^4 + 4*d*mz2^3*mZ2^4)*\[Epsilon]^2)/
    ((-4 + d)*(4 - mz2)^2*mz2*(mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2)), 
  -1/2*(mH2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     (-8*mH2^3 + 8*mH2^4 - 2*d*mH2^4 + 24*mH2^2*mz2 - 8*d*mH2^2*mz2 + 
      16*mH2^3*mz2 - 16*mH2^4*mz2 + 4*d*mH2^4*mz2 + 120*mH2*mz2^2 - 
      32*d*mH2*mz2^2 - 88*mH2^2*mz2^2 + 22*d*mH2^2*mz2^2 + 4*mH2^3*mz2^2 - 
      3*d*mH2^3*mz2^2 + 8*mH2^4*mz2^2 - 2*d*mH2^4*mz2^2 - 136*mz2^3 + 
      40*d*mz2^3 - 12*mH2*mz2^3 + 50*mH2^2*mz2^3 - 10*d*mH2^2*mz2^3 - 
      12*mH2^3*mz2^3 + 3*d*mH2^3*mz2^3 + 76*mz2^4 - 20*d*mz2^4 - 
      30*mH2*mz2^4 + 7*d*mH2*mz2^4 - 8*mz2^5 + 2*d*mz2^5 + 4*mH2*mz2^5 - 
      d*mH2*mz2^5 + 152*mH2^2*mZ2 - 40*d*mH2^2*mZ2 - 40*mH2^3*mZ2 + 
      12*d*mH2^3*mZ2 + 160*mH2*mz2*mZ2 - 48*d*mH2*mz2*mZ2 - 
      228*mH2^2*mz2*mZ2 + 64*d*mH2^2*mz2*mZ2 + 54*mH2^3*mz2*mZ2 - 
      17*d*mH2^3*mz2*mZ2 + 408*mz2^2*mZ2 - 120*d*mz2^2*mZ2 - 
      264*mH2*mz2^2*mZ2 + 80*d*mH2*mz2^2*mZ2 + 86*mH2^2*mz2^2*mZ2 - 
      26*d*mH2^2*mz2^2*mZ2 - 10*mH2^3*mz2^2*mZ2 + 4*d*mH2^3*mz2^2*mZ2 - 
      184*mz2^3*mZ2 + 48*d*mz2^3*mZ2 + 90*mH2*mz2^3*mZ2 - 
      23*d*mH2*mz2^3*mZ2 - 6*mH2^2*mz2^3*mZ2 + d*mH2^2*mz2^3*mZ2 - 
      4*mH2^3*mz2^3*mZ2 + d*mH2^3*mz2^3*mZ2 + 16*mz2^4*mZ2 - 4*d*mz2^4*mZ2 - 
      12*mH2*mz2^4*mZ2 + 3*d*mH2*mz2^4*mZ2 + 4*mH2^2*mz2^4*mZ2 - 
      d*mH2^2*mz2^4*mZ2 - 280*mH2*mZ2^2 + 80*d*mH2*mZ2^2 + 12*mH2^2*mZ2^2 - 
      6*d*mH2^2*mZ2^2 - 408*mz2*mZ2^2 + 120*d*mz2*mZ2^2 + 212*mH2*mz2*mZ2^2 - 
      64*d*mH2*mz2*mZ2^2 + 12*mH2^2*mz2*mZ2^2 + 96*mz2^2*mZ2^2 - 
      24*d*mz2^2*mZ2^2 - 2*mH2*mz2^2*mZ2^2 + d*mH2*mz2^2*mZ2^2 - 
      22*mH2^2*mz2^2*mZ2^2 + 5*d*mH2^2*mz2^2*mZ2^2 - 4*mH2*mz2^3*mZ2^2 + 
      d*mH2*mz2^3*mZ2^2 + 4*mH2^2*mz2^3*mZ2^2 - d*mH2^2*mz2^3*mZ2^2 + 
      136*mZ2^3 - 40*d*mZ2^3 + 64*mH2*mZ2^3 - 16*d*mH2*mZ2^3 + 56*mz2*mZ2^3 - 
      16*d*mz2*mZ2^3 - 58*mH2*mz2*mZ2^3 + 15*d*mH2*mz2*mZ2^3 - 
      16*mz2^2*mZ2^3 + 4*d*mz2^2*mZ2^3 + 12*mH2*mz2^2*mZ2^3 - 
      3*d*mH2*mz2^2*mZ2^3 - 44*mZ2^4 + 12*d*mZ2^4 + 8*mz2*mZ2^4 - 
      2*d*mz2*mZ2^4)*\[Epsilon]^2)/((mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*
     (2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)*(mH2^2 - 2*mH2*mz2 + mz2^2 - 
       2*mH2*mZ2 - 2*mz2*mZ2 + mH2*mz2*mZ2 + mZ2^2)^2), 0, 0, 0, 0, 
  (8*(-3 + d)^2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
     \[Epsilon]^2)/((4 - mH2)*(4 - mz2)*(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)) + 
   Sqrt[4 - mH2]*Sqrt[mH2]*((3*(-3 + d)^2)/((4 - mH2)*(4 - mz2)) - 
     (-3 + d)^2/((-4 + mH2)*(4 - mz2)))*Sqrt[4 - mz2]*Sqrt[mz2]*
    ((mH2*(-2 + mz2) - 2*mz2)/(2*Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[-((-4 + mz2)*mz2)]) + mZ2/(Sqrt[-((-4 + mH2)*mH2)]*
       Sqrt[-((-4 + mz2)*mz2)]))*\[Epsilon]^2, 0, 0, 0, 
  ((-4 + d)^2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
    \[Epsilon]^2)/(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2), 
  -(((-4 + d)*mH2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
      \[Epsilon]^2)/(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)) + 
   (Sqrt[4 - mH2]*mH2^(3/2)*(-mH2 + mz2 + mZ2)*\[Epsilon]^3)/
    Sqrt[-((-4 + mH2)*mH2)], 
  -(((-4 + d)*mz2*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
      \[Epsilon]^2)/(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)) - 
   mz2*(-mH2 + mz2 - mZ2)*\[Epsilon]^3, 
  (-2*(-5 + d)*(mH2^2 - 2*mH2*mz2 + (mz2 - mZ2)^2 + mH2*(-2 + mz2)*mZ2)*
    \[Epsilon]^2)/(2*mH2 + 2*mz2 - mH2*mz2 - 2*mZ2)}}


==> anc/Master.m <==
{G[1, {0, 0, 0, 0, 0, 1, 1}], G[1, {0, 0, 0, 0, 1, 1, 1}], 
 G[1, {0, 0, 0, 1, 1, 1, 1}], G[1, {0, 0, 1, 0, 1, 1, 0}], 
 G[1, {0, 0, 1, 0, 1, 2, 0}], G[1, {0, 1, 0, 0, 0, 1, 1}], 
 G[1, {0, 1, 0, 0, 1, 1, 0}], G[1, {0, 1, 0, 0, 1, 1, 1}], 
 G[1, {0, 1, 0, 1, 0, 1, 1}], G[1, {0, 1, 0, 1, 1, 1, 0}], 
 G[1, {0, 1, 0, 1, 1, 1, 1}], G[1, {0, 1, 1, 0, 0, 1, 0}], 
 G[1, {0, 1, 1, 0, 0, 2, 0}], G[1, {0, 1, 1, 0, 1, 1, 0}], 
 G[1, {0, 1, 1, 0, 1, 2, 0}], G[1, {0, 1, 1, 0, 2, 1, 0}], 
 G[1, {0, 1, 1, 1, 0, 0, 0}], G[1, {0, 1, 1, 1, 0, 0, 1}], 
 G[1, {0, 1, 1, 1, 0, 0, 2}], G[1, {0, 1, 1, 1, 0, 1, 0}], 
 G[1, {0, 1, 1, 1, 0, 1, 1}], G[1, {0, 1, 1, 1, 0, 1, 2}], 
 G[1, {0, 1, 1, 1, 0, 2, 0}], G[1, {0, 1, 1, 1, 0, 2, 1}], 
 G[1, {0, 1, 1, 1, 1, 1, 0}], G[1, {0, 1, 1, 1, 1, 2, 0}], 
 G[1, {0, 1, 1, 1, 2, 1, 0}], G[1, {0, 1, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 1, 2, 0, 0, 1}], G[1, {0, 1, 1, 2, 0, 1, 0}], 
 G[1, {0, 1, 2, 1, 0, 1, 1}], G[1, {0, 1, 2, 1, 1, 1, 0}], 
 G[1, {1, 1, 0, 0, 0, 1, 1}], G[1, {1, 1, 0, 0, 1, 1, 0}], 
 G[1, {1, 1, 0, 0, 1, 1, 1}], G[1, {1, 1, 0, 1, 1, 0, 0}], 
 G[1, {1, 1, 0, 1, 1, 0, 1}], G[1, {1, 1, 1, 0, 1, 1, 0}], 
 G[1, {1, 1, 1, 0, 1, 2, 0}], G[1, {1, 1, 1, 0, 2, 1, 0}], 
 G[1, {1, 1, 2, 0, 1, 1, 0}]}


==> anc/README.m <==
### Ancillary files for "Master integrals for $\mathcal{O}(\alpha \alpha_s) corrections to $H \rightarrow Z Z^*$"

Pre-canonical master integrals are given in Master.m
Tranformation matrix to a canonical basis is in FullTransformation.
Rules for substitution of all the one forms g's are in the file RULEG.m
Rules for substitution in terms of letters p is in ruleofp.m
All boundary constants are given in Analytical_Boundary_Constants.m
Partial differential equations wrt mH2, mz2 and mZ2 are given in the file AH.m Az.m and AZs.m
RESTIINTG.m and RESTIINTGintermsofps.m are the iterated integrals for all J'2 expressed in terms of one-forms g's and letters p's



==> anc/RESTIINTG.m <==
{1 + (Pi^2*\[Epsilon]^2)/6 + (7*Pi^4*\[Epsilon]^4)/360 - 
  (2*\[Epsilon]^3*Zeta[3])/3, -(\[Epsilon]*iint[{g[1]}]) + 
  \[Epsilon]^2*(Pi^2/3 - iint[{g[2], g[1]}]) + 
  \[Epsilon]^3*(-1/6*(Pi^2*iint[{g[1]}]) + (Pi^2*iint[{g[2]}])/3 - 
    iint[{g[2], g[2], g[1]}] + 4*Zeta[3]) + 
  \[Epsilon]^4*((19*Pi^4)/180 - (Pi^2*iint[{g[2], g[1]}])/6 + 
    (Pi^2*iint[{g[2], g[2]}])/3 - iint[{g[2], g[2], g[2], g[1]}] + 
    (2*iint[{g[1]}]*Zeta[3])/3 + 4*iint[{g[2]}]*Zeta[3]), 
 -2*\[Epsilon]^2*iint[{g[1], g[1]}] + 
  \[Epsilon]^3*((2*Pi^2*iint[{g[1]}])/3 - 2*iint[{g[1], g[2], g[1]}] - 
    4*iint[{g[2], g[1], g[1]}]) + \[Epsilon]^4*
   (-1/9*Pi^4 - (Pi^2*iint[{g[1], g[1]}])/3 + (2*Pi^2*iint[{g[1], g[2]}])/3 + 
    (4*Pi^2*iint[{g[2], g[1]}])/3 - 2*iint[{g[1], g[2], g[2], g[1]}] - 
    4*iint[{g[2], g[1], g[2], g[1]}] - 8*iint[{g[2], g[2], g[1], g[1]}] + 
    8*iint[{g[1]}]*Zeta[3]), (\[Epsilon]*iint[{g[1]}])/2 + 
  \[Epsilon]^2*(-1/6*Pi^2 + iint[{g[3], g[1]}]/2) + 
  \[Epsilon]^3*((Pi^2*iint[{g[1]}])/12 - (Pi^2*iint[{g[3]}])/6 - 
    (3*iint[{g[1], g[1], g[1]}])/4 + iint[{g[3], g[3], g[1]}]/2 - 
    11*Zeta[3]) + \[Epsilon]^4*((-29*Pi^4)/180 + (Pi^2*iint[{g[1], g[1]}])/
     4 + (Pi^2*iint[{g[3], g[1]}])/12 - (Pi^2*iint[{g[3], g[3]}])/6 - 
    (3*iint[{g[1], g[1], g[3], g[1]}])/4 - (9*iint[{g[1], g[2], g[1], g[1]}])/
     4 + (3*iint[{g[1], g[3], g[1], g[1]}])/4 - 
    (3*iint[{g[3], g[1], g[1], g[1]}])/4 + iint[{g[3], g[3], g[3], g[1]}]/2 + 
    (26*iint[{g[1]}]*Zeta[3])/3 - 11*iint[{g[3]}]*Zeta[3]), 
 -1/2*(\[Epsilon]^2*iint[{g[1], g[1]}]) + 
  \[Epsilon]^3*((Pi^2*iint[{g[1]}])/6 - iint[{g[1], g[3], g[1]}]/2 - 
    (3*iint[{g[2], g[1], g[1]}])/2 + iint[{g[3], g[1], g[1]}]/2 + 
    6*Zeta[3]) + \[Epsilon]^4*((13*Pi^4)/180 - (Pi^2*iint[{g[1], g[1]}])/12 + 
    (Pi^2*iint[{g[1], g[3]}])/6 + (Pi^2*iint[{g[2], g[1]}])/2 - 
    (Pi^2*iint[{g[3], g[1]}])/6 + (3*iint[{g[1], g[1], g[1], g[1]}])/4 - 
    iint[{g[1], g[3], g[3], g[1]}]/2 - (3*iint[{g[2], g[1], g[3], g[1]}])/2 - 
    (9*iint[{g[2], g[2], g[1], g[1]}])/2 + (3*iint[{g[2], g[3], g[1], g[1]}])/
     2 + iint[{g[3], g[1], g[3], g[1]}]/2 + 
    (3*iint[{g[3], g[2], g[1], g[1]}])/2 - iint[{g[3], g[3], g[1], g[1]}]/2 + 
    11*iint[{g[1]}]*Zeta[3] + 18*iint[{g[2]}]*Zeta[3] - 
    6*iint[{g[3]}]*Zeta[3]), -(\[Epsilon]*iint[{g[4]}]) + 
  \[Epsilon]^2*(Pi^2/3 - iint[{g[5], g[4]}]) + 
  \[Epsilon]^3*(-1/6*(Pi^2*iint[{g[4]}]) + (Pi^2*iint[{g[5]}])/3 - 
    iint[{g[5], g[5], g[4]}] + 4*Zeta[3]) + 
  \[Epsilon]^4*((19*Pi^4)/180 - (Pi^2*iint[{g[5], g[4]}])/6 + 
    (Pi^2*iint[{g[5], g[5]}])/3 - iint[{g[5], g[5], g[5], g[4]}] + 
    (2*iint[{g[4]}]*Zeta[3])/3 + 4*iint[{g[5]}]*Zeta[3]), 
 -(\[Epsilon]*iint[{g[6]}]) + \[Epsilon]^2*(Pi^2/3 - iint[{g[7], g[6]}]) + 
  \[Epsilon]^3*(-1/6*(Pi^2*iint[{g[6]}]) + (Pi^2*iint[{g[7]}])/3 - 
    iint[{g[7], g[7], g[6]}] + 4*Zeta[3]) + 
  \[Epsilon]^4*((19*Pi^4)/180 - (Pi^2*iint[{g[7], g[6]}])/6 + 
    (Pi^2*iint[{g[7], g[7]}])/3 - iint[{g[7], g[7], g[7], g[6]}] + 
    (2*iint[{g[6]}]*Zeta[3])/3 + 4*iint[{g[7]}]*Zeta[3]), 
 \[Epsilon]^2*(-iint[{g[8], g[1]}] - iint[{g[9], g[4]}] - 
    iint[{g[10], g[6]}] + (6*I)*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^3*((Pi^2*iint[{g[8]}])/3 + (Pi^2*iint[{g[9]}])/3 + 
    (Pi^2*iint[{g[10]}])/3 - iint[{g[8], g[2], g[1]}] - 
    iint[{g[9], g[5], g[4]}] - iint[{g[10], g[7], g[6]}] - 
    iint[{g[11], g[8], g[1]}] - iint[{g[11], g[9], g[4]}] - 
    iint[{g[11], g[10], g[6]}] + (6*I)*iint[{g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (I/2)*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]])) + 
  \[Epsilon]^4*(-1/6*(Pi^2*iint[{g[8], g[1]}]) + (Pi^2*iint[{g[8], g[2]}])/
     3 - (Pi^2*iint[{g[9], g[4]}])/6 + (Pi^2*iint[{g[9], g[5]}])/3 - 
    (Pi^2*iint[{g[10], g[6]}])/6 + (Pi^2*iint[{g[10], g[7]}])/3 + 
    (Pi^2*iint[{g[11], g[8]}])/3 + (Pi^2*iint[{g[11], g[9]}])/3 + 
    (Pi^2*iint[{g[11], g[10]}])/3 - iint[{g[8], g[2], g[2], g[1]}] - 
    iint[{g[9], g[5], g[5], g[4]}] - iint[{g[10], g[7], g[7], g[6]}] - 
    iint[{g[11], g[8], g[2], g[1]}] - iint[{g[11], g[9], g[5], g[4]}] - 
    iint[{g[11], g[10], g[7], g[6]}] - iint[{g[11], g[11], g[8], g[1]}] - 
    iint[{g[11], g[11], g[9], g[4]}] - iint[{g[11], g[11], g[10], g[6]}] + 
    (6*I)*iint[{g[11], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (I/2)*iint[{g[11]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/18)*((-46*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]])/3 - 
      (46*Pi^2*Im[PolyLog[2, 1 - (I/2)*(I + Sqrt[3])]])/3 + 
      288*Im[PolyLog[4, I/Sqrt[3]]] - 
      207*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]] - 
      72*Im[PolyLog[4, 1 - (I/2)*(I + Sqrt[3])]]) + 4*iint[{g[8]}]*Zeta[3] + 
    4*iint[{g[9]}]*Zeta[3] + 4*iint[{g[10]}]*Zeta[3]), 
 \[Epsilon]^2*(-iint[{g[1], g[4]}] - iint[{g[4], g[1]}]) + 
  \[Epsilon]^3*((Pi^2*iint[{g[1]}])/3 + (Pi^2*iint[{g[4]}])/3 - 
    iint[{g[1], g[5], g[4]}] - iint[{g[2], g[1], g[4]}] - 
    iint[{g[2], g[4], g[1]}] - iint[{g[4], g[2], g[1]}] - 
    iint[{g[5], g[1], g[4]}] - iint[{g[5], g[4], g[1]}]) + 
  \[Epsilon]^4*(-1/9*Pi^4 - (Pi^2*iint[{g[1], g[4]}])/6 + 
    (Pi^2*iint[{g[1], g[5]}])/3 + (Pi^2*iint[{g[2], g[1]}])/3 + 
    (Pi^2*iint[{g[2], g[4]}])/3 - (Pi^2*iint[{g[4], g[1]}])/6 + 
    (Pi^2*iint[{g[4], g[2]}])/3 + (Pi^2*iint[{g[5], g[1]}])/3 + 
    (Pi^2*iint[{g[5], g[4]}])/3 - iint[{g[1], g[5], g[5], g[4]}] - 
    iint[{g[2], g[1], g[5], g[4]}] - iint[{g[2], g[2], g[1], g[4]}] - 
    iint[{g[2], g[2], g[4], g[1]}] - iint[{g[2], g[4], g[2], g[1]}] - 
    iint[{g[2], g[5], g[1], g[4]}] - iint[{g[2], g[5], g[4], g[1]}] - 
    iint[{g[4], g[2], g[2], g[1]}] - iint[{g[5], g[1], g[5], g[4]}] - 
    iint[{g[5], g[2], g[1], g[4]}] - iint[{g[5], g[2], g[4], g[1]}] - 
    iint[{g[5], g[4], g[2], g[1]}] - iint[{g[5], g[5], g[1], g[4]}] - 
    iint[{g[5], g[5], g[4], g[1]}] + 4*iint[{g[1]}]*Zeta[3] + 
    4*iint[{g[4]}]*Zeta[3]), 
 \[Epsilon]^2*(-iint[{g[1], g[6]}] - iint[{g[6], g[1]}]) + 
  \[Epsilon]^3*((Pi^2*iint[{g[1]}])/3 + (Pi^2*iint[{g[6]}])/3 - 
    iint[{g[1], g[7], g[6]}] - iint[{g[2], g[1], g[6]}] - 
    iint[{g[2], g[6], g[1]}] - iint[{g[6], g[2], g[1]}] - 
    iint[{g[7], g[1], g[6]}] - iint[{g[7], g[6], g[1]}]) + 
  \[Epsilon]^4*(-1/9*Pi^4 - (Pi^2*iint[{g[1], g[6]}])/6 + 
    (Pi^2*iint[{g[1], g[7]}])/3 + (Pi^2*iint[{g[2], g[1]}])/3 + 
    (Pi^2*iint[{g[2], g[6]}])/3 - (Pi^2*iint[{g[6], g[1]}])/6 + 
    (Pi^2*iint[{g[6], g[2]}])/3 + (Pi^2*iint[{g[7], g[1]}])/3 + 
    (Pi^2*iint[{g[7], g[6]}])/3 - iint[{g[1], g[7], g[7], g[6]}] - 
    iint[{g[2], g[1], g[7], g[6]}] - iint[{g[2], g[2], g[1], g[6]}] - 
    iint[{g[2], g[2], g[6], g[1]}] - iint[{g[2], g[6], g[2], g[1]}] - 
    iint[{g[2], g[7], g[1], g[6]}] - iint[{g[2], g[7], g[6], g[1]}] - 
    iint[{g[6], g[2], g[2], g[1]}] - iint[{g[7], g[1], g[7], g[6]}] - 
    iint[{g[7], g[2], g[1], g[6]}] - iint[{g[7], g[2], g[6], g[1]}] - 
    iint[{g[7], g[6], g[2], g[1]}] - iint[{g[7], g[7], g[1], g[6]}] - 
    iint[{g[7], g[7], g[6], g[1]}] + 4*iint[{g[1]}]*Zeta[3] + 
    4*iint[{g[6]}]*Zeta[3]), 
 \[Epsilon]^3*(iint[{g[1], g[8], g[1]}] + iint[{g[1], g[9], g[4]}] + 
    iint[{g[1], g[10], g[6]}] + 2*iint[{g[8], g[1], g[1]}] + 
    iint[{g[9], g[1], g[4]}] + iint[{g[9], g[4], g[1]}] + 
    iint[{g[10], g[1], g[6]}] + iint[{g[10], g[6], g[1]}] - 
    (6*I)*iint[{g[1]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^4*(-1/3*(Pi^2*iint[{g[1], g[8]}]) - (Pi^2*iint[{g[1], g[9]}])/
     3 - (Pi^2*iint[{g[1], g[10]}])/3 - (2*Pi^2*iint[{g[8], g[1]}])/3 - 
    (Pi^2*iint[{g[9], g[1]}])/3 - (Pi^2*iint[{g[9], g[4]}])/3 - 
    (Pi^2*iint[{g[10], g[1]}])/3 - (Pi^2*iint[{g[10], g[6]}])/3 + 
    iint[{g[1], g[8], g[2], g[1]}] + iint[{g[1], g[9], g[5], g[4]}] + 
    iint[{g[1], g[10], g[7], g[6]}] + iint[{g[1], g[11], g[8], g[1]}] + 
    iint[{g[1], g[11], g[9], g[4]}] + iint[{g[1], g[11], g[10], g[6]}] + 
    iint[{g[2], g[1], g[8], g[1]}] + iint[{g[2], g[1], g[9], g[4]}] + 
    iint[{g[2], g[1], g[10], g[6]}] + 2*iint[{g[2], g[8], g[1], g[1]}] + 
    iint[{g[2], g[9], g[1], g[4]}] + iint[{g[2], g[9], g[4], g[1]}] + 
    iint[{g[2], g[10], g[1], g[6]}] + iint[{g[2], g[10], g[6], g[1]}] + 
    2*iint[{g[8], g[1], g[2], g[1]}] + 4*iint[{g[8], g[2], g[1], g[1]}] + 
    iint[{g[9], g[1], g[5], g[4]}] + iint[{g[9], g[2], g[1], g[4]}] + 
    iint[{g[9], g[2], g[4], g[1]}] + iint[{g[9], g[4], g[2], g[1]}] + 
    iint[{g[9], g[5], g[1], g[4]}] + iint[{g[9], g[5], g[4], g[1]}] + 
    iint[{g[10], g[1], g[7], g[6]}] + iint[{g[10], g[2], g[1], g[6]}] + 
    iint[{g[10], g[2], g[6], g[1]}] + iint[{g[10], g[6], g[2], g[1]}] + 
    iint[{g[10], g[7], g[1], g[6]}] + iint[{g[10], g[7], g[6], g[1]}] + 
    iint[{g[11], g[1], g[8], g[1]}] + iint[{g[11], g[1], g[9], g[4]}] + 
    iint[{g[11], g[1], g[10], g[6]}] + 2*iint[{g[11], g[8], g[1], g[1]}] + 
    iint[{g[11], g[9], g[1], g[4]}] + iint[{g[11], g[9], g[4], g[1]}] + 
    iint[{g[11], g[10], g[1], g[6]}] + iint[{g[11], g[10], g[6], g[1]}] + 
    (2*I)*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[1], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[2], g[1]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[11], g[1]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (I/2)*iint[{g[1]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]])), 
 (\[Epsilon]*iint[{g[4]}])/2 + \[Epsilon]^2*
   (-1/6*Pi^2 + iint[{g[12], g[4]}]/2) + 
  \[Epsilon]^3*((Pi^2*iint[{g[4]}])/12 - (Pi^2*iint[{g[12]}])/6 - 
    (3*iint[{g[4], g[4], g[4]}])/4 + iint[{g[12], g[12], g[4]}]/2 - 
    11*Zeta[3]) + \[Epsilon]^4*((-29*Pi^4)/180 + (Pi^2*iint[{g[4], g[4]}])/
     4 + (Pi^2*iint[{g[12], g[4]}])/12 - (Pi^2*iint[{g[12], g[12]}])/6 - 
    (3*iint[{g[4], g[4], g[12], g[4]}])/4 - 
    (9*iint[{g[4], g[5], g[4], g[4]}])/4 + 
    (3*iint[{g[4], g[12], g[4], g[4]}])/4 - 
    (3*iint[{g[12], g[4], g[4], g[4]}])/4 + iint[{g[12], g[12], g[12], g[4]}]/
     2 + (26*iint[{g[4]}]*Zeta[3])/3 - 11*iint[{g[12]}]*Zeta[3]), 
 -1/2*(\[Epsilon]^2*iint[{g[4], g[4]}]) + 
  \[Epsilon]^3*((Pi^2*iint[{g[4]}])/6 - iint[{g[4], g[12], g[4]}]/2 - 
    (3*iint[{g[5], g[4], g[4]}])/2 + iint[{g[12], g[4], g[4]}]/2 + 
    6*Zeta[3]) + \[Epsilon]^4*((13*Pi^4)/180 - (Pi^2*iint[{g[4], g[4]}])/12 + 
    (Pi^2*iint[{g[4], g[12]}])/6 + (Pi^2*iint[{g[5], g[4]}])/2 - 
    (Pi^2*iint[{g[12], g[4]}])/6 + (3*iint[{g[4], g[4], g[4], g[4]}])/4 - 
    iint[{g[4], g[12], g[12], g[4]}]/2 - (3*iint[{g[5], g[4], g[12], g[4]}])/
     2 - (9*iint[{g[5], g[5], g[4], g[4]}])/2 + 
    (3*iint[{g[5], g[12], g[4], g[4]}])/2 + iint[{g[12], g[4], g[12], g[4]}]/
     2 + (3*iint[{g[12], g[5], g[4], g[4]}])/2 - 
    iint[{g[12], g[12], g[4], g[4]}]/2 + 11*iint[{g[4]}]*Zeta[3] + 
    18*iint[{g[5]}]*Zeta[3] - 6*iint[{g[12]}]*Zeta[3]), 
 (\[Epsilon]*iint[{g[6]}])/2 + \[Epsilon]^2*
   (-1/6*Pi^2 + iint[{g[13], g[6]}]/2) + 
  \[Epsilon]^3*((Pi^2*iint[{g[6]}])/12 - (Pi^2*iint[{g[13]}])/6 - 
    (3*iint[{g[6], g[6], g[6]}])/4 + iint[{g[13], g[13], g[6]}]/2 - 
    11*Zeta[3]) + \[Epsilon]^4*((-29*Pi^4)/180 + (Pi^2*iint[{g[6], g[6]}])/
     4 + (Pi^2*iint[{g[13], g[6]}])/12 - (Pi^2*iint[{g[13], g[13]}])/6 - 
    (3*iint[{g[6], g[6], g[13], g[6]}])/4 - 
    (9*iint[{g[6], g[7], g[6], g[6]}])/4 + 
    (3*iint[{g[6], g[13], g[6], g[6]}])/4 - 
    (3*iint[{g[13], g[6], g[6], g[6]}])/4 + iint[{g[13], g[13], g[13], g[6]}]/
     2 + (26*iint[{g[6]}]*Zeta[3])/3 - 11*iint[{g[13]}]*Zeta[3]), 
 -1/2*(\[Epsilon]^2*iint[{g[6], g[6]}]) + 
  \[Epsilon]^3*((Pi^2*iint[{g[6]}])/6 - iint[{g[6], g[13], g[6]}]/2 - 
    (3*iint[{g[7], g[6], g[6]}])/2 + iint[{g[13], g[6], g[6]}]/2 + 
    6*Zeta[3]) + \[Epsilon]^4*((13*Pi^4)/180 - (Pi^2*iint[{g[6], g[6]}])/12 + 
    (Pi^2*iint[{g[6], g[13]}])/6 + (Pi^2*iint[{g[7], g[6]}])/2 - 
    (Pi^2*iint[{g[13], g[6]}])/6 + (3*iint[{g[6], g[6], g[6], g[6]}])/4 - 
    iint[{g[6], g[13], g[13], g[6]}]/2 - (3*iint[{g[7], g[6], g[13], g[6]}])/
     2 - (9*iint[{g[7], g[7], g[6], g[6]}])/2 + 
    (3*iint[{g[7], g[13], g[6], g[6]}])/2 + iint[{g[13], g[6], g[13], g[6]}]/
     2 + (3*iint[{g[13], g[7], g[6], g[6]}])/2 - 
    iint[{g[13], g[13], g[6], g[6]}]/2 + 11*iint[{g[6]}]*Zeta[3] + 
    18*iint[{g[7]}]*Zeta[3] - 6*iint[{g[13]}]*Zeta[3]), 
 -2*\[Epsilon]^2*iint[{g[4], g[4]}] + 
  \[Epsilon]^3*((2*Pi^2*iint[{g[4]}])/3 - 2*iint[{g[4], g[5], g[4]}] - 
    4*iint[{g[5], g[4], g[4]}]) + \[Epsilon]^4*
   (-1/9*Pi^4 - (Pi^2*iint[{g[4], g[4]}])/3 + (2*Pi^2*iint[{g[4], g[5]}])/3 + 
    (4*Pi^2*iint[{g[5], g[4]}])/3 - 2*iint[{g[4], g[5], g[5], g[4]}] - 
    4*iint[{g[5], g[4], g[5], g[4]}] - 8*iint[{g[5], g[5], g[4], g[4]}] + 
    8*iint[{g[4]}]*Zeta[3]), 
 \[Epsilon]^2*(-iint[{g[4], g[6]}] - iint[{g[6], g[4]}]) + 
  \[Epsilon]^3*((Pi^2*iint[{g[4]}])/3 + (Pi^2*iint[{g[6]}])/3 - 
    iint[{g[4], g[7], g[6]}] - iint[{g[5], g[4], g[6]}] - 
    iint[{g[5], g[6], g[4]}] - iint[{g[6], g[5], g[4]}] - 
    iint[{g[7], g[4], g[6]}] - iint[{g[7], g[6], g[4]}]) + 
  \[Epsilon]^4*(-1/9*Pi^4 - (Pi^2*iint[{g[4], g[6]}])/6 + 
    (Pi^2*iint[{g[4], g[7]}])/3 + (Pi^2*iint[{g[5], g[4]}])/3 + 
    (Pi^2*iint[{g[5], g[6]}])/3 - (Pi^2*iint[{g[6], g[4]}])/6 + 
    (Pi^2*iint[{g[6], g[5]}])/3 + (Pi^2*iint[{g[7], g[4]}])/3 + 
    (Pi^2*iint[{g[7], g[6]}])/3 - iint[{g[4], g[7], g[7], g[6]}] - 
    iint[{g[5], g[4], g[7], g[6]}] - iint[{g[5], g[5], g[4], g[6]}] - 
    iint[{g[5], g[5], g[6], g[4]}] - iint[{g[5], g[6], g[5], g[4]}] - 
    iint[{g[5], g[7], g[4], g[6]}] - iint[{g[5], g[7], g[6], g[4]}] - 
    iint[{g[6], g[5], g[5], g[4]}] - iint[{g[7], g[4], g[7], g[6]}] - 
    iint[{g[7], g[5], g[4], g[6]}] - iint[{g[7], g[5], g[6], g[4]}] - 
    iint[{g[7], g[6], g[5], g[4]}] - iint[{g[7], g[7], g[4], g[6]}] - 
    iint[{g[7], g[7], g[6], g[4]}] + 4*iint[{g[4]}]*Zeta[3] + 
    4*iint[{g[6]}]*Zeta[3]), 
 \[Epsilon]^3*(iint[{g[4], g[8], g[1]}] + iint[{g[4], g[9], g[4]}] + 
    iint[{g[4], g[10], g[6]}] + iint[{g[8], g[1], g[4]}] + 
    iint[{g[8], g[4], g[1]}] + 2*iint[{g[9], g[4], g[4]}] + 
    iint[{g[10], g[4], g[6]}] + iint[{g[10], g[6], g[4]}] - 
    (6*I)*iint[{g[4]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^4*(-1/3*(Pi^2*iint[{g[4], g[8]}]) - (Pi^2*iint[{g[4], g[9]}])/
     3 - (Pi^2*iint[{g[4], g[10]}])/3 - (Pi^2*iint[{g[8], g[1]}])/3 - 
    (Pi^2*iint[{g[8], g[4]}])/3 - (2*Pi^2*iint[{g[9], g[4]}])/3 - 
    (Pi^2*iint[{g[10], g[4]}])/3 - (Pi^2*iint[{g[10], g[6]}])/3 + 
    iint[{g[4], g[8], g[2], g[1]}] + iint[{g[4], g[9], g[5], g[4]}] + 
    iint[{g[4], g[10], g[7], g[6]}] + iint[{g[4], g[11], g[8], g[1]}] + 
    iint[{g[4], g[11], g[9], g[4]}] + iint[{g[4], g[11], g[10], g[6]}] + 
    iint[{g[5], g[4], g[8], g[1]}] + iint[{g[5], g[4], g[9], g[4]}] + 
    iint[{g[5], g[4], g[10], g[6]}] + iint[{g[5], g[8], g[1], g[4]}] + 
    iint[{g[5], g[8], g[4], g[1]}] + 2*iint[{g[5], g[9], g[4], g[4]}] + 
    iint[{g[5], g[10], g[4], g[6]}] + iint[{g[5], g[10], g[6], g[4]}] + 
    iint[{g[8], g[1], g[5], g[4]}] + iint[{g[8], g[2], g[1], g[4]}] + 
    iint[{g[8], g[2], g[4], g[1]}] + iint[{g[8], g[4], g[2], g[1]}] + 
    iint[{g[8], g[5], g[1], g[4]}] + iint[{g[8], g[5], g[4], g[1]}] + 
    2*iint[{g[9], g[4], g[5], g[4]}] + 4*iint[{g[9], g[5], g[4], g[4]}] + 
    iint[{g[10], g[4], g[7], g[6]}] + iint[{g[10], g[5], g[4], g[6]}] + 
    iint[{g[10], g[5], g[6], g[4]}] + iint[{g[10], g[6], g[5], g[4]}] + 
    iint[{g[10], g[7], g[4], g[6]}] + iint[{g[10], g[7], g[6], g[4]}] + 
    iint[{g[11], g[4], g[8], g[1]}] + iint[{g[11], g[4], g[9], g[4]}] + 
    iint[{g[11], g[4], g[10], g[6]}] + iint[{g[11], g[8], g[1], g[4]}] + 
    iint[{g[11], g[8], g[4], g[1]}] + 2*iint[{g[11], g[9], g[4], g[4]}] + 
    iint[{g[11], g[10], g[4], g[6]}] + iint[{g[11], g[10], g[6], g[4]}] + 
    (2*I)*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[4], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[5], g[4]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[11], g[4]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (I/2)*iint[{g[4]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]])), 
 -2*\[Epsilon]^2*iint[{g[6], g[6]}] + 
  \[Epsilon]^3*((2*Pi^2*iint[{g[6]}])/3 - 2*iint[{g[6], g[7], g[6]}] - 
    4*iint[{g[7], g[6], g[6]}]) + \[Epsilon]^4*
   (-1/9*Pi^4 - (Pi^2*iint[{g[6], g[6]}])/3 + (2*Pi^2*iint[{g[6], g[7]}])/3 + 
    (4*Pi^2*iint[{g[7], g[6]}])/3 - 2*iint[{g[6], g[7], g[7], g[6]}] - 
    4*iint[{g[7], g[6], g[7], g[6]}] - 8*iint[{g[7], g[7], g[6], g[6]}] + 
    8*iint[{g[6]}]*Zeta[3]), 
 \[Epsilon]^3*(iint[{g[6], g[8], g[1]}] + iint[{g[6], g[9], g[4]}] + 
    iint[{g[6], g[10], g[6]}] + iint[{g[8], g[1], g[6]}] + 
    iint[{g[8], g[6], g[1]}] + iint[{g[9], g[4], g[6]}] + 
    iint[{g[9], g[6], g[4]}] + 2*iint[{g[10], g[6], g[6]}] - 
    (6*I)*iint[{g[6]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^4*(-1/3*(Pi^2*iint[{g[6], g[8]}]) - (Pi^2*iint[{g[6], g[9]}])/
     3 - (Pi^2*iint[{g[6], g[10]}])/3 - (Pi^2*iint[{g[8], g[1]}])/3 - 
    (Pi^2*iint[{g[8], g[6]}])/3 - (Pi^2*iint[{g[9], g[4]}])/3 - 
    (Pi^2*iint[{g[9], g[6]}])/3 - (2*Pi^2*iint[{g[10], g[6]}])/3 + 
    iint[{g[6], g[8], g[2], g[1]}] + iint[{g[6], g[9], g[5], g[4]}] + 
    iint[{g[6], g[10], g[7], g[6]}] + iint[{g[6], g[11], g[8], g[1]}] + 
    iint[{g[6], g[11], g[9], g[4]}] + iint[{g[6], g[11], g[10], g[6]}] + 
    iint[{g[7], g[6], g[8], g[1]}] + iint[{g[7], g[6], g[9], g[4]}] + 
    iint[{g[7], g[6], g[10], g[6]}] + iint[{g[7], g[8], g[1], g[6]}] + 
    iint[{g[7], g[8], g[6], g[1]}] + iint[{g[7], g[9], g[4], g[6]}] + 
    iint[{g[7], g[9], g[6], g[4]}] + 2*iint[{g[7], g[10], g[6], g[6]}] + 
    iint[{g[8], g[1], g[7], g[6]}] + iint[{g[8], g[2], g[1], g[6]}] + 
    iint[{g[8], g[2], g[6], g[1]}] + iint[{g[8], g[6], g[2], g[1]}] + 
    iint[{g[8], g[7], g[1], g[6]}] + iint[{g[8], g[7], g[6], g[1]}] + 
    iint[{g[9], g[4], g[7], g[6]}] + iint[{g[9], g[5], g[4], g[6]}] + 
    iint[{g[9], g[5], g[6], g[4]}] + iint[{g[9], g[6], g[5], g[4]}] + 
    iint[{g[9], g[7], g[4], g[6]}] + iint[{g[9], g[7], g[6], g[4]}] + 
    2*iint[{g[10], g[6], g[7], g[6]}] + 4*iint[{g[10], g[7], g[6], g[6]}] + 
    iint[{g[11], g[6], g[8], g[1]}] + iint[{g[11], g[6], g[9], g[4]}] + 
    iint[{g[11], g[6], g[10], g[6]}] + iint[{g[11], g[8], g[1], g[6]}] + 
    iint[{g[11], g[8], g[6], g[1]}] + iint[{g[11], g[9], g[4], g[6]}] + 
    iint[{g[11], g[9], g[6], g[4]}] + 2*iint[{g[11], g[10], g[6], g[6]}] + 
    (2*I)*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[6], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[7], g[6]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[11], g[6]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (I/2)*iint[{g[6]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]])), 
 \[Epsilon]^2*(iint[{g[8], g[1]}] + iint[{g[9], g[4]}] + 
    iint[{g[10], g[6]}] - (6*I)*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^3*(-1/3*(Pi^2*iint[{g[8]}]) - (Pi^2*iint[{g[9]}])/3 - 
    (Pi^2*iint[{g[10]}])/3 + iint[{g[8], g[3], g[1]}] + 
    iint[{g[9], g[12], g[4]}] + iint[{g[10], g[7], g[6]}] - 
    2*iint[{g[10], g[11], g[6]}] + 2*iint[{g[10], g[17], g[6]}] - 
    iint[{g[10], g[18], g[6]}] - iint[{g[10], g[20], g[1]}] - 
    iint[{g[10], g[22], g[4]}] - iint[{g[14], g[1], g[1]}]/2 - 
    2*iint[{g[15], g[11], g[6]}] + 2*iint[{g[15], g[17], g[6]}] - 
    iint[{g[15], g[18], g[6]}] - iint[{g[15], g[20], g[1]}] - 
    iint[{g[15], g[22], g[4]}] - iint[{g[16], g[4], g[4]}]/2 + 
    iint[{g[17], g[8], g[1]}] + iint[{g[17], g[9], g[4]}] + 
    iint[{g[17], g[10], g[6]}] - (6*I)*iint[{g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (I/2)*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]])) + 
  \[Epsilon]^4*((Pi^2*iint[{g[8], g[1]}])/6 - (Pi^2*iint[{g[8], g[3]}])/3 + 
    (Pi^2*iint[{g[9], g[4]}])/6 - (Pi^2*iint[{g[9], g[12]}])/3 + 
    (Pi^2*iint[{g[10], g[6]}])/6 - (Pi^2*iint[{g[10], g[7]}])/3 + 
    (2*Pi^2*iint[{g[10], g[11]}])/3 - (2*Pi^2*iint[{g[10], g[17]}])/3 + 
    (Pi^2*iint[{g[10], g[18]}])/3 + (Pi^2*iint[{g[10], g[20]}])/3 + 
    (Pi^2*iint[{g[10], g[22]}])/3 + (Pi^2*iint[{g[14], g[1]}])/6 + 
    (2*Pi^2*iint[{g[15], g[11]}])/3 - (2*Pi^2*iint[{g[15], g[17]}])/3 + 
    (Pi^2*iint[{g[15], g[18]}])/3 + (Pi^2*iint[{g[15], g[20]}])/3 + 
    (Pi^2*iint[{g[15], g[22]}])/3 + (Pi^2*iint[{g[16], g[4]}])/6 - 
    (Pi^2*iint[{g[17], g[8]}])/3 - (Pi^2*iint[{g[17], g[9]}])/3 - 
    (Pi^2*iint[{g[17], g[10]}])/3 - (3*iint[{g[8], g[1], g[1], g[1]}])/2 + 
    iint[{g[8], g[3], g[3], g[1]}] - (3*iint[{g[9], g[4], g[4], g[4]}])/2 + 
    iint[{g[9], g[12], g[12], g[4]}] - (3*iint[{g[10], g[6], g[4], g[4]}])/
     2 + iint[{g[10], g[7], g[7], g[6]}] - 
    2*iint[{g[10], g[7], g[11], g[6]}] + 2*iint[{g[10], g[7], g[17], g[6]}] - 
    iint[{g[10], g[7], g[18], g[6]}] - iint[{g[10], g[7], g[20], g[1]}] - 
    iint[{g[10], g[7], g[22], g[4]}] + 8*iint[{g[10], g[10], g[8], g[1]}] + 
    8*iint[{g[10], g[10], g[9], g[4]}] + 
    8*iint[{g[10], g[10], g[10], g[6]}] - 
    2*iint[{g[10], g[11], g[7], g[6]}] + 
    2*iint[{g[10], g[11], g[11], g[6]}] - 
    2*iint[{g[10], g[11], g[17], g[6]}] + iint[{g[10], g[11], g[18], g[6]}] + 
    iint[{g[10], g[11], g[20], g[1]}] + iint[{g[10], g[11], g[22], g[4]}] + 
    4*iint[{g[10], g[15], g[8], g[1]}] + 4*iint[{g[10], g[15], g[9], g[4]}] + 
    4*iint[{g[10], g[15], g[10], g[6]}] + 
    2*iint[{g[10], g[17], g[7], g[6]}] - 
    2*iint[{g[10], g[17], g[11], g[6]}] + 
    2*iint[{g[10], g[17], g[17], g[6]}] - iint[{g[10], g[17], g[18], g[6]}] - 
    iint[{g[10], g[17], g[20], g[1]}] - iint[{g[10], g[17], g[22], g[4]}] - 
    iint[{g[10], g[18], g[7], g[6]}] - iint[{g[10], g[20], g[3], g[1]}] - 
    iint[{g[10], g[21], g[1], g[1]}] + iint[{g[10], g[21], g[4], g[4]}] - 
    iint[{g[10], g[22], g[12], g[4]}] - iint[{g[14], g[1], g[3], g[1]}]/2 - 
    (3*iint[{g[14], g[2], g[1], g[1]}])/2 + iint[{g[14], g[3], g[1], g[1]}]/
     2 - (3*iint[{g[15], g[6], g[4], g[4]}])/2 - 
    2*iint[{g[15], g[7], g[11], g[6]}] + 2*iint[{g[15], g[7], g[17], g[6]}] - 
    iint[{g[15], g[7], g[18], g[6]}] - iint[{g[15], g[7], g[20], g[1]}] - 
    iint[{g[15], g[7], g[22], g[4]}] + 8*iint[{g[15], g[10], g[8], g[1]}] + 
    8*iint[{g[15], g[10], g[9], g[4]}] + 
    8*iint[{g[15], g[10], g[10], g[6]}] - 
    2*iint[{g[15], g[11], g[7], g[6]}] + 
    2*iint[{g[15], g[11], g[11], g[6]}] - 
    2*iint[{g[15], g[11], g[17], g[6]}] + iint[{g[15], g[11], g[18], g[6]}] + 
    iint[{g[15], g[11], g[20], g[1]}] + iint[{g[15], g[11], g[22], g[4]}] + 
    4*iint[{g[15], g[15], g[8], g[1]}] + 4*iint[{g[15], g[15], g[9], g[4]}] + 
    4*iint[{g[15], g[15], g[10], g[6]}] + 
    2*iint[{g[15], g[17], g[7], g[6]}] - 
    2*iint[{g[15], g[17], g[11], g[6]}] + 
    2*iint[{g[15], g[17], g[17], g[6]}] - iint[{g[15], g[17], g[18], g[6]}] - 
    iint[{g[15], g[17], g[20], g[1]}] - iint[{g[15], g[17], g[22], g[4]}] - 
    iint[{g[15], g[18], g[7], g[6]}] - iint[{g[15], g[20], g[3], g[1]}] - 
    iint[{g[15], g[21], g[1], g[1]}] + iint[{g[15], g[21], g[4], g[4]}] - 
    iint[{g[15], g[22], g[12], g[4]}] - iint[{g[16], g[4], g[12], g[4]}]/2 - 
    (3*iint[{g[16], g[5], g[4], g[4]}])/2 + iint[{g[16], g[12], g[4], g[4]}]/
     2 + iint[{g[17], g[8], g[3], g[1]}] + iint[{g[17], g[9], g[12], g[4]}] + 
    iint[{g[17], g[10], g[7], g[6]}] - 2*iint[{g[17], g[10], g[11], g[6]}] + 
    2*iint[{g[17], g[10], g[17], g[6]}] - iint[{g[17], g[10], g[18], g[6]}] - 
    iint[{g[17], g[10], g[20], g[1]}] - iint[{g[17], g[10], g[22], g[4]}] - 
    iint[{g[17], g[14], g[1], g[1]}]/2 - 
    2*iint[{g[17], g[15], g[11], g[6]}] + 
    2*iint[{g[17], g[15], g[17], g[6]}] - iint[{g[17], g[15], g[18], g[6]}] - 
    iint[{g[17], g[15], g[20], g[1]}] - iint[{g[17], g[15], g[22], g[4]}] - 
    iint[{g[17], g[16], g[4], g[4]}]/2 + iint[{g[17], g[17], g[8], g[1]}] + 
    iint[{g[17], g[17], g[9], g[4]}] + iint[{g[17], g[17], g[10], g[6]}] - 
    iint[{g[18], g[11], g[8], g[1]}] - iint[{g[18], g[11], g[9], g[4]}] - 
    iint[{g[18], g[11], g[10], g[6]}] + iint[{g[18], g[14], g[4], g[4]}] + 
    2*iint[{g[18], g[15], g[11], g[6]}] - 
    2*iint[{g[18], g[15], g[17], g[6]}] + iint[{g[18], g[15], g[18], g[6]}] + 
    iint[{g[18], g[15], g[20], g[1]}] + iint[{g[18], g[15], g[22], g[4]}] + 
    iint[{g[18], g[16], g[4], g[4]}] + iint[{g[18], g[17], g[8], g[1]}] + 
    iint[{g[18], g[17], g[9], g[4]}] + iint[{g[18], g[17], g[10], g[6]}] - 
    iint[{g[18], g[18], g[8], g[1]}] - iint[{g[18], g[18], g[9], g[4]}] - 
    iint[{g[18], g[18], g[10], g[6]}] - iint[{g[18], g[19], g[1], g[1]}]/2 + 
    iint[{g[18], g[19], g[4], g[4]}]/2 - (48*I)*iint[{g[10], g[10]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[10], g[15]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (48*I)*iint[{g[15], g[10]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[15], g[15]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[17], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[18], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[18], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[18], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (I/2)*iint[{g[17]}]*
     (-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (((50*I)/3)*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
      ((23*I)/3)*Pi^2*Im[PolyLog[2, 1 - (I/2)*(I + Sqrt[3])]] - 
      (144*I)*Im[PolyLog[4, I/Sqrt[3]]] - 
      (18*I)*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]] + 
      (36*I)*Im[PolyLog[4, 1 - (I/2)*(I + Sqrt[3])]])/9 - 
    22*iint[{g[8]}]*Zeta[3] - 22*iint[{g[9]}]*Zeta[3] - 
    20*iint[{g[10]}]*Zeta[3] + 6*iint[{g[14]}]*Zeta[3] - 
    16*iint[{g[15]}]*Zeta[3] + 6*iint[{g[16]}]*Zeta[3]), 
 \[Epsilon]^3*(-iint[{g[11], g[8], g[1]}] - iint[{g[11], g[9], g[4]}] - 
    iint[{g[11], g[10], g[6]}] + iint[{g[14], g[4], g[4]}] + 
    2*iint[{g[15], g[11], g[6]}] - 2*iint[{g[15], g[17], g[6]}] + 
    iint[{g[15], g[18], g[6]}] + iint[{g[15], g[20], g[1]}] + 
    iint[{g[15], g[22], g[4]}] + iint[{g[16], g[4], g[4]}] + 
    iint[{g[17], g[8], g[1]}] + iint[{g[17], g[9], g[4]}] + 
    iint[{g[17], g[10], g[6]}] - iint[{g[18], g[8], g[1]}] - 
    iint[{g[18], g[9], g[4]}] - iint[{g[18], g[10], g[6]}] - 
    iint[{g[19], g[1], g[1]}]/2 + iint[{g[19], g[4], g[4]}]/2 + 
    (6*I)*iint[{g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^4*((Pi^2*iint[{g[11], g[8]}])/3 + (Pi^2*iint[{g[11], g[9]}])/3 + 
    (Pi^2*iint[{g[11], g[10]}])/3 - (Pi^2*iint[{g[14], g[4]}])/3 - 
    (2*Pi^2*iint[{g[15], g[11]}])/3 + (2*Pi^2*iint[{g[15], g[17]}])/3 - 
    (Pi^2*iint[{g[15], g[18]}])/3 - (Pi^2*iint[{g[15], g[20]}])/3 - 
    (Pi^2*iint[{g[15], g[22]}])/3 - (Pi^2*iint[{g[16], g[4]}])/3 - 
    (Pi^2*iint[{g[17], g[8]}])/3 - (Pi^2*iint[{g[17], g[9]}])/3 - 
    (Pi^2*iint[{g[17], g[10]}])/3 + (Pi^2*iint[{g[18], g[8]}])/3 + 
    (Pi^2*iint[{g[18], g[9]}])/3 + (Pi^2*iint[{g[18], g[10]}])/3 + 
    (Pi^2*iint[{g[19], g[1]}])/6 - (Pi^2*iint[{g[19], g[4]}])/6 - 
    iint[{g[11], g[8], g[3], g[1]}] - iint[{g[11], g[9], g[12], g[4]}] - 
    iint[{g[11], g[10], g[7], g[6]}] + 2*iint[{g[11], g[10], g[11], g[6]}] - 
    2*iint[{g[11], g[10], g[17], g[6]}] + iint[{g[11], g[10], g[18], g[6]}] + 
    iint[{g[11], g[10], g[20], g[1]}] + iint[{g[11], g[10], g[22], g[4]}] - 
    iint[{g[11], g[11], g[8], g[1]}] - iint[{g[11], g[11], g[9], g[4]}] - 
    iint[{g[11], g[11], g[10], g[6]}] + iint[{g[11], g[14], g[1], g[1]}]/2 + 
    iint[{g[11], g[14], g[4], g[4]}] + 4*iint[{g[11], g[15], g[11], g[6]}] - 
    4*iint[{g[11], g[15], g[17], g[6]}] + 
    2*iint[{g[11], g[15], g[18], g[6]}] + 
    2*iint[{g[11], g[15], g[20], g[1]}] + 
    2*iint[{g[11], g[15], g[22], g[4]}] + 
    (3*iint[{g[11], g[16], g[4], g[4]}])/2 - 
    iint[{g[11], g[18], g[8], g[1]}] - iint[{g[11], g[18], g[9], g[4]}] - 
    iint[{g[11], g[18], g[10], g[6]}] - iint[{g[11], g[19], g[1], g[1]}]/2 + 
    iint[{g[11], g[19], g[4], g[4]}]/2 + iint[{g[14], g[4], g[12], g[4]}] + 
    3*iint[{g[14], g[5], g[4], g[4]}] - iint[{g[14], g[12], g[4], g[4]}] + 
    (3*iint[{g[15], g[6], g[4], g[4]}])/2 + 
    2*iint[{g[15], g[7], g[11], g[6]}] - 2*iint[{g[15], g[7], g[17], g[6]}] + 
    iint[{g[15], g[7], g[18], g[6]}] + iint[{g[15], g[7], g[20], g[1]}] + 
    iint[{g[15], g[7], g[22], g[4]}] - 8*iint[{g[15], g[10], g[8], g[1]}] - 
    8*iint[{g[15], g[10], g[9], g[4]}] - 
    8*iint[{g[15], g[10], g[10], g[6]}] + 
    2*iint[{g[15], g[11], g[7], g[6]}] - 
    2*iint[{g[15], g[11], g[11], g[6]}] + 
    2*iint[{g[15], g[11], g[17], g[6]}] - iint[{g[15], g[11], g[18], g[6]}] - 
    iint[{g[15], g[11], g[20], g[1]}] - iint[{g[15], g[11], g[22], g[4]}] - 
    4*iint[{g[15], g[15], g[8], g[1]}] - 4*iint[{g[15], g[15], g[9], g[4]}] - 
    4*iint[{g[15], g[15], g[10], g[6]}] - 
    2*iint[{g[15], g[17], g[7], g[6]}] + 
    2*iint[{g[15], g[17], g[11], g[6]}] - 
    2*iint[{g[15], g[17], g[17], g[6]}] + iint[{g[15], g[17], g[18], g[6]}] + 
    iint[{g[15], g[17], g[20], g[1]}] + iint[{g[15], g[17], g[22], g[4]}] + 
    iint[{g[15], g[18], g[7], g[6]}] + iint[{g[15], g[20], g[3], g[1]}] + 
    iint[{g[15], g[21], g[1], g[1]}] - iint[{g[15], g[21], g[4], g[4]}] + 
    iint[{g[15], g[22], g[12], g[4]}] + iint[{g[16], g[4], g[12], g[4]}] + 
    3*iint[{g[16], g[5], g[4], g[4]}] - iint[{g[16], g[12], g[4], g[4]}] + 
    iint[{g[17], g[8], g[3], g[1]}] + iint[{g[17], g[9], g[12], g[4]}] + 
    iint[{g[17], g[10], g[7], g[6]}] - 2*iint[{g[17], g[10], g[11], g[6]}] + 
    2*iint[{g[17], g[10], g[17], g[6]}] - iint[{g[17], g[10], g[18], g[6]}] - 
    iint[{g[17], g[10], g[20], g[1]}] - iint[{g[17], g[10], g[22], g[4]}] - 
    iint[{g[17], g[14], g[1], g[1]}]/2 - 
    2*iint[{g[17], g[15], g[11], g[6]}] + 
    2*iint[{g[17], g[15], g[17], g[6]}] - iint[{g[17], g[15], g[18], g[6]}] - 
    iint[{g[17], g[15], g[20], g[1]}] - iint[{g[17], g[15], g[22], g[4]}] - 
    iint[{g[17], g[16], g[4], g[4]}]/2 + iint[{g[17], g[17], g[8], g[1]}] + 
    iint[{g[17], g[17], g[9], g[4]}] + iint[{g[17], g[17], g[10], g[6]}] - 
    iint[{g[18], g[8], g[3], g[1]}] - iint[{g[18], g[9], g[12], g[4]}] - 
    iint[{g[18], g[10], g[7], g[6]}] + 2*iint[{g[18], g[10], g[11], g[6]}] - 
    2*iint[{g[18], g[10], g[17], g[6]}] + iint[{g[18], g[10], g[18], g[6]}] + 
    iint[{g[18], g[10], g[20], g[1]}] + iint[{g[18], g[10], g[22], g[4]}] + 
    iint[{g[18], g[11], g[8], g[1]}] + iint[{g[18], g[11], g[9], g[4]}] + 
    iint[{g[18], g[11], g[10], g[6]}] + iint[{g[18], g[14], g[1], g[1]}]/2 - 
    iint[{g[18], g[14], g[4], g[4]}] - iint[{g[18], g[16], g[4], g[4]}]/2 - 
    2*iint[{g[18], g[17], g[8], g[1]}] - 2*iint[{g[18], g[17], g[9], g[4]}] - 
    2*iint[{g[18], g[17], g[10], g[6]}] + iint[{g[18], g[18], g[8], g[1]}] + 
    iint[{g[18], g[18], g[9], g[4]}] + iint[{g[18], g[18], g[10], g[6]}] + 
    iint[{g[18], g[19], g[1], g[1]}]/2 - iint[{g[18], g[19], g[4], g[4]}]/2 - 
    iint[{g[19], g[1], g[3], g[1]}]/2 - (3*iint[{g[19], g[2], g[1], g[1]}])/
     2 + iint[{g[19], g[3], g[1], g[1]}]/2 + iint[{g[19], g[4], g[12], g[4]}]/
     2 + (3*iint[{g[19], g[5], g[4], g[4]}])/2 - 
    iint[{g[19], g[12], g[4], g[4]}]/2 + (6*I)*iint[{g[11], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[11], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (48*I)*iint[{g[15], g[10]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (24*I)*iint[{g[15], g[15]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[17], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[18], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[18], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[18], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (I/2)*iint[{g[11]}]*
     (-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/2)*iint[{g[17]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/2)*iint[{g[18]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/2)*(2*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
      27*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]]) - 12*iint[{g[14]}]*Zeta[3] + 
    16*iint[{g[15]}]*Zeta[3] - 12*iint[{g[16]}]*Zeta[3]), 
 -1/2*(\[Epsilon]*iint[{g[6]}]) + \[Epsilon]^2*
   (Pi^2/6 - iint[{g[7], g[6]}]/2 + iint[{g[11], g[6]}] - 
    iint[{g[17], g[6]}] + iint[{g[18], g[6]}]/2 + iint[{g[20], g[1]}]/2 + 
    iint[{g[22], g[4]}]/2) + \[Epsilon]^3*(-1/12*(Pi^2*iint[{g[6]}]) + 
    (Pi^2*iint[{g[7]}])/6 - (Pi^2*iint[{g[11]}])/3 + (Pi^2*iint[{g[17]}])/3 - 
    (Pi^2*iint[{g[18]}])/6 - (Pi^2*iint[{g[20]}])/6 - 
    (Pi^2*iint[{g[22]}])/6 + (3*iint[{g[6], g[4], g[4]}])/4 - 
    iint[{g[7], g[7], g[6]}]/2 + iint[{g[7], g[11], g[6]}] - 
    iint[{g[7], g[17], g[6]}] + iint[{g[7], g[18], g[6]}]/2 + 
    iint[{g[7], g[20], g[1]}]/2 + iint[{g[7], g[22], g[4]}]/2 - 
    4*iint[{g[10], g[8], g[1]}] - 4*iint[{g[10], g[9], g[4]}] - 
    4*iint[{g[10], g[10], g[6]}] + iint[{g[11], g[7], g[6]}] - 
    iint[{g[11], g[11], g[6]}] + iint[{g[11], g[17], g[6]}] - 
    iint[{g[11], g[18], g[6]}]/2 - iint[{g[11], g[20], g[1]}]/2 - 
    iint[{g[11], g[22], g[4]}]/2 - 2*iint[{g[15], g[8], g[1]}] - 
    2*iint[{g[15], g[9], g[4]}] - 2*iint[{g[15], g[10], g[6]}] - 
    iint[{g[17], g[7], g[6]}] + iint[{g[17], g[11], g[6]}] - 
    iint[{g[17], g[17], g[6]}] + iint[{g[17], g[18], g[6]}]/2 + 
    iint[{g[17], g[20], g[1]}]/2 + iint[{g[17], g[22], g[4]}]/2 + 
    iint[{g[18], g[7], g[6]}]/2 + iint[{g[20], g[3], g[1]}]/2 + 
    iint[{g[21], g[1], g[1]}]/2 - iint[{g[21], g[4], g[4]}]/2 + 
    iint[{g[22], g[12], g[4]}]/2 + (24*I)*iint[{g[10]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[15]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 10*Zeta[3]) + 
  \[Epsilon]^4*(-1/4*(Pi^2*iint[{g[6], g[4]}]) - (Pi^2*iint[{g[7], g[6]}])/
     12 + (Pi^2*iint[{g[7], g[7]}])/6 - (Pi^2*iint[{g[7], g[11]}])/3 + 
    (Pi^2*iint[{g[7], g[17]}])/3 - (Pi^2*iint[{g[7], g[18]}])/6 - 
    (Pi^2*iint[{g[7], g[20]}])/6 - (Pi^2*iint[{g[7], g[22]}])/6 + 
    (4*Pi^2*iint[{g[10], g[8]}])/3 + (4*Pi^2*iint[{g[10], g[9]}])/3 + 
    (4*Pi^2*iint[{g[10], g[10]}])/3 + (Pi^2*iint[{g[11], g[6]}])/6 - 
    (Pi^2*iint[{g[11], g[7]}])/3 + (Pi^2*iint[{g[11], g[11]}])/3 - 
    (Pi^2*iint[{g[11], g[17]}])/3 + (Pi^2*iint[{g[11], g[18]}])/6 + 
    (Pi^2*iint[{g[11], g[20]}])/6 + (Pi^2*iint[{g[11], g[22]}])/6 + 
    (2*Pi^2*iint[{g[15], g[8]}])/3 + (2*Pi^2*iint[{g[15], g[9]}])/3 + 
    (2*Pi^2*iint[{g[15], g[10]}])/3 - (Pi^2*iint[{g[17], g[6]}])/6 + 
    (Pi^2*iint[{g[17], g[7]}])/3 - (Pi^2*iint[{g[17], g[11]}])/3 + 
    (Pi^2*iint[{g[17], g[17]}])/3 - (Pi^2*iint[{g[17], g[18]}])/6 - 
    (Pi^2*iint[{g[17], g[20]}])/6 - (Pi^2*iint[{g[17], g[22]}])/6 + 
    (Pi^2*iint[{g[18], g[6]}])/12 - (Pi^2*iint[{g[18], g[7]}])/6 + 
    (Pi^2*iint[{g[20], g[1]}])/12 - (Pi^2*iint[{g[20], g[3]}])/6 - 
    (Pi^2*iint[{g[21], g[1]}])/6 + (Pi^2*iint[{g[21], g[4]}])/6 + 
    (Pi^2*iint[{g[22], g[4]}])/12 - (Pi^2*iint[{g[22], g[12]}])/6 + 
    (3*iint[{g[6], g[4], g[12], g[4]}])/4 + 
    (9*iint[{g[6], g[5], g[4], g[4]}])/4 - 
    (3*iint[{g[6], g[12], g[4], g[4]}])/4 + 
    (3*iint[{g[7], g[6], g[4], g[4]}])/4 - iint[{g[7], g[7], g[7], g[6]}]/2 + 
    iint[{g[7], g[7], g[11], g[6]}] - iint[{g[7], g[7], g[17], g[6]}] + 
    iint[{g[7], g[7], g[18], g[6]}]/2 + iint[{g[7], g[7], g[20], g[1]}]/2 + 
    iint[{g[7], g[7], g[22], g[4]}]/2 - 4*iint[{g[7], g[10], g[8], g[1]}] - 
    4*iint[{g[7], g[10], g[9], g[4]}] - 4*iint[{g[7], g[10], g[10], g[6]}] + 
    iint[{g[7], g[11], g[7], g[6]}] - iint[{g[7], g[11], g[11], g[6]}] + 
    iint[{g[7], g[11], g[17], g[6]}] - iint[{g[7], g[11], g[18], g[6]}]/2 - 
    iint[{g[7], g[11], g[20], g[1]}]/2 - iint[{g[7], g[11], g[22], g[4]}]/2 - 
    2*iint[{g[7], g[15], g[8], g[1]}] - 2*iint[{g[7], g[15], g[9], g[4]}] - 
    2*iint[{g[7], g[15], g[10], g[6]}] - iint[{g[7], g[17], g[7], g[6]}] + 
    iint[{g[7], g[17], g[11], g[6]}] - iint[{g[7], g[17], g[17], g[6]}] + 
    iint[{g[7], g[17], g[18], g[6]}]/2 + iint[{g[7], g[17], g[20], g[1]}]/2 + 
    iint[{g[7], g[17], g[22], g[4]}]/2 + iint[{g[7], g[18], g[7], g[6]}]/2 + 
    iint[{g[7], g[20], g[3], g[1]}]/2 + iint[{g[7], g[21], g[1], g[1]}]/2 - 
    iint[{g[7], g[21], g[4], g[4]}]/2 + iint[{g[7], g[22], g[12], g[4]}]/2 - 
    4*iint[{g[10], g[8], g[3], g[1]}] - 4*iint[{g[10], g[9], g[12], g[4]}] - 
    4*iint[{g[10], g[10], g[7], g[6]}] + 
    8*iint[{g[10], g[10], g[11], g[6]}] - 
    8*iint[{g[10], g[10], g[17], g[6]}] + 
    4*iint[{g[10], g[10], g[18], g[6]}] + 
    4*iint[{g[10], g[10], g[20], g[1]}] + 
    4*iint[{g[10], g[10], g[22], g[4]}] + 
    2*iint[{g[10], g[11], g[8], g[1]}] + 2*iint[{g[10], g[11], g[9], g[4]}] + 
    2*iint[{g[10], g[11], g[10], g[6]}] + 
    2*iint[{g[10], g[14], g[1], g[1]}] - 2*iint[{g[10], g[14], g[4], g[4]}] + 
    4*iint[{g[10], g[15], g[11], g[6]}] - 
    4*iint[{g[10], g[15], g[17], g[6]}] + 
    2*iint[{g[10], g[15], g[18], g[6]}] + 
    2*iint[{g[10], g[15], g[20], g[1]}] + 
    2*iint[{g[10], g[15], g[22], g[4]}] - 
    6*iint[{g[10], g[17], g[8], g[1]}] - 6*iint[{g[10], g[17], g[9], g[4]}] - 
    6*iint[{g[10], g[17], g[10], g[6]}] + 
    2*iint[{g[10], g[18], g[8], g[1]}] + 2*iint[{g[10], g[18], g[9], g[4]}] + 
    2*iint[{g[10], g[18], g[10], g[6]}] + iint[{g[10], g[19], g[1], g[1]}] - 
    iint[{g[10], g[19], g[4], g[4]}] - (3*iint[{g[11], g[6], g[4], g[4]}])/
     4 + iint[{g[11], g[7], g[7], g[6]}] - iint[{g[11], g[7], g[11], g[6]}] + 
    iint[{g[11], g[7], g[17], g[6]}] - iint[{g[11], g[7], g[18], g[6]}]/2 - 
    iint[{g[11], g[7], g[20], g[1]}]/2 - iint[{g[11], g[7], g[22], g[4]}]/2 + 
    4*iint[{g[11], g[10], g[8], g[1]}] + 4*iint[{g[11], g[10], g[9], g[4]}] + 
    4*iint[{g[11], g[10], g[10], g[6]}] - iint[{g[11], g[11], g[7], g[6]}] + 
    iint[{g[11], g[11], g[11], g[6]}] - iint[{g[11], g[11], g[17], g[6]}] + 
    iint[{g[11], g[11], g[18], g[6]}]/2 + iint[{g[11], g[11], g[20], g[1]}]/
     2 + iint[{g[11], g[11], g[22], g[4]}]/2 + 
    2*iint[{g[11], g[15], g[8], g[1]}] + 2*iint[{g[11], g[15], g[9], g[4]}] + 
    2*iint[{g[11], g[15], g[10], g[6]}] + iint[{g[11], g[17], g[7], g[6]}] - 
    iint[{g[11], g[17], g[11], g[6]}] + iint[{g[11], g[17], g[17], g[6]}] - 
    iint[{g[11], g[17], g[18], g[6]}]/2 - iint[{g[11], g[17], g[20], g[1]}]/
     2 - iint[{g[11], g[17], g[22], g[4]}]/2 - 
    iint[{g[11], g[18], g[7], g[6]}]/2 - iint[{g[11], g[20], g[3], g[1]}]/2 - 
    iint[{g[11], g[21], g[1], g[1]}]/2 + iint[{g[11], g[21], g[4], g[4]}]/2 - 
    iint[{g[11], g[22], g[12], g[4]}]/2 - 2*iint[{g[15], g[8], g[3], g[1]}] - 
    2*iint[{g[15], g[9], g[12], g[4]}] - 2*iint[{g[15], g[10], g[7], g[6]}] + 
    4*iint[{g[15], g[10], g[11], g[6]}] - 
    4*iint[{g[15], g[10], g[17], g[6]}] + 
    2*iint[{g[15], g[10], g[18], g[6]}] + 
    2*iint[{g[15], g[10], g[20], g[1]}] + 
    2*iint[{g[15], g[10], g[22], g[4]}] + 
    4*iint[{g[15], g[11], g[8], g[1]}] + 4*iint[{g[15], g[11], g[9], g[4]}] + 
    4*iint[{g[15], g[11], g[10], g[6]}] + iint[{g[15], g[14], g[1], g[1]}] - 
    4*iint[{g[15], g[14], g[4], g[4]}] - 
    4*iint[{g[15], g[15], g[11], g[6]}] + 
    4*iint[{g[15], g[15], g[17], g[6]}] - 
    2*iint[{g[15], g[15], g[18], g[6]}] - 
    2*iint[{g[15], g[15], g[20], g[1]}] - 
    2*iint[{g[15], g[15], g[22], g[4]}] - 
    3*iint[{g[15], g[16], g[4], g[4]}] - 6*iint[{g[15], g[17], g[8], g[1]}] - 
    6*iint[{g[15], g[17], g[9], g[4]}] - 
    6*iint[{g[15], g[17], g[10], g[6]}] + 
    4*iint[{g[15], g[18], g[8], g[1]}] + 4*iint[{g[15], g[18], g[9], g[4]}] + 
    4*iint[{g[15], g[18], g[10], g[6]}] + 
    2*iint[{g[15], g[19], g[1], g[1]}] - 2*iint[{g[15], g[19], g[4], g[4]}] + 
    (3*iint[{g[17], g[6], g[4], g[4]}])/4 - iint[{g[17], g[7], g[7], g[6]}] + 
    iint[{g[17], g[7], g[11], g[6]}] - iint[{g[17], g[7], g[17], g[6]}] + 
    iint[{g[17], g[7], g[18], g[6]}]/2 + iint[{g[17], g[7], g[20], g[1]}]/2 + 
    iint[{g[17], g[7], g[22], g[4]}]/2 - 4*iint[{g[17], g[10], g[8], g[1]}] - 
    4*iint[{g[17], g[10], g[9], g[4]}] - 
    4*iint[{g[17], g[10], g[10], g[6]}] + iint[{g[17], g[11], g[7], g[6]}] - 
    iint[{g[17], g[11], g[11], g[6]}] + iint[{g[17], g[11], g[17], g[6]}] - 
    iint[{g[17], g[11], g[18], g[6]}]/2 - iint[{g[17], g[11], g[20], g[1]}]/
     2 - iint[{g[17], g[11], g[22], g[4]}]/2 - 
    2*iint[{g[17], g[15], g[8], g[1]}] - 2*iint[{g[17], g[15], g[9], g[4]}] - 
    2*iint[{g[17], g[15], g[10], g[6]}] - iint[{g[17], g[17], g[7], g[6]}] + 
    iint[{g[17], g[17], g[11], g[6]}] - iint[{g[17], g[17], g[17], g[6]}] + 
    iint[{g[17], g[17], g[18], g[6]}]/2 + iint[{g[17], g[17], g[20], g[1]}]/
     2 + iint[{g[17], g[17], g[22], g[4]}]/2 + 
    iint[{g[17], g[18], g[7], g[6]}]/2 + iint[{g[17], g[20], g[3], g[1]}]/2 + 
    iint[{g[17], g[21], g[1], g[1]}]/2 - iint[{g[17], g[21], g[4], g[4]}]/2 + 
    iint[{g[17], g[22], g[12], g[4]}]/2 + iint[{g[18], g[7], g[7], g[6]}]/2 - 
    (3*iint[{g[20], g[1], g[1], g[1]}])/4 + iint[{g[20], g[3], g[3], g[1]}]/
     2 + iint[{g[21], g[1], g[3], g[1]}]/2 + 
    (3*iint[{g[21], g[2], g[1], g[1]}])/2 - iint[{g[21], g[3], g[1], g[1]}]/
     2 - iint[{g[21], g[4], g[12], g[4]}]/2 - 
    (3*iint[{g[21], g[5], g[4], g[4]}])/2 + iint[{g[21], g[12], g[4], g[4]}]/
     2 - (3*iint[{g[22], g[4], g[4], g[4]}])/4 + 
    iint[{g[22], g[12], g[12], g[4]}]/2 + (24*I)*iint[{g[7], g[10]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[7], g[15]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[10], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (36*I)*iint[{g[10], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[10], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[11], g[10]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[11], g[15]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[15], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (36*I)*iint[{g[15], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[15], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (24*I)*iint[{g[17], g[10]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[17], g[15]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    ((47*Pi^4)/90 - 36*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]^2)/4 + 
    (2*I)*iint[{g[10]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    I*iint[{g[15]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (26*iint[{g[6]}]*Zeta[3])/3 + 10*iint[{g[7]}]*Zeta[3] - 
    12*iint[{g[11]}]*Zeta[3] + 12*iint[{g[17]}]*Zeta[3] - 
    2*iint[{g[18]}]*Zeta[3] - 11*iint[{g[20]}]*Zeta[3] - 
    11*iint[{g[22]}]*Zeta[3]), 
 \[Epsilon]^2*(iint[{g[8], g[1]}] + iint[{g[9], g[4]}] + 
    iint[{g[10], g[6]}] - (6*I)*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^3*(-1/3*(Pi^2*iint[{g[8]}]) - (Pi^2*iint[{g[9]}])/3 - 
    (Pi^2*iint[{g[10]}])/3 + iint[{g[8], g[3], g[1]}] + 
    4*iint[{g[9], g[5], g[4]}] - 3*iint[{g[9], g[7], g[4]}] - 
    2*iint[{g[9], g[11], g[4]}] - iint[{g[9], g[12], g[4]}] + 
    iint[{g[9], g[13], g[4]}] + 2*iint[{g[9], g[17], g[4]}] - 
    iint[{g[9], g[18], g[4]}] - iint[{g[9], g[22], g[6]}] + 
    iint[{g[9], g[26], g[1]}] + iint[{g[10], g[13], g[6]}] - 
    iint[{g[14], g[6], g[6]}]/2 - iint[{g[19], g[6], g[6]}]/2 - 
    iint[{g[23], g[1], g[1]}]/2 + iint[{g[23], g[6], g[6]}]/2 + 
    3*iint[{g[24], g[5], g[4]}] - 3*iint[{g[24], g[7], g[4]}] - 
    2*iint[{g[24], g[11], g[4]}] - iint[{g[24], g[12], g[4]}] + 
    iint[{g[24], g[13], g[4]}] + 2*iint[{g[24], g[17], g[4]}] - 
    iint[{g[24], g[18], g[4]}] - iint[{g[24], g[22], g[6]}] + 
    iint[{g[24], g[26], g[1]}] + iint[{g[25], g[8], g[1]}] + 
    iint[{g[25], g[9], g[4]}] + iint[{g[25], g[10], g[6]}] - 
    (6*I)*iint[{g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (I/2)*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]])) + 
  \[Epsilon]^4*((Pi^2*iint[{g[8], g[1]}])/6 - (Pi^2*iint[{g[8], g[3]}])/3 + 
    (Pi^2*iint[{g[9], g[4]}])/6 - (4*Pi^2*iint[{g[9], g[5]}])/3 + 
    Pi^2*iint[{g[9], g[7]}] + (2*Pi^2*iint[{g[9], g[11]}])/3 + 
    (Pi^2*iint[{g[9], g[12]}])/3 - (Pi^2*iint[{g[9], g[13]}])/3 - 
    (2*Pi^2*iint[{g[9], g[17]}])/3 + (Pi^2*iint[{g[9], g[18]}])/3 + 
    (Pi^2*iint[{g[9], g[22]}])/3 - (Pi^2*iint[{g[9], g[26]}])/3 + 
    (Pi^2*iint[{g[10], g[6]}])/6 - (Pi^2*iint[{g[10], g[13]}])/3 + 
    (Pi^2*iint[{g[14], g[6]}])/6 + (Pi^2*iint[{g[19], g[6]}])/6 + 
    (Pi^2*iint[{g[23], g[1]}])/6 - (Pi^2*iint[{g[23], g[6]}])/6 - 
    Pi^2*iint[{g[24], g[5]}] + Pi^2*iint[{g[24], g[7]}] + 
    (2*Pi^2*iint[{g[24], g[11]}])/3 + (Pi^2*iint[{g[24], g[12]}])/3 - 
    (Pi^2*iint[{g[24], g[13]}])/3 - (2*Pi^2*iint[{g[24], g[17]}])/3 + 
    (Pi^2*iint[{g[24], g[18]}])/3 + (Pi^2*iint[{g[24], g[22]}])/3 - 
    (Pi^2*iint[{g[24], g[26]}])/3 - (Pi^2*iint[{g[25], g[8]}])/3 - 
    (Pi^2*iint[{g[25], g[9]}])/3 - (Pi^2*iint[{g[25], g[10]}])/3 - 
    9*iint[{g[5], g[5], g[8], g[1]}] - 9*iint[{g[5], g[5], g[9], g[4]}] - 
    9*iint[{g[5], g[5], g[10], g[6]}] + 9*iint[{g[5], g[7], g[8], g[1]}] + 
    9*iint[{g[5], g[7], g[9], g[4]}] + 9*iint[{g[5], g[7], g[10], g[6]}] + 
    3*iint[{g[5], g[11], g[8], g[1]}] + 3*iint[{g[5], g[11], g[9], g[4]}] + 
    3*iint[{g[5], g[11], g[10], g[6]}] + 3*iint[{g[5], g[12], g[8], g[1]}] + 
    3*iint[{g[5], g[12], g[9], g[4]}] + 3*iint[{g[5], g[12], g[10], g[6]}] - 
    3*iint[{g[5], g[13], g[8], g[1]}] - 3*iint[{g[5], g[13], g[9], g[4]}] - 
    3*iint[{g[5], g[13], g[10], g[6]}] + (3*iint[{g[5], g[14], g[1], g[1]}])/
     2 - (9*iint[{g[5], g[14], g[6], g[6]}])/2 + 
    (3*iint[{g[5], g[16], g[1], g[1]}])/2 - 
    (3*iint[{g[5], g[16], g[6], g[6]}])/2 - 
    6*iint[{g[5], g[17], g[8], g[1]}] - 6*iint[{g[5], g[17], g[9], g[4]}] - 
    6*iint[{g[5], g[17], g[10], g[6]}] + 3*iint[{g[5], g[18], g[8], g[1]}] + 
    3*iint[{g[5], g[18], g[9], g[4]}] + 3*iint[{g[5], g[18], g[10], g[6]}] - 
    3*iint[{g[5], g[19], g[6], g[6]}] - (3*iint[{g[5], g[23], g[1], g[1]}])/
     2 + (3*iint[{g[5], g[23], g[6], g[6]}])/2 + 
    9*iint[{g[5], g[24], g[5], g[4]}] - 9*iint[{g[5], g[24], g[7], g[4]}] - 
    6*iint[{g[5], g[24], g[11], g[4]}] - 3*iint[{g[5], g[24], g[12], g[4]}] + 
    3*iint[{g[5], g[24], g[13], g[4]}] + 6*iint[{g[5], g[24], g[17], g[4]}] - 
    3*iint[{g[5], g[24], g[18], g[4]}] - 3*iint[{g[5], g[24], g[22], g[6]}] + 
    3*iint[{g[5], g[24], g[26], g[1]}] + 3*iint[{g[5], g[25], g[8], g[1]}] + 
    3*iint[{g[5], g[25], g[9], g[4]}] + 3*iint[{g[5], g[25], g[10], g[6]}] + 
    9*iint[{g[7], g[5], g[8], g[1]}] + 9*iint[{g[7], g[5], g[9], g[4]}] + 
    9*iint[{g[7], g[5], g[10], g[6]}] - 9*iint[{g[7], g[7], g[8], g[1]}] - 
    9*iint[{g[7], g[7], g[9], g[4]}] - 9*iint[{g[7], g[7], g[10], g[6]}] - 
    3*iint[{g[7], g[11], g[8], g[1]}] - 3*iint[{g[7], g[11], g[9], g[4]}] - 
    3*iint[{g[7], g[11], g[10], g[6]}] - 3*iint[{g[7], g[12], g[8], g[1]}] - 
    3*iint[{g[7], g[12], g[9], g[4]}] - 3*iint[{g[7], g[12], g[10], g[6]}] + 
    3*iint[{g[7], g[13], g[8], g[1]}] + 3*iint[{g[7], g[13], g[9], g[4]}] + 
    3*iint[{g[7], g[13], g[10], g[6]}] - (3*iint[{g[7], g[14], g[1], g[1]}])/
     2 + (9*iint[{g[7], g[14], g[6], g[6]}])/2 - 
    (3*iint[{g[7], g[16], g[1], g[1]}])/2 + 
    (3*iint[{g[7], g[16], g[6], g[6]}])/2 + 
    6*iint[{g[7], g[17], g[8], g[1]}] + 6*iint[{g[7], g[17], g[9], g[4]}] + 
    6*iint[{g[7], g[17], g[10], g[6]}] - 3*iint[{g[7], g[18], g[8], g[1]}] - 
    3*iint[{g[7], g[18], g[9], g[4]}] - 3*iint[{g[7], g[18], g[10], g[6]}] + 
    3*iint[{g[7], g[19], g[6], g[6]}] + (3*iint[{g[7], g[23], g[1], g[1]}])/
     2 - (3*iint[{g[7], g[23], g[6], g[6]}])/2 - 
    9*iint[{g[7], g[24], g[5], g[4]}] + 9*iint[{g[7], g[24], g[7], g[4]}] + 
    6*iint[{g[7], g[24], g[11], g[4]}] + 3*iint[{g[7], g[24], g[12], g[4]}] - 
    3*iint[{g[7], g[24], g[13], g[4]}] - 6*iint[{g[7], g[24], g[17], g[4]}] + 
    3*iint[{g[7], g[24], g[18], g[4]}] + 3*iint[{g[7], g[24], g[22], g[6]}] - 
    3*iint[{g[7], g[24], g[26], g[1]}] - 3*iint[{g[7], g[25], g[8], g[1]}] - 
    3*iint[{g[7], g[25], g[9], g[4]}] - 3*iint[{g[7], g[25], g[10], g[6]}] - 
    (3*iint[{g[8], g[1], g[1], g[1]}])/2 + iint[{g[8], g[3], g[3], g[1]}] - 
    (3*iint[{g[9], g[4], g[6], g[6]}])/2 + 7*iint[{g[9], g[5], g[5], g[4]}] - 
    3*iint[{g[9], g[5], g[7], g[4]}] - 2*iint[{g[9], g[5], g[11], g[4]}] - 
    iint[{g[9], g[5], g[12], g[4]}] + iint[{g[9], g[5], g[13], g[4]}] + 
    2*iint[{g[9], g[5], g[17], g[4]}] - iint[{g[9], g[5], g[18], g[4]}] - 
    iint[{g[9], g[5], g[22], g[6]}] + iint[{g[9], g[5], g[26], g[1]}] - 
    3*iint[{g[9], g[7], g[5], g[4]}] + 8*iint[{g[9], g[9], g[8], g[1]}] + 
    8*iint[{g[9], g[9], g[9], g[4]}] + 8*iint[{g[9], g[9], g[10], g[6]}] - 
    5*iint[{g[9], g[11], g[5], g[4]}] + 3*iint[{g[9], g[11], g[7], g[4]}] + 
    2*iint[{g[9], g[11], g[11], g[4]}] + iint[{g[9], g[11], g[12], g[4]}] - 
    iint[{g[9], g[11], g[13], g[4]}] - 2*iint[{g[9], g[11], g[17], g[4]}] + 
    iint[{g[9], g[11], g[18], g[4]}] + iint[{g[9], g[11], g[22], g[6]}] - 
    iint[{g[9], g[11], g[26], g[1]}] - iint[{g[9], g[12], g[5], g[4]}] + 
    iint[{g[9], g[13], g[5], g[4]}] + 2*iint[{g[9], g[17], g[5], g[4]}] - 
    iint[{g[9], g[18], g[5], g[4]}] - iint[{g[9], g[22], g[13], g[6]}] + 
    4*iint[{g[9], g[24], g[8], g[1]}] + 4*iint[{g[9], g[24], g[9], g[4]}] + 
    4*iint[{g[9], g[24], g[10], g[6]}] + 3*iint[{g[9], g[25], g[5], g[4]}] - 
    3*iint[{g[9], g[25], g[7], g[4]}] - 2*iint[{g[9], g[25], g[11], g[4]}] - 
    iint[{g[9], g[25], g[12], g[4]}] + iint[{g[9], g[25], g[13], g[4]}] + 
    2*iint[{g[9], g[25], g[17], g[4]}] - iint[{g[9], g[25], g[18], g[4]}] - 
    iint[{g[9], g[25], g[22], g[6]}] + iint[{g[9], g[25], g[26], g[1]}] + 
    iint[{g[9], g[26], g[3], g[1]}] + iint[{g[9], g[27], g[1], g[1]}] - 
    iint[{g[9], g[27], g[6], g[6]}] - (3*iint[{g[10], g[6], g[6], g[6]}])/2 + 
    iint[{g[10], g[13], g[13], g[6]}] + 3*iint[{g[12], g[5], g[8], g[1]}] + 
    3*iint[{g[12], g[5], g[9], g[4]}] + 3*iint[{g[12], g[5], g[10], g[6]}] - 
    3*iint[{g[12], g[7], g[8], g[1]}] - 3*iint[{g[12], g[7], g[9], g[4]}] - 
    3*iint[{g[12], g[7], g[10], g[6]}] - iint[{g[12], g[11], g[8], g[1]}] - 
    iint[{g[12], g[11], g[9], g[4]}] - iint[{g[12], g[11], g[10], g[6]}] - 
    iint[{g[12], g[12], g[8], g[1]}] - iint[{g[12], g[12], g[9], g[4]}] - 
    iint[{g[12], g[12], g[10], g[6]}] + iint[{g[12], g[13], g[8], g[1]}] + 
    iint[{g[12], g[13], g[9], g[4]}] + iint[{g[12], g[13], g[10], g[6]}] - 
    iint[{g[12], g[14], g[1], g[1]}]/2 + (3*iint[{g[12], g[14], g[6], g[6]}])/
     2 - iint[{g[12], g[16], g[1], g[1]}]/2 + 
    iint[{g[12], g[16], g[6], g[6]}]/2 + 2*iint[{g[12], g[17], g[8], g[1]}] + 
    2*iint[{g[12], g[17], g[9], g[4]}] + 
    2*iint[{g[12], g[17], g[10], g[6]}] - iint[{g[12], g[18], g[8], g[1]}] - 
    iint[{g[12], g[18], g[9], g[4]}] - iint[{g[12], g[18], g[10], g[6]}] + 
    iint[{g[12], g[19], g[6], g[6]}] + iint[{g[12], g[23], g[1], g[1]}]/2 - 
    iint[{g[12], g[23], g[6], g[6]}]/2 - 3*iint[{g[12], g[24], g[5], g[4]}] + 
    3*iint[{g[12], g[24], g[7], g[4]}] + 
    2*iint[{g[12], g[24], g[11], g[4]}] + iint[{g[12], g[24], g[12], g[4]}] - 
    iint[{g[12], g[24], g[13], g[4]}] - 2*iint[{g[12], g[24], g[17], g[4]}] + 
    iint[{g[12], g[24], g[18], g[4]}] + iint[{g[12], g[24], g[22], g[6]}] - 
    iint[{g[12], g[24], g[26], g[1]}] - iint[{g[12], g[25], g[8], g[1]}] - 
    iint[{g[12], g[25], g[9], g[4]}] - iint[{g[12], g[25], g[10], g[6]}] - 
    3*iint[{g[13], g[5], g[8], g[1]}] - 3*iint[{g[13], g[5], g[9], g[4]}] - 
    3*iint[{g[13], g[5], g[10], g[6]}] + 3*iint[{g[13], g[7], g[8], g[1]}] + 
    3*iint[{g[13], g[7], g[9], g[4]}] + 3*iint[{g[13], g[7], g[10], g[6]}] + 
    iint[{g[13], g[11], g[8], g[1]}] + iint[{g[13], g[11], g[9], g[4]}] + 
    iint[{g[13], g[11], g[10], g[6]}] + iint[{g[13], g[12], g[8], g[1]}] + 
    iint[{g[13], g[12], g[9], g[4]}] + iint[{g[13], g[12], g[10], g[6]}] - 
    iint[{g[13], g[13], g[8], g[1]}] - iint[{g[13], g[13], g[9], g[4]}] - 
    iint[{g[13], g[13], g[10], g[6]}] + iint[{g[13], g[14], g[1], g[1]}]/2 - 
    (3*iint[{g[13], g[14], g[6], g[6]}])/2 + iint[{g[13], g[16], g[1], g[1]}]/
     2 - iint[{g[13], g[16], g[6], g[6]}]/2 - 
    2*iint[{g[13], g[17], g[8], g[1]}] - 2*iint[{g[13], g[17], g[9], g[4]}] - 
    2*iint[{g[13], g[17], g[10], g[6]}] + iint[{g[13], g[18], g[8], g[1]}] + 
    iint[{g[13], g[18], g[9], g[4]}] + iint[{g[13], g[18], g[10], g[6]}] - 
    iint[{g[13], g[19], g[6], g[6]}] - iint[{g[13], g[23], g[1], g[1]}]/2 + 
    iint[{g[13], g[23], g[6], g[6]}]/2 + 3*iint[{g[13], g[24], g[5], g[4]}] - 
    3*iint[{g[13], g[24], g[7], g[4]}] - 
    2*iint[{g[13], g[24], g[11], g[4]}] - iint[{g[13], g[24], g[12], g[4]}] + 
    iint[{g[13], g[24], g[13], g[4]}] + 2*iint[{g[13], g[24], g[17], g[4]}] - 
    iint[{g[13], g[24], g[18], g[4]}] - iint[{g[13], g[24], g[22], g[6]}] + 
    iint[{g[13], g[24], g[26], g[1]}] + iint[{g[13], g[25], g[8], g[1]}] + 
    iint[{g[13], g[25], g[9], g[4]}] + iint[{g[13], g[25], g[10], g[6]}] - 
    iint[{g[14], g[6], g[13], g[6]}]/2 - (3*iint[{g[14], g[7], g[6], g[6]}])/
     2 + iint[{g[14], g[13], g[6], g[6]}]/2 - 
    6*iint[{g[17], g[5], g[8], g[1]}] - 6*iint[{g[17], g[5], g[9], g[4]}] - 
    6*iint[{g[17], g[5], g[10], g[6]}] + 6*iint[{g[17], g[7], g[8], g[1]}] + 
    6*iint[{g[17], g[7], g[9], g[4]}] + 6*iint[{g[17], g[7], g[10], g[6]}] + 
    2*iint[{g[17], g[11], g[8], g[1]}] + 2*iint[{g[17], g[11], g[9], g[4]}] + 
    2*iint[{g[17], g[11], g[10], g[6]}] + 
    2*iint[{g[17], g[12], g[8], g[1]}] + 2*iint[{g[17], g[12], g[9], g[4]}] + 
    2*iint[{g[17], g[12], g[10], g[6]}] - 
    2*iint[{g[17], g[13], g[8], g[1]}] - 2*iint[{g[17], g[13], g[9], g[4]}] - 
    2*iint[{g[17], g[13], g[10], g[6]}] + iint[{g[17], g[14], g[1], g[1]}] - 
    3*iint[{g[17], g[14], g[6], g[6]}] + iint[{g[17], g[16], g[1], g[1]}] - 
    iint[{g[17], g[16], g[6], g[6]}] - 4*iint[{g[17], g[17], g[8], g[1]}] - 
    4*iint[{g[17], g[17], g[9], g[4]}] - 
    4*iint[{g[17], g[17], g[10], g[6]}] + 
    2*iint[{g[17], g[18], g[8], g[1]}] + 2*iint[{g[17], g[18], g[9], g[4]}] + 
    2*iint[{g[17], g[18], g[10], g[6]}] - 
    2*iint[{g[17], g[19], g[6], g[6]}] - iint[{g[17], g[23], g[1], g[1]}] + 
    iint[{g[17], g[23], g[6], g[6]}] + 6*iint[{g[17], g[24], g[5], g[4]}] - 
    6*iint[{g[17], g[24], g[7], g[4]}] - 
    4*iint[{g[17], g[24], g[11], g[4]}] - 
    2*iint[{g[17], g[24], g[12], g[4]}] + 
    2*iint[{g[17], g[24], g[13], g[4]}] + 
    4*iint[{g[17], g[24], g[17], g[4]}] - 
    2*iint[{g[17], g[24], g[18], g[4]}] - 
    2*iint[{g[17], g[24], g[22], g[6]}] + 
    2*iint[{g[17], g[24], g[26], g[1]}] + 
    2*iint[{g[17], g[25], g[8], g[1]}] + 2*iint[{g[17], g[25], g[9], g[4]}] + 
    2*iint[{g[17], g[25], g[10], g[6]}] + 3*iint[{g[18], g[5], g[8], g[1]}] + 
    3*iint[{g[18], g[5], g[9], g[4]}] + 3*iint[{g[18], g[5], g[10], g[6]}] - 
    3*iint[{g[18], g[7], g[8], g[1]}] - 3*iint[{g[18], g[7], g[9], g[4]}] - 
    3*iint[{g[18], g[7], g[10], g[6]}] - iint[{g[18], g[11], g[8], g[1]}] - 
    iint[{g[18], g[11], g[9], g[4]}] - iint[{g[18], g[11], g[10], g[6]}] - 
    iint[{g[18], g[12], g[8], g[1]}] - iint[{g[18], g[12], g[9], g[4]}] - 
    iint[{g[18], g[12], g[10], g[6]}] + iint[{g[18], g[13], g[8], g[1]}] + 
    iint[{g[18], g[13], g[9], g[4]}] + iint[{g[18], g[13], g[10], g[6]}] - 
    iint[{g[18], g[14], g[1], g[1]}]/2 + (3*iint[{g[18], g[14], g[6], g[6]}])/
     2 - iint[{g[18], g[16], g[1], g[1]}]/2 + 
    iint[{g[18], g[16], g[6], g[6]}]/2 + 2*iint[{g[18], g[17], g[8], g[1]}] + 
    2*iint[{g[18], g[17], g[9], g[4]}] + 
    2*iint[{g[18], g[17], g[10], g[6]}] - iint[{g[18], g[18], g[8], g[1]}] - 
    iint[{g[18], g[18], g[9], g[4]}] - iint[{g[18], g[18], g[10], g[6]}] + 
    iint[{g[18], g[19], g[6], g[6]}] + iint[{g[18], g[23], g[1], g[1]}]/2 - 
    iint[{g[18], g[23], g[6], g[6]}]/2 - 3*iint[{g[18], g[24], g[5], g[4]}] + 
    3*iint[{g[18], g[24], g[7], g[4]}] + 
    2*iint[{g[18], g[24], g[11], g[4]}] + iint[{g[18], g[24], g[12], g[4]}] - 
    iint[{g[18], g[24], g[13], g[4]}] - 2*iint[{g[18], g[24], g[17], g[4]}] + 
    iint[{g[18], g[24], g[18], g[4]}] + iint[{g[18], g[24], g[22], g[6]}] - 
    iint[{g[18], g[24], g[26], g[1]}] - iint[{g[18], g[25], g[8], g[1]}] - 
    iint[{g[18], g[25], g[9], g[4]}] - iint[{g[18], g[25], g[10], g[6]}] - 
    iint[{g[19], g[6], g[13], g[6]}]/2 - (3*iint[{g[19], g[7], g[6], g[6]}])/
     2 + iint[{g[19], g[13], g[6], g[6]}]/2 - iint[{g[23], g[1], g[3], g[1]}]/
     2 - (3*iint[{g[23], g[2], g[1], g[1]}])/2 + 
    iint[{g[23], g[3], g[1], g[1]}]/2 + iint[{g[23], g[6], g[13], g[6]}]/2 + 
    (3*iint[{g[23], g[7], g[6], g[6]}])/2 - iint[{g[23], g[13], g[6], g[6]}]/
     2 - (3*iint[{g[24], g[4], g[6], g[6]}])/2 + 
    6*iint[{g[24], g[5], g[5], g[4]}] - 3*iint[{g[24], g[5], g[7], g[4]}] - 
    2*iint[{g[24], g[5], g[11], g[4]}] - iint[{g[24], g[5], g[12], g[4]}] + 
    iint[{g[24], g[5], g[13], g[4]}] + 2*iint[{g[24], g[5], g[17], g[4]}] - 
    iint[{g[24], g[5], g[18], g[4]}] - iint[{g[24], g[5], g[22], g[6]}] + 
    iint[{g[24], g[5], g[26], g[1]}] - 3*iint[{g[24], g[7], g[5], g[4]}] + 
    8*iint[{g[24], g[9], g[8], g[1]}] + 8*iint[{g[24], g[9], g[9], g[4]}] + 
    8*iint[{g[24], g[9], g[10], g[6]}] - 5*iint[{g[24], g[11], g[5], g[4]}] + 
    3*iint[{g[24], g[11], g[7], g[4]}] + 
    2*iint[{g[24], g[11], g[11], g[4]}] + iint[{g[24], g[11], g[12], g[4]}] - 
    iint[{g[24], g[11], g[13], g[4]}] - 2*iint[{g[24], g[11], g[17], g[4]}] + 
    iint[{g[24], g[11], g[18], g[4]}] + iint[{g[24], g[11], g[22], g[6]}] - 
    iint[{g[24], g[11], g[26], g[1]}] - iint[{g[24], g[12], g[5], g[4]}] + 
    iint[{g[24], g[13], g[5], g[4]}] + 2*iint[{g[24], g[17], g[5], g[4]}] - 
    iint[{g[24], g[18], g[5], g[4]}] - iint[{g[24], g[22], g[13], g[6]}] + 
    4*iint[{g[24], g[24], g[8], g[1]}] + 4*iint[{g[24], g[24], g[9], g[4]}] + 
    4*iint[{g[24], g[24], g[10], g[6]}] + 
    3*iint[{g[24], g[25], g[5], g[4]}] - 3*iint[{g[24], g[25], g[7], g[4]}] - 
    2*iint[{g[24], g[25], g[11], g[4]}] - iint[{g[24], g[25], g[12], g[4]}] + 
    iint[{g[24], g[25], g[13], g[4]}] + 2*iint[{g[24], g[25], g[17], g[4]}] - 
    iint[{g[24], g[25], g[18], g[4]}] - iint[{g[24], g[25], g[22], g[6]}] + 
    iint[{g[24], g[25], g[26], g[1]}] + iint[{g[24], g[26], g[3], g[1]}] + 
    iint[{g[24], g[27], g[1], g[1]}] - iint[{g[24], g[27], g[6], g[6]}] + 
    6*iint[{g[25], g[5], g[8], g[1]}] + 6*iint[{g[25], g[5], g[9], g[4]}] + 
    6*iint[{g[25], g[5], g[10], g[6]}] - 6*iint[{g[25], g[7], g[8], g[1]}] - 
    6*iint[{g[25], g[7], g[9], g[4]}] - 6*iint[{g[25], g[7], g[10], g[6]}] + 
    iint[{g[25], g[8], g[3], g[1]}] + 4*iint[{g[25], g[9], g[5], g[4]}] - 
    3*iint[{g[25], g[9], g[7], g[4]}] - 2*iint[{g[25], g[9], g[11], g[4]}] - 
    iint[{g[25], g[9], g[12], g[4]}] + iint[{g[25], g[9], g[13], g[4]}] + 
    2*iint[{g[25], g[9], g[17], g[4]}] - iint[{g[25], g[9], g[18], g[4]}] - 
    iint[{g[25], g[9], g[22], g[6]}] + iint[{g[25], g[9], g[26], g[1]}] + 
    iint[{g[25], g[10], g[13], g[6]}] - 2*iint[{g[25], g[11], g[8], g[1]}] - 
    2*iint[{g[25], g[11], g[9], g[4]}] - 
    2*iint[{g[25], g[11], g[10], g[6]}] - 
    2*iint[{g[25], g[12], g[8], g[1]}] - 2*iint[{g[25], g[12], g[9], g[4]}] - 
    2*iint[{g[25], g[12], g[10], g[6]}] + 
    2*iint[{g[25], g[13], g[8], g[1]}] + 2*iint[{g[25], g[13], g[9], g[4]}] + 
    2*iint[{g[25], g[13], g[10], g[6]}] - iint[{g[25], g[14], g[1], g[1]}] + 
    (5*iint[{g[25], g[14], g[6], g[6]}])/2 - 
    iint[{g[25], g[16], g[1], g[1]}] + iint[{g[25], g[16], g[6], g[6]}] + 
    4*iint[{g[25], g[17], g[8], g[1]}] + 4*iint[{g[25], g[17], g[9], g[4]}] + 
    4*iint[{g[25], g[17], g[10], g[6]}] - 
    2*iint[{g[25], g[18], g[8], g[1]}] - 2*iint[{g[25], g[18], g[9], g[4]}] - 
    2*iint[{g[25], g[18], g[10], g[6]}] + 
    (3*iint[{g[25], g[19], g[6], g[6]}])/2 + iint[{g[25], g[23], g[1], g[1]}]/
     2 - iint[{g[25], g[23], g[6], g[6]}]/2 - 
    3*iint[{g[25], g[24], g[5], g[4]}] + 3*iint[{g[25], g[24], g[7], g[4]}] + 
    2*iint[{g[25], g[24], g[11], g[4]}] + iint[{g[25], g[24], g[12], g[4]}] - 
    iint[{g[25], g[24], g[13], g[4]}] - 2*iint[{g[25], g[24], g[17], g[4]}] + 
    iint[{g[25], g[24], g[18], g[4]}] + iint[{g[25], g[24], g[22], g[6]}] - 
    iint[{g[25], g[24], g[26], g[1]}] - iint[{g[25], g[25], g[8], g[1]}] - 
    iint[{g[25], g[25], g[9], g[4]}] - iint[{g[25], g[25], g[10], g[6]}] + 
    (54*I)*iint[{g[5], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (54*I)*iint[{g[5], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[5], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[5], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[5], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (36*I)*iint[{g[5], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[5], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[5], g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (54*I)*iint[{g[7], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (54*I)*iint[{g[7], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[7], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[7], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[7], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (36*I)*iint[{g[7], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[7], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[7], g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (48*I)*iint[{g[9], g[9]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[9], g[24]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[12], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[12], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[12], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[12], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[12], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[12], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[12], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[12], g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[13], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[13], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[13], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[13], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[13], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[13], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[13], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[13], g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (36*I)*iint[{g[17], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (36*I)*iint[{g[17], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[17], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[17], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[17], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[17], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[17], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[17], g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[18], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[18], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[18], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[18], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[18], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[18], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[18], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[18], g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (48*I)*iint[{g[24], g[9]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[24], g[24]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (36*I)*iint[{g[25], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (36*I)*iint[{g[25], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[25], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[25], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[25], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[25], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[25], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[25], g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (I/2)*iint[{g[25]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (((50*I)/3)*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
      ((23*I)/3)*Pi^2*Im[PolyLog[2, 1 - (I/2)*(I + Sqrt[3])]] - 
      (144*I)*Im[PolyLog[4, I/Sqrt[3]]] - 
      (18*I)*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]] + 
      (36*I)*Im[PolyLog[4, 1 - (I/2)*(I + Sqrt[3])]])/9 - 
    22*iint[{g[8]}]*Zeta[3] - 20*iint[{g[9]}]*Zeta[3] - 
    22*iint[{g[10]}]*Zeta[3] + 6*iint[{g[14]}]*Zeta[3] + 
    6*iint[{g[19]}]*Zeta[3] - 16*iint[{g[24]}]*Zeta[3]), 
 \[Epsilon]^3*(3*iint[{g[5], g[8], g[1]}] + 3*iint[{g[5], g[9], g[4]}] + 
    3*iint[{g[5], g[10], g[6]}] - 3*iint[{g[7], g[8], g[1]}] - 
    3*iint[{g[7], g[9], g[4]}] - 3*iint[{g[7], g[10], g[6]}] - 
    iint[{g[11], g[8], g[1]}] - iint[{g[11], g[9], g[4]}] - 
    iint[{g[11], g[10], g[6]}] - iint[{g[12], g[8], g[1]}] - 
    iint[{g[12], g[9], g[4]}] - iint[{g[12], g[10], g[6]}] + 
    iint[{g[13], g[8], g[1]}] + iint[{g[13], g[9], g[4]}] + 
    iint[{g[13], g[10], g[6]}] - iint[{g[14], g[1], g[1]}]/2 + 
    (3*iint[{g[14], g[6], g[6]}])/2 - iint[{g[16], g[1], g[1]}]/2 + 
    iint[{g[16], g[6], g[6]}]/2 + 2*iint[{g[17], g[8], g[1]}] + 
    2*iint[{g[17], g[9], g[4]}] + 2*iint[{g[17], g[10], g[6]}] - 
    iint[{g[18], g[8], g[1]}] - iint[{g[18], g[9], g[4]}] - 
    iint[{g[18], g[10], g[6]}] + iint[{g[19], g[6], g[6]}] + 
    iint[{g[23], g[1], g[1]}]/2 - iint[{g[23], g[6], g[6]}]/2 - 
    3*iint[{g[24], g[5], g[4]}] + 3*iint[{g[24], g[7], g[4]}] + 
    2*iint[{g[24], g[11], g[4]}] + iint[{g[24], g[12], g[4]}] - 
    iint[{g[24], g[13], g[4]}] - 2*iint[{g[24], g[17], g[4]}] + 
    iint[{g[24], g[18], g[4]}] + iint[{g[24], g[22], g[6]}] - 
    iint[{g[24], g[26], g[1]}] - iint[{g[25], g[8], g[1]}] - 
    iint[{g[25], g[9], g[4]}] - iint[{g[25], g[10], g[6]}] - 
    (18*I)*iint[{g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^4*(-(Pi^2*iint[{g[5], g[8]}]) - Pi^2*iint[{g[5], g[9]}] - 
    Pi^2*iint[{g[5], g[10]}] + Pi^2*iint[{g[7], g[8]}] + 
    Pi^2*iint[{g[7], g[9]}] + Pi^2*iint[{g[7], g[10]}] + 
    (Pi^2*iint[{g[11], g[8]}])/3 + (Pi^2*iint[{g[11], g[9]}])/3 + 
    (Pi^2*iint[{g[11], g[10]}])/3 + (Pi^2*iint[{g[12], g[8]}])/3 + 
    (Pi^2*iint[{g[12], g[9]}])/3 + (Pi^2*iint[{g[12], g[10]}])/3 - 
    (Pi^2*iint[{g[13], g[8]}])/3 - (Pi^2*iint[{g[13], g[9]}])/3 - 
    (Pi^2*iint[{g[13], g[10]}])/3 + (Pi^2*iint[{g[14], g[1]}])/6 - 
    (Pi^2*iint[{g[14], g[6]}])/2 + (Pi^2*iint[{g[16], g[1]}])/6 - 
    (Pi^2*iint[{g[16], g[6]}])/6 - (2*Pi^2*iint[{g[17], g[8]}])/3 - 
    (2*Pi^2*iint[{g[17], g[9]}])/3 - (2*Pi^2*iint[{g[17], g[10]}])/3 + 
    (Pi^2*iint[{g[18], g[8]}])/3 + (Pi^2*iint[{g[18], g[9]}])/3 + 
    (Pi^2*iint[{g[18], g[10]}])/3 - (Pi^2*iint[{g[19], g[6]}])/3 - 
    (Pi^2*iint[{g[23], g[1]}])/6 + (Pi^2*iint[{g[23], g[6]}])/6 + 
    Pi^2*iint[{g[24], g[5]}] - Pi^2*iint[{g[24], g[7]}] - 
    (2*Pi^2*iint[{g[24], g[11]}])/3 - (Pi^2*iint[{g[24], g[12]}])/3 + 
    (Pi^2*iint[{g[24], g[13]}])/3 + (2*Pi^2*iint[{g[24], g[17]}])/3 - 
    (Pi^2*iint[{g[24], g[18]}])/3 - (Pi^2*iint[{g[24], g[22]}])/3 + 
    (Pi^2*iint[{g[24], g[26]}])/3 + (Pi^2*iint[{g[25], g[8]}])/3 + 
    (Pi^2*iint[{g[25], g[9]}])/3 + (Pi^2*iint[{g[25], g[10]}])/3 + 
    9*iint[{g[5], g[5], g[8], g[1]}] + 9*iint[{g[5], g[5], g[9], g[4]}] + 
    9*iint[{g[5], g[5], g[10], g[6]}] - 9*iint[{g[5], g[7], g[8], g[1]}] - 
    9*iint[{g[5], g[7], g[9], g[4]}] - 9*iint[{g[5], g[7], g[10], g[6]}] + 
    3*iint[{g[5], g[8], g[3], g[1]}] + 12*iint[{g[5], g[9], g[5], g[4]}] - 
    9*iint[{g[5], g[9], g[7], g[4]}] - 6*iint[{g[5], g[9], g[11], g[4]}] - 
    3*iint[{g[5], g[9], g[12], g[4]}] + 3*iint[{g[5], g[9], g[13], g[4]}] + 
    6*iint[{g[5], g[9], g[17], g[4]}] - 3*iint[{g[5], g[9], g[18], g[4]}] - 
    3*iint[{g[5], g[9], g[22], g[6]}] + 3*iint[{g[5], g[9], g[26], g[1]}] + 
    3*iint[{g[5], g[10], g[13], g[6]}] - 3*iint[{g[5], g[11], g[8], g[1]}] - 
    3*iint[{g[5], g[11], g[9], g[4]}] - 3*iint[{g[5], g[11], g[10], g[6]}] - 
    3*iint[{g[5], g[12], g[8], g[1]}] - 3*iint[{g[5], g[12], g[9], g[4]}] - 
    3*iint[{g[5], g[12], g[10], g[6]}] + 3*iint[{g[5], g[13], g[8], g[1]}] + 
    3*iint[{g[5], g[13], g[9], g[4]}] + 3*iint[{g[5], g[13], g[10], g[6]}] - 
    (3*iint[{g[5], g[14], g[1], g[1]}])/2 + 
    3*iint[{g[5], g[14], g[6], g[6]}] - (3*iint[{g[5], g[16], g[1], g[1]}])/
     2 + (3*iint[{g[5], g[16], g[6], g[6]}])/2 + 
    6*iint[{g[5], g[17], g[8], g[1]}] + 6*iint[{g[5], g[17], g[9], g[4]}] + 
    6*iint[{g[5], g[17], g[10], g[6]}] - 3*iint[{g[5], g[18], g[8], g[1]}] - 
    3*iint[{g[5], g[18], g[9], g[4]}] - 3*iint[{g[5], g[18], g[10], g[6]}] + 
    (3*iint[{g[5], g[19], g[6], g[6]}])/2 - 
    9*iint[{g[7], g[5], g[8], g[1]}] - 9*iint[{g[7], g[5], g[9], g[4]}] - 
    9*iint[{g[7], g[5], g[10], g[6]}] + 9*iint[{g[7], g[7], g[8], g[1]}] + 
    9*iint[{g[7], g[7], g[9], g[4]}] + 9*iint[{g[7], g[7], g[10], g[6]}] - 
    3*iint[{g[7], g[8], g[3], g[1]}] - 12*iint[{g[7], g[9], g[5], g[4]}] + 
    9*iint[{g[7], g[9], g[7], g[4]}] + 6*iint[{g[7], g[9], g[11], g[4]}] + 
    3*iint[{g[7], g[9], g[12], g[4]}] - 3*iint[{g[7], g[9], g[13], g[4]}] - 
    6*iint[{g[7], g[9], g[17], g[4]}] + 3*iint[{g[7], g[9], g[18], g[4]}] + 
    3*iint[{g[7], g[9], g[22], g[6]}] - 3*iint[{g[7], g[9], g[26], g[1]}] - 
    3*iint[{g[7], g[10], g[13], g[6]}] + 3*iint[{g[7], g[11], g[8], g[1]}] + 
    3*iint[{g[7], g[11], g[9], g[4]}] + 3*iint[{g[7], g[11], g[10], g[6]}] + 
    3*iint[{g[7], g[12], g[8], g[1]}] + 3*iint[{g[7], g[12], g[9], g[4]}] + 
    3*iint[{g[7], g[12], g[10], g[6]}] - 3*iint[{g[7], g[13], g[8], g[1]}] - 
    3*iint[{g[7], g[13], g[9], g[4]}] - 3*iint[{g[7], g[13], g[10], g[6]}] + 
    (3*iint[{g[7], g[14], g[1], g[1]}])/2 - 
    3*iint[{g[7], g[14], g[6], g[6]}] + (3*iint[{g[7], g[16], g[1], g[1]}])/
     2 - (3*iint[{g[7], g[16], g[6], g[6]}])/2 - 
    6*iint[{g[7], g[17], g[8], g[1]}] - 6*iint[{g[7], g[17], g[9], g[4]}] - 
    6*iint[{g[7], g[17], g[10], g[6]}] + 3*iint[{g[7], g[18], g[8], g[1]}] + 
    3*iint[{g[7], g[18], g[9], g[4]}] + 3*iint[{g[7], g[18], g[10], g[6]}] - 
    (3*iint[{g[7], g[19], g[6], g[6]}])/2 + 
    3*iint[{g[11], g[5], g[8], g[1]}] + 3*iint[{g[11], g[5], g[9], g[4]}] + 
    3*iint[{g[11], g[5], g[10], g[6]}] - 3*iint[{g[11], g[7], g[8], g[1]}] - 
    3*iint[{g[11], g[7], g[9], g[4]}] - 3*iint[{g[11], g[7], g[10], g[6]}] - 
    iint[{g[11], g[8], g[3], g[1]}] - 4*iint[{g[11], g[9], g[5], g[4]}] + 
    3*iint[{g[11], g[9], g[7], g[4]}] + 2*iint[{g[11], g[9], g[11], g[4]}] + 
    iint[{g[11], g[9], g[12], g[4]}] - iint[{g[11], g[9], g[13], g[4]}] - 
    2*iint[{g[11], g[9], g[17], g[4]}] + iint[{g[11], g[9], g[18], g[4]}] + 
    iint[{g[11], g[9], g[22], g[6]}] - iint[{g[11], g[9], g[26], g[1]}] - 
    iint[{g[11], g[10], g[13], g[6]}] - iint[{g[11], g[11], g[8], g[1]}] - 
    iint[{g[11], g[11], g[9], g[4]}] - iint[{g[11], g[11], g[10], g[6]}] - 
    iint[{g[11], g[12], g[8], g[1]}] - iint[{g[11], g[12], g[9], g[4]}] - 
    iint[{g[11], g[12], g[10], g[6]}] + iint[{g[11], g[13], g[8], g[1]}] + 
    iint[{g[11], g[13], g[9], g[4]}] + iint[{g[11], g[13], g[10], g[6]}] - 
    iint[{g[11], g[14], g[1], g[1]}]/2 + 2*iint[{g[11], g[14], g[6], g[6]}] - 
    iint[{g[11], g[16], g[1], g[1]}]/2 + iint[{g[11], g[16], g[6], g[6]}]/2 + 
    2*iint[{g[11], g[17], g[8], g[1]}] + 2*iint[{g[11], g[17], g[9], g[4]}] + 
    2*iint[{g[11], g[17], g[10], g[6]}] - iint[{g[11], g[18], g[8], g[1]}] - 
    iint[{g[11], g[18], g[9], g[4]}] - iint[{g[11], g[18], g[10], g[6]}] + 
    (3*iint[{g[11], g[19], g[6], g[6]}])/2 + 
    iint[{g[11], g[23], g[1], g[1]}] - iint[{g[11], g[23], g[6], g[6]}] - 
    6*iint[{g[11], g[24], g[5], g[4]}] + 6*iint[{g[11], g[24], g[7], g[4]}] + 
    4*iint[{g[11], g[24], g[11], g[4]}] + 
    2*iint[{g[11], g[24], g[12], g[4]}] - 
    2*iint[{g[11], g[24], g[13], g[4]}] - 
    4*iint[{g[11], g[24], g[17], g[4]}] + 
    2*iint[{g[11], g[24], g[18], g[4]}] + 
    2*iint[{g[11], g[24], g[22], g[6]}] - 
    2*iint[{g[11], g[24], g[26], g[1]}] - 
    2*iint[{g[11], g[25], g[8], g[1]}] - 2*iint[{g[11], g[25], g[9], g[4]}] - 
    2*iint[{g[11], g[25], g[10], g[6]}] - 3*iint[{g[12], g[5], g[8], g[1]}] - 
    3*iint[{g[12], g[5], g[9], g[4]}] - 3*iint[{g[12], g[5], g[10], g[6]}] + 
    3*iint[{g[12], g[7], g[8], g[1]}] + 3*iint[{g[12], g[7], g[9], g[4]}] + 
    3*iint[{g[12], g[7], g[10], g[6]}] - iint[{g[12], g[8], g[3], g[1]}] - 
    4*iint[{g[12], g[9], g[5], g[4]}] + 3*iint[{g[12], g[9], g[7], g[4]}] + 
    2*iint[{g[12], g[9], g[11], g[4]}] + iint[{g[12], g[9], g[12], g[4]}] - 
    iint[{g[12], g[9], g[13], g[4]}] - 2*iint[{g[12], g[9], g[17], g[4]}] + 
    iint[{g[12], g[9], g[18], g[4]}] + iint[{g[12], g[9], g[22], g[6]}] - 
    iint[{g[12], g[9], g[26], g[1]}] - iint[{g[12], g[10], g[13], g[6]}] + 
    iint[{g[12], g[11], g[8], g[1]}] + iint[{g[12], g[11], g[9], g[4]}] + 
    iint[{g[12], g[11], g[10], g[6]}] + iint[{g[12], g[12], g[8], g[1]}] + 
    iint[{g[12], g[12], g[9], g[4]}] + iint[{g[12], g[12], g[10], g[6]}] - 
    iint[{g[12], g[13], g[8], g[1]}] - iint[{g[12], g[13], g[9], g[4]}] - 
    iint[{g[12], g[13], g[10], g[6]}] + iint[{g[12], g[14], g[1], g[1]}]/2 - 
    iint[{g[12], g[14], g[6], g[6]}] + iint[{g[12], g[16], g[1], g[1]}]/2 - 
    iint[{g[12], g[16], g[6], g[6]}]/2 - 2*iint[{g[12], g[17], g[8], g[1]}] - 
    2*iint[{g[12], g[17], g[9], g[4]}] - 
    2*iint[{g[12], g[17], g[10], g[6]}] + iint[{g[12], g[18], g[8], g[1]}] + 
    iint[{g[12], g[18], g[9], g[4]}] + iint[{g[12], g[18], g[10], g[6]}] - 
    iint[{g[12], g[19], g[6], g[6]}]/2 + 3*iint[{g[13], g[5], g[8], g[1]}] + 
    3*iint[{g[13], g[5], g[9], g[4]}] + 3*iint[{g[13], g[5], g[10], g[6]}] - 
    3*iint[{g[13], g[7], g[8], g[1]}] - 3*iint[{g[13], g[7], g[9], g[4]}] - 
    3*iint[{g[13], g[7], g[10], g[6]}] + iint[{g[13], g[8], g[3], g[1]}] + 
    4*iint[{g[13], g[9], g[5], g[4]}] - 3*iint[{g[13], g[9], g[7], g[4]}] - 
    2*iint[{g[13], g[9], g[11], g[4]}] - iint[{g[13], g[9], g[12], g[4]}] + 
    iint[{g[13], g[9], g[13], g[4]}] + 2*iint[{g[13], g[9], g[17], g[4]}] - 
    iint[{g[13], g[9], g[18], g[4]}] - iint[{g[13], g[9], g[22], g[6]}] + 
    iint[{g[13], g[9], g[26], g[1]}] + iint[{g[13], g[10], g[13], g[6]}] - 
    iint[{g[13], g[11], g[8], g[1]}] - iint[{g[13], g[11], g[9], g[4]}] - 
    iint[{g[13], g[11], g[10], g[6]}] - iint[{g[13], g[12], g[8], g[1]}] - 
    iint[{g[13], g[12], g[9], g[4]}] - iint[{g[13], g[12], g[10], g[6]}] + 
    iint[{g[13], g[13], g[8], g[1]}] + iint[{g[13], g[13], g[9], g[4]}] + 
    iint[{g[13], g[13], g[10], g[6]}] - iint[{g[13], g[14], g[1], g[1]}]/2 + 
    iint[{g[13], g[14], g[6], g[6]}] - iint[{g[13], g[16], g[1], g[1]}]/2 + 
    iint[{g[13], g[16], g[6], g[6]}]/2 + 2*iint[{g[13], g[17], g[8], g[1]}] + 
    2*iint[{g[13], g[17], g[9], g[4]}] + 
    2*iint[{g[13], g[17], g[10], g[6]}] - iint[{g[13], g[18], g[8], g[1]}] - 
    iint[{g[13], g[18], g[9], g[4]}] - iint[{g[13], g[18], g[10], g[6]}] + 
    iint[{g[13], g[19], g[6], g[6]}]/2 - iint[{g[14], g[1], g[3], g[1]}]/2 - 
    (3*iint[{g[14], g[2], g[1], g[1]}])/2 + iint[{g[14], g[3], g[1], g[1]}]/
     2 + (3*iint[{g[14], g[6], g[13], g[6]}])/2 + 
    (9*iint[{g[14], g[7], g[6], g[6]}])/2 - 
    (3*iint[{g[14], g[13], g[6], g[6]}])/2 - iint[{g[16], g[1], g[3], g[1]}]/
     2 - (3*iint[{g[16], g[2], g[1], g[1]}])/2 + 
    iint[{g[16], g[3], g[1], g[1]}]/2 + iint[{g[16], g[6], g[13], g[6]}]/2 + 
    (3*iint[{g[16], g[7], g[6], g[6]}])/2 - iint[{g[16], g[13], g[6], g[6]}]/
     2 + 6*iint[{g[17], g[5], g[8], g[1]}] + 
    6*iint[{g[17], g[5], g[9], g[4]}] + 6*iint[{g[17], g[5], g[10], g[6]}] - 
    6*iint[{g[17], g[7], g[8], g[1]}] - 6*iint[{g[17], g[7], g[9], g[4]}] - 
    6*iint[{g[17], g[7], g[10], g[6]}] + 2*iint[{g[17], g[8], g[3], g[1]}] + 
    8*iint[{g[17], g[9], g[5], g[4]}] - 6*iint[{g[17], g[9], g[7], g[4]}] - 
    4*iint[{g[17], g[9], g[11], g[4]}] - 2*iint[{g[17], g[9], g[12], g[4]}] + 
    2*iint[{g[17], g[9], g[13], g[4]}] + 4*iint[{g[17], g[9], g[17], g[4]}] - 
    2*iint[{g[17], g[9], g[18], g[4]}] - 2*iint[{g[17], g[9], g[22], g[6]}] + 
    2*iint[{g[17], g[9], g[26], g[1]}] + 
    2*iint[{g[17], g[10], g[13], g[6]}] - 
    2*iint[{g[17], g[11], g[8], g[1]}] - 2*iint[{g[17], g[11], g[9], g[4]}] - 
    2*iint[{g[17], g[11], g[10], g[6]}] - 
    2*iint[{g[17], g[12], g[8], g[1]}] - 2*iint[{g[17], g[12], g[9], g[4]}] - 
    2*iint[{g[17], g[12], g[10], g[6]}] + 
    2*iint[{g[17], g[13], g[8], g[1]}] + 2*iint[{g[17], g[13], g[9], g[4]}] + 
    2*iint[{g[17], g[13], g[10], g[6]}] - iint[{g[17], g[14], g[1], g[1]}] + 
    2*iint[{g[17], g[14], g[6], g[6]}] - iint[{g[17], g[16], g[1], g[1]}] + 
    iint[{g[17], g[16], g[6], g[6]}] + 4*iint[{g[17], g[17], g[8], g[1]}] + 
    4*iint[{g[17], g[17], g[9], g[4]}] + 
    4*iint[{g[17], g[17], g[10], g[6]}] - 
    2*iint[{g[17], g[18], g[8], g[1]}] - 2*iint[{g[17], g[18], g[9], g[4]}] - 
    2*iint[{g[17], g[18], g[10], g[6]}] + iint[{g[17], g[19], g[6], g[6]}] - 
    3*iint[{g[18], g[5], g[8], g[1]}] - 3*iint[{g[18], g[5], g[9], g[4]}] - 
    3*iint[{g[18], g[5], g[10], g[6]}] + 3*iint[{g[18], g[7], g[8], g[1]}] + 
    3*iint[{g[18], g[7], g[9], g[4]}] + 3*iint[{g[18], g[7], g[10], g[6]}] - 
    iint[{g[18], g[8], g[3], g[1]}] - 4*iint[{g[18], g[9], g[5], g[4]}] + 
    3*iint[{g[18], g[9], g[7], g[4]}] + 2*iint[{g[18], g[9], g[11], g[4]}] + 
    iint[{g[18], g[9], g[12], g[4]}] - iint[{g[18], g[9], g[13], g[4]}] - 
    2*iint[{g[18], g[9], g[17], g[4]}] + iint[{g[18], g[9], g[18], g[4]}] + 
    iint[{g[18], g[9], g[22], g[6]}] - iint[{g[18], g[9], g[26], g[1]}] - 
    iint[{g[18], g[10], g[13], g[6]}] + iint[{g[18], g[11], g[8], g[1]}] + 
    iint[{g[18], g[11], g[9], g[4]}] + iint[{g[18], g[11], g[10], g[6]}] + 
    iint[{g[18], g[12], g[8], g[1]}] + iint[{g[18], g[12], g[9], g[4]}] + 
    iint[{g[18], g[12], g[10], g[6]}] - iint[{g[18], g[13], g[8], g[1]}] - 
    iint[{g[18], g[13], g[9], g[4]}] - iint[{g[18], g[13], g[10], g[6]}] + 
    iint[{g[18], g[14], g[1], g[1]}]/2 - iint[{g[18], g[14], g[6], g[6]}] + 
    iint[{g[18], g[16], g[1], g[1]}]/2 - iint[{g[18], g[16], g[6], g[6]}]/2 - 
    2*iint[{g[18], g[17], g[8], g[1]}] - 2*iint[{g[18], g[17], g[9], g[4]}] - 
    2*iint[{g[18], g[17], g[10], g[6]}] + iint[{g[18], g[18], g[8], g[1]}] + 
    iint[{g[18], g[18], g[9], g[4]}] + iint[{g[18], g[18], g[10], g[6]}] - 
    iint[{g[18], g[19], g[6], g[6]}]/2 + iint[{g[19], g[6], g[13], g[6]}] + 
    3*iint[{g[19], g[7], g[6], g[6]}] - iint[{g[19], g[13], g[6], g[6]}] + 
    iint[{g[23], g[1], g[3], g[1]}]/2 + (3*iint[{g[23], g[2], g[1], g[1]}])/
     2 - iint[{g[23], g[3], g[1], g[1]}]/2 - iint[{g[23], g[6], g[13], g[6]}]/
     2 - (3*iint[{g[23], g[7], g[6], g[6]}])/2 + 
    iint[{g[23], g[13], g[6], g[6]}]/2 + (3*iint[{g[24], g[4], g[6], g[6]}])/
     2 - 6*iint[{g[24], g[5], g[5], g[4]}] + 
    3*iint[{g[24], g[5], g[7], g[4]}] + 2*iint[{g[24], g[5], g[11], g[4]}] + 
    iint[{g[24], g[5], g[12], g[4]}] - iint[{g[24], g[5], g[13], g[4]}] - 
    2*iint[{g[24], g[5], g[17], g[4]}] + iint[{g[24], g[5], g[18], g[4]}] + 
    iint[{g[24], g[5], g[22], g[6]}] - iint[{g[24], g[5], g[26], g[1]}] + 
    3*iint[{g[24], g[7], g[5], g[4]}] - 8*iint[{g[24], g[9], g[8], g[1]}] - 
    8*iint[{g[24], g[9], g[9], g[4]}] - 8*iint[{g[24], g[9], g[10], g[6]}] + 
    5*iint[{g[24], g[11], g[5], g[4]}] - 3*iint[{g[24], g[11], g[7], g[4]}] - 
    2*iint[{g[24], g[11], g[11], g[4]}] - iint[{g[24], g[11], g[12], g[4]}] + 
    iint[{g[24], g[11], g[13], g[4]}] + 2*iint[{g[24], g[11], g[17], g[4]}] - 
    iint[{g[24], g[11], g[18], g[4]}] - iint[{g[24], g[11], g[22], g[6]}] + 
    iint[{g[24], g[11], g[26], g[1]}] + iint[{g[24], g[12], g[5], g[4]}] - 
    iint[{g[24], g[13], g[5], g[4]}] - 2*iint[{g[24], g[17], g[5], g[4]}] + 
    iint[{g[24], g[18], g[5], g[4]}] + iint[{g[24], g[22], g[13], g[6]}] - 
    4*iint[{g[24], g[24], g[8], g[1]}] - 4*iint[{g[24], g[24], g[9], g[4]}] - 
    4*iint[{g[24], g[24], g[10], g[6]}] - 
    3*iint[{g[24], g[25], g[5], g[4]}] + 3*iint[{g[24], g[25], g[7], g[4]}] + 
    2*iint[{g[24], g[25], g[11], g[4]}] + iint[{g[24], g[25], g[12], g[4]}] - 
    iint[{g[24], g[25], g[13], g[4]}] - 2*iint[{g[24], g[25], g[17], g[4]}] + 
    iint[{g[24], g[25], g[18], g[4]}] + iint[{g[24], g[25], g[22], g[6]}] - 
    iint[{g[24], g[25], g[26], g[1]}] - iint[{g[24], g[26], g[3], g[1]}] - 
    iint[{g[24], g[27], g[1], g[1]}] + iint[{g[24], g[27], g[6], g[6]}] - 
    6*iint[{g[25], g[5], g[8], g[1]}] - 6*iint[{g[25], g[5], g[9], g[4]}] - 
    6*iint[{g[25], g[5], g[10], g[6]}] + 6*iint[{g[25], g[7], g[8], g[1]}] + 
    6*iint[{g[25], g[7], g[9], g[4]}] + 6*iint[{g[25], g[7], g[10], g[6]}] - 
    iint[{g[25], g[8], g[3], g[1]}] - 4*iint[{g[25], g[9], g[5], g[4]}] + 
    3*iint[{g[25], g[9], g[7], g[4]}] + 2*iint[{g[25], g[9], g[11], g[4]}] + 
    iint[{g[25], g[9], g[12], g[4]}] - iint[{g[25], g[9], g[13], g[4]}] - 
    2*iint[{g[25], g[9], g[17], g[4]}] + iint[{g[25], g[9], g[18], g[4]}] + 
    iint[{g[25], g[9], g[22], g[6]}] - iint[{g[25], g[9], g[26], g[1]}] - 
    iint[{g[25], g[10], g[13], g[6]}] + 2*iint[{g[25], g[11], g[8], g[1]}] + 
    2*iint[{g[25], g[11], g[9], g[4]}] + 
    2*iint[{g[25], g[11], g[10], g[6]}] + 
    2*iint[{g[25], g[12], g[8], g[1]}] + 2*iint[{g[25], g[12], g[9], g[4]}] + 
    2*iint[{g[25], g[12], g[10], g[6]}] - 
    2*iint[{g[25], g[13], g[8], g[1]}] - 2*iint[{g[25], g[13], g[9], g[4]}] - 
    2*iint[{g[25], g[13], g[10], g[6]}] + iint[{g[25], g[14], g[1], g[1]}] - 
    (5*iint[{g[25], g[14], g[6], g[6]}])/2 + 
    iint[{g[25], g[16], g[1], g[1]}] - iint[{g[25], g[16], g[6], g[6]}] - 
    4*iint[{g[25], g[17], g[8], g[1]}] - 4*iint[{g[25], g[17], g[9], g[4]}] - 
    4*iint[{g[25], g[17], g[10], g[6]}] + 
    2*iint[{g[25], g[18], g[8], g[1]}] + 2*iint[{g[25], g[18], g[9], g[4]}] + 
    2*iint[{g[25], g[18], g[10], g[6]}] - 
    (3*iint[{g[25], g[19], g[6], g[6]}])/2 - iint[{g[25], g[23], g[1], g[1]}]/
     2 + iint[{g[25], g[23], g[6], g[6]}]/2 + 
    3*iint[{g[25], g[24], g[5], g[4]}] - 3*iint[{g[25], g[24], g[7], g[4]}] - 
    2*iint[{g[25], g[24], g[11], g[4]}] - iint[{g[25], g[24], g[12], g[4]}] + 
    iint[{g[25], g[24], g[13], g[4]}] + 2*iint[{g[25], g[24], g[17], g[4]}] - 
    iint[{g[25], g[24], g[18], g[4]}] - iint[{g[25], g[24], g[22], g[6]}] + 
    iint[{g[25], g[24], g[26], g[1]}] + iint[{g[25], g[25], g[8], g[1]}] + 
    iint[{g[25], g[25], g[9], g[4]}] + iint[{g[25], g[25], g[10], g[6]}] - 
    (54*I)*iint[{g[5], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (54*I)*iint[{g[5], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[5], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[5], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[5], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (36*I)*iint[{g[5], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[5], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (54*I)*iint[{g[7], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (54*I)*iint[{g[7], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[7], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[7], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[7], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (36*I)*iint[{g[7], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[7], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[11], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[11], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[11], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[11], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[11], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[11], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[11], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[11], g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[12], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[12], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[12], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[12], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[12], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[12], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[12], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[13], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[13], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[13], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[13], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[13], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[13], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[13], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (36*I)*iint[{g[17], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (36*I)*iint[{g[17], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[17], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[17], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[17], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[17], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[17], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[18], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (18*I)*iint[{g[18], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[18], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[18], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[18], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[18], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[18], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (48*I)*iint[{g[24], g[9]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[24], g[24]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (36*I)*iint[{g[25], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (36*I)*iint[{g[25], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[25], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[25], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[25], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[25], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[25], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[25], g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    ((3*I)/2)*iint[{g[5]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    ((3*I)/2)*iint[{g[7]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/2)*iint[{g[11]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/2)*iint[{g[12]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/2)*iint[{g[13]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    I*iint[{g[17]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/2)*iint[{g[18]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/2)*iint[{g[25]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/2)*(2*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
      27*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]]) - 12*iint[{g[14]}]*Zeta[3] - 
    12*iint[{g[19]}]*Zeta[3] + 16*iint[{g[24]}]*Zeta[3]), 
 (\[Epsilon]*iint[{g[4]}])/2 + \[Epsilon]^2*
   (-1/6*Pi^2 + 2*iint[{g[5], g[4]}] - (3*iint[{g[7], g[4]}])/2 - 
    iint[{g[11], g[4]}] - iint[{g[12], g[4]}]/2 + iint[{g[13], g[4]}]/2 + 
    iint[{g[17], g[4]}] - iint[{g[18], g[4]}]/2 - iint[{g[22], g[6]}]/2 + 
    iint[{g[26], g[1]}]/2) + \[Epsilon]^3*((Pi^2*iint[{g[4]}])/12 - 
    (2*Pi^2*iint[{g[5]}])/3 + (Pi^2*iint[{g[7]}])/2 + 
    (Pi^2*iint[{g[11]}])/3 + (Pi^2*iint[{g[12]}])/6 - 
    (Pi^2*iint[{g[13]}])/6 - (Pi^2*iint[{g[17]}])/3 + 
    (Pi^2*iint[{g[18]}])/6 + (Pi^2*iint[{g[22]}])/6 - 
    (Pi^2*iint[{g[26]}])/6 - (3*iint[{g[4], g[6], g[6]}])/4 + 
    (7*iint[{g[5], g[5], g[4]}])/2 - (3*iint[{g[5], g[7], g[4]}])/2 - 
    iint[{g[5], g[11], g[4]}] - iint[{g[5], g[12], g[4]}]/2 + 
    iint[{g[5], g[13], g[4]}]/2 + iint[{g[5], g[17], g[4]}] - 
    iint[{g[5], g[18], g[4]}]/2 - iint[{g[5], g[22], g[6]}]/2 + 
    iint[{g[5], g[26], g[1]}]/2 - (3*iint[{g[7], g[5], g[4]}])/2 + 
    4*iint[{g[9], g[8], g[1]}] + 4*iint[{g[9], g[9], g[4]}] + 
    4*iint[{g[9], g[10], g[6]}] - (5*iint[{g[11], g[5], g[4]}])/2 + 
    (3*iint[{g[11], g[7], g[4]}])/2 + iint[{g[11], g[11], g[4]}] + 
    iint[{g[11], g[12], g[4]}]/2 - iint[{g[11], g[13], g[4]}]/2 - 
    iint[{g[11], g[17], g[4]}] + iint[{g[11], g[18], g[4]}]/2 + 
    iint[{g[11], g[22], g[6]}]/2 - iint[{g[11], g[26], g[1]}]/2 - 
    iint[{g[12], g[5], g[4]}]/2 + iint[{g[13], g[5], g[4]}]/2 + 
    iint[{g[17], g[5], g[4]}] - iint[{g[18], g[5], g[4]}]/2 - 
    iint[{g[22], g[13], g[6]}]/2 + 2*iint[{g[24], g[8], g[1]}] + 
    2*iint[{g[24], g[9], g[4]}] + 2*iint[{g[24], g[10], g[6]}] + 
    (3*iint[{g[25], g[5], g[4]}])/2 - (3*iint[{g[25], g[7], g[4]}])/2 - 
    iint[{g[25], g[11], g[4]}] - iint[{g[25], g[12], g[4]}]/2 + 
    iint[{g[25], g[13], g[4]}]/2 + iint[{g[25], g[17], g[4]}] - 
    iint[{g[25], g[18], g[4]}]/2 - iint[{g[25], g[22], g[6]}]/2 + 
    iint[{g[25], g[26], g[1]}]/2 + iint[{g[26], g[3], g[1]}]/2 + 
    iint[{g[27], g[1], g[1]}]/2 - iint[{g[27], g[6], g[6]}]/2 - 
    (24*I)*iint[{g[9]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[24]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 10*Zeta[3]) + 
  \[Epsilon]^4*((Pi^2*iint[{g[4], g[6]}])/4 + (Pi^2*iint[{g[5], g[4]}])/3 - 
    (7*Pi^2*iint[{g[5], g[5]}])/6 + (Pi^2*iint[{g[5], g[7]}])/2 + 
    (Pi^2*iint[{g[5], g[11]}])/3 + (Pi^2*iint[{g[5], g[12]}])/6 - 
    (Pi^2*iint[{g[5], g[13]}])/6 - (Pi^2*iint[{g[5], g[17]}])/3 + 
    (Pi^2*iint[{g[5], g[18]}])/6 + (Pi^2*iint[{g[5], g[22]}])/6 - 
    (Pi^2*iint[{g[5], g[26]}])/6 - (Pi^2*iint[{g[7], g[4]}])/4 + 
    (Pi^2*iint[{g[7], g[5]}])/2 - (4*Pi^2*iint[{g[9], g[8]}])/3 - 
    (4*Pi^2*iint[{g[9], g[9]}])/3 - (4*Pi^2*iint[{g[9], g[10]}])/3 - 
    (Pi^2*iint[{g[11], g[4]}])/6 + (5*Pi^2*iint[{g[11], g[5]}])/6 - 
    (Pi^2*iint[{g[11], g[7]}])/2 - (Pi^2*iint[{g[11], g[11]}])/3 - 
    (Pi^2*iint[{g[11], g[12]}])/6 + (Pi^2*iint[{g[11], g[13]}])/6 + 
    (Pi^2*iint[{g[11], g[17]}])/3 - (Pi^2*iint[{g[11], g[18]}])/6 - 
    (Pi^2*iint[{g[11], g[22]}])/6 + (Pi^2*iint[{g[11], g[26]}])/6 - 
    (Pi^2*iint[{g[12], g[4]}])/12 + (Pi^2*iint[{g[12], g[5]}])/6 + 
    (Pi^2*iint[{g[13], g[4]}])/12 - (Pi^2*iint[{g[13], g[5]}])/6 + 
    (Pi^2*iint[{g[17], g[4]}])/6 - (Pi^2*iint[{g[17], g[5]}])/3 - 
    (Pi^2*iint[{g[18], g[4]}])/12 + (Pi^2*iint[{g[18], g[5]}])/6 - 
    (Pi^2*iint[{g[22], g[6]}])/12 + (Pi^2*iint[{g[22], g[13]}])/6 - 
    (2*Pi^2*iint[{g[24], g[8]}])/3 - (2*Pi^2*iint[{g[24], g[9]}])/3 - 
    (2*Pi^2*iint[{g[24], g[10]}])/3 - (Pi^2*iint[{g[25], g[5]}])/2 + 
    (Pi^2*iint[{g[25], g[7]}])/2 + (Pi^2*iint[{g[25], g[11]}])/3 + 
    (Pi^2*iint[{g[25], g[12]}])/6 - (Pi^2*iint[{g[25], g[13]}])/6 - 
    (Pi^2*iint[{g[25], g[17]}])/3 + (Pi^2*iint[{g[25], g[18]}])/6 + 
    (Pi^2*iint[{g[25], g[22]}])/6 - (Pi^2*iint[{g[25], g[26]}])/6 + 
    (Pi^2*iint[{g[26], g[1]}])/12 - (Pi^2*iint[{g[26], g[3]}])/6 - 
    (Pi^2*iint[{g[27], g[1]}])/6 + (Pi^2*iint[{g[27], g[6]}])/6 - 
    (3*iint[{g[4], g[6], g[13], g[6]}])/4 - 
    (9*iint[{g[4], g[7], g[6], g[6]}])/4 + 
    (3*iint[{g[4], g[13], g[6], g[6]}])/4 - 
    (3*iint[{g[5], g[4], g[6], g[6]}])/4 + 5*iint[{g[5], g[5], g[5], g[4]}] - 
    (3*iint[{g[5], g[5], g[7], g[4]}])/2 - iint[{g[5], g[5], g[11], g[4]}] - 
    iint[{g[5], g[5], g[12], g[4]}]/2 + iint[{g[5], g[5], g[13], g[4]}]/2 + 
    iint[{g[5], g[5], g[17], g[4]}] - iint[{g[5], g[5], g[18], g[4]}]/2 - 
    iint[{g[5], g[5], g[22], g[6]}]/2 + iint[{g[5], g[5], g[26], g[1]}]/2 - 
    (3*iint[{g[5], g[7], g[5], g[4]}])/2 + 4*iint[{g[5], g[9], g[8], g[1]}] + 
    4*iint[{g[5], g[9], g[9], g[4]}] + 4*iint[{g[5], g[9], g[10], g[6]}] - 
    (5*iint[{g[5], g[11], g[5], g[4]}])/2 + 
    (3*iint[{g[5], g[11], g[7], g[4]}])/2 + 
    iint[{g[5], g[11], g[11], g[4]}] + iint[{g[5], g[11], g[12], g[4]}]/2 - 
    iint[{g[5], g[11], g[13], g[4]}]/2 - iint[{g[5], g[11], g[17], g[4]}] + 
    iint[{g[5], g[11], g[18], g[4]}]/2 + iint[{g[5], g[11], g[22], g[6]}]/2 - 
    iint[{g[5], g[11], g[26], g[1]}]/2 - iint[{g[5], g[12], g[5], g[4]}]/2 + 
    iint[{g[5], g[13], g[5], g[4]}]/2 + iint[{g[5], g[17], g[5], g[4]}] - 
    iint[{g[5], g[18], g[5], g[4]}]/2 - iint[{g[5], g[22], g[13], g[6]}]/2 + 
    2*iint[{g[5], g[24], g[8], g[1]}] + 2*iint[{g[5], g[24], g[9], g[4]}] + 
    2*iint[{g[5], g[24], g[10], g[6]}] + (3*iint[{g[5], g[25], g[5], g[4]}])/
     2 - (3*iint[{g[5], g[25], g[7], g[4]}])/2 - 
    iint[{g[5], g[25], g[11], g[4]}] - iint[{g[5], g[25], g[12], g[4]}]/2 + 
    iint[{g[5], g[25], g[13], g[4]}]/2 + iint[{g[5], g[25], g[17], g[4]}] - 
    iint[{g[5], g[25], g[18], g[4]}]/2 - iint[{g[5], g[25], g[22], g[6]}]/2 + 
    iint[{g[5], g[25], g[26], g[1]}]/2 + iint[{g[5], g[26], g[3], g[1]}]/2 + 
    iint[{g[5], g[27], g[1], g[1]}]/2 - iint[{g[5], g[27], g[6], g[6]}]/2 - 
    (3*iint[{g[7], g[5], g[5], g[4]}])/2 + 6*iint[{g[9], g[5], g[8], g[1]}] + 
    6*iint[{g[9], g[5], g[9], g[4]}] + 6*iint[{g[9], g[5], g[10], g[6]}] - 
    6*iint[{g[9], g[7], g[8], g[1]}] - 6*iint[{g[9], g[7], g[9], g[4]}] - 
    6*iint[{g[9], g[7], g[10], g[6]}] + 4*iint[{g[9], g[8], g[3], g[1]}] + 
    16*iint[{g[9], g[9], g[5], g[4]}] - 12*iint[{g[9], g[9], g[7], g[4]}] - 
    8*iint[{g[9], g[9], g[11], g[4]}] - 4*iint[{g[9], g[9], g[12], g[4]}] + 
    4*iint[{g[9], g[9], g[13], g[4]}] + 8*iint[{g[9], g[9], g[17], g[4]}] - 
    4*iint[{g[9], g[9], g[18], g[4]}] - 4*iint[{g[9], g[9], g[22], g[6]}] + 
    4*iint[{g[9], g[9], g[26], g[1]}] + 4*iint[{g[9], g[10], g[13], g[6]}] - 
    2*iint[{g[9], g[11], g[8], g[1]}] - 2*iint[{g[9], g[11], g[9], g[4]}] - 
    2*iint[{g[9], g[11], g[10], g[6]}] - 2*iint[{g[9], g[12], g[8], g[1]}] - 
    2*iint[{g[9], g[12], g[9], g[4]}] - 2*iint[{g[9], g[12], g[10], g[6]}] + 
    2*iint[{g[9], g[13], g[8], g[1]}] + 2*iint[{g[9], g[13], g[9], g[4]}] + 
    2*iint[{g[9], g[13], g[10], g[6]}] - iint[{g[9], g[14], g[1], g[1]}] + 
    iint[{g[9], g[14], g[6], g[6]}] - iint[{g[9], g[16], g[1], g[1]}] + 
    iint[{g[9], g[16], g[6], g[6]}] + 4*iint[{g[9], g[17], g[8], g[1]}] + 
    4*iint[{g[9], g[17], g[9], g[4]}] + 4*iint[{g[9], g[17], g[10], g[6]}] - 
    2*iint[{g[9], g[18], g[8], g[1]}] - 2*iint[{g[9], g[18], g[9], g[4]}] - 
    2*iint[{g[9], g[18], g[10], g[6]}] - iint[{g[9], g[23], g[1], g[1]}] + 
    iint[{g[9], g[23], g[6], g[6]}] + 6*iint[{g[9], g[24], g[5], g[4]}] - 
    6*iint[{g[9], g[24], g[7], g[4]}] - 4*iint[{g[9], g[24], g[11], g[4]}] - 
    2*iint[{g[9], g[24], g[12], g[4]}] + 2*iint[{g[9], g[24], g[13], g[4]}] + 
    4*iint[{g[9], g[24], g[17], g[4]}] - 2*iint[{g[9], g[24], g[18], g[4]}] - 
    2*iint[{g[9], g[24], g[22], g[6]}] + 2*iint[{g[9], g[24], g[26], g[1]}] + 
    2*iint[{g[9], g[25], g[8], g[1]}] + 2*iint[{g[9], g[25], g[9], g[4]}] + 
    2*iint[{g[9], g[25], g[10], g[6]}] + (3*iint[{g[11], g[4], g[6], g[6]}])/
     4 - 4*iint[{g[11], g[5], g[5], g[4]}] + 
    (3*iint[{g[11], g[5], g[7], g[4]}])/2 + 
    iint[{g[11], g[5], g[11], g[4]}] + iint[{g[11], g[5], g[12], g[4]}]/2 - 
    iint[{g[11], g[5], g[13], g[4]}]/2 - iint[{g[11], g[5], g[17], g[4]}] + 
    iint[{g[11], g[5], g[18], g[4]}]/2 + iint[{g[11], g[5], g[22], g[6]}]/2 - 
    iint[{g[11], g[5], g[26], g[1]}]/2 + (3*iint[{g[11], g[7], g[5], g[4]}])/
     2 - 4*iint[{g[11], g[9], g[8], g[1]}] - 
    4*iint[{g[11], g[9], g[9], g[4]}] - 4*iint[{g[11], g[9], g[10], g[6]}] + 
    (5*iint[{g[11], g[11], g[5], g[4]}])/2 - 
    (3*iint[{g[11], g[11], g[7], g[4]}])/2 - 
    iint[{g[11], g[11], g[11], g[4]}] - iint[{g[11], g[11], g[12], g[4]}]/2 + 
    iint[{g[11], g[11], g[13], g[4]}]/2 + iint[{g[11], g[11], g[17], g[4]}] - 
    iint[{g[11], g[11], g[18], g[4]}]/2 - iint[{g[11], g[11], g[22], g[6]}]/
     2 + iint[{g[11], g[11], g[26], g[1]}]/2 + 
    iint[{g[11], g[12], g[5], g[4]}]/2 - iint[{g[11], g[13], g[5], g[4]}]/2 - 
    iint[{g[11], g[17], g[5], g[4]}] + iint[{g[11], g[18], g[5], g[4]}]/2 + 
    iint[{g[11], g[22], g[13], g[6]}]/2 - 
    2*iint[{g[11], g[24], g[8], g[1]}] - 2*iint[{g[11], g[24], g[9], g[4]}] - 
    2*iint[{g[11], g[24], g[10], g[6]}] - 
    (3*iint[{g[11], g[25], g[5], g[4]}])/2 + 
    (3*iint[{g[11], g[25], g[7], g[4]}])/2 + 
    iint[{g[11], g[25], g[11], g[4]}] + iint[{g[11], g[25], g[12], g[4]}]/2 - 
    iint[{g[11], g[25], g[13], g[4]}]/2 - iint[{g[11], g[25], g[17], g[4]}] + 
    iint[{g[11], g[25], g[18], g[4]}]/2 + iint[{g[11], g[25], g[22], g[6]}]/
     2 - iint[{g[11], g[25], g[26], g[1]}]/2 - 
    iint[{g[11], g[26], g[3], g[1]}]/2 - iint[{g[11], g[27], g[1], g[1]}]/2 + 
    iint[{g[11], g[27], g[6], g[6]}]/2 - iint[{g[12], g[5], g[5], g[4]}]/2 + 
    iint[{g[13], g[5], g[5], g[4]}]/2 + iint[{g[17], g[5], g[5], g[4]}] - 
    iint[{g[18], g[5], g[5], g[4]}]/2 + (3*iint[{g[22], g[6], g[6], g[6]}])/
     4 - iint[{g[22], g[13], g[13], g[6]}]/2 + 
    12*iint[{g[24], g[5], g[8], g[1]}] + 12*iint[{g[24], g[5], g[9], g[4]}] + 
    12*iint[{g[24], g[5], g[10], g[6]}] - 
    12*iint[{g[24], g[7], g[8], g[1]}] - 12*iint[{g[24], g[7], g[9], g[4]}] - 
    12*iint[{g[24], g[7], g[10], g[6]}] + 2*iint[{g[24], g[8], g[3], g[1]}] + 
    8*iint[{g[24], g[9], g[5], g[4]}] - 6*iint[{g[24], g[9], g[7], g[4]}] - 
    4*iint[{g[24], g[9], g[11], g[4]}] - 2*iint[{g[24], g[9], g[12], g[4]}] + 
    2*iint[{g[24], g[9], g[13], g[4]}] + 4*iint[{g[24], g[9], g[17], g[4]}] - 
    2*iint[{g[24], g[9], g[18], g[4]}] - 2*iint[{g[24], g[9], g[22], g[6]}] + 
    2*iint[{g[24], g[9], g[26], g[1]}] + 
    2*iint[{g[24], g[10], g[13], g[6]}] - 
    4*iint[{g[24], g[11], g[8], g[1]}] - 4*iint[{g[24], g[11], g[9], g[4]}] - 
    4*iint[{g[24], g[11], g[10], g[6]}] - 
    4*iint[{g[24], g[12], g[8], g[1]}] - 4*iint[{g[24], g[12], g[9], g[4]}] - 
    4*iint[{g[24], g[12], g[10], g[6]}] + 
    4*iint[{g[24], g[13], g[8], g[1]}] + 4*iint[{g[24], g[13], g[9], g[4]}] + 
    4*iint[{g[24], g[13], g[10], g[6]}] - 
    2*iint[{g[24], g[14], g[1], g[1]}] + 5*iint[{g[24], g[14], g[6], g[6]}] - 
    2*iint[{g[24], g[16], g[1], g[1]}] + 2*iint[{g[24], g[16], g[6], g[6]}] + 
    8*iint[{g[24], g[17], g[8], g[1]}] + 8*iint[{g[24], g[17], g[9], g[4]}] + 
    8*iint[{g[24], g[17], g[10], g[6]}] - 
    4*iint[{g[24], g[18], g[8], g[1]}] - 4*iint[{g[24], g[18], g[9], g[4]}] - 
    4*iint[{g[24], g[18], g[10], g[6]}] + 
    3*iint[{g[24], g[19], g[6], g[6]}] + iint[{g[24], g[23], g[1], g[1]}] - 
    iint[{g[24], g[23], g[6], g[6]}] - 6*iint[{g[24], g[24], g[5], g[4]}] + 
    6*iint[{g[24], g[24], g[7], g[4]}] + 
    4*iint[{g[24], g[24], g[11], g[4]}] + 
    2*iint[{g[24], g[24], g[12], g[4]}] - 
    2*iint[{g[24], g[24], g[13], g[4]}] - 
    4*iint[{g[24], g[24], g[17], g[4]}] + 
    2*iint[{g[24], g[24], g[18], g[4]}] + 
    2*iint[{g[24], g[24], g[22], g[6]}] - 
    2*iint[{g[24], g[24], g[26], g[1]}] - 
    2*iint[{g[24], g[25], g[8], g[1]}] - 2*iint[{g[24], g[25], g[9], g[4]}] - 
    2*iint[{g[24], g[25], g[10], g[6]}] - (3*iint[{g[25], g[4], g[6], g[6]}])/
     4 + 3*iint[{g[25], g[5], g[5], g[4]}] - 
    (3*iint[{g[25], g[5], g[7], g[4]}])/2 - 
    iint[{g[25], g[5], g[11], g[4]}] - iint[{g[25], g[5], g[12], g[4]}]/2 + 
    iint[{g[25], g[5], g[13], g[4]}]/2 + iint[{g[25], g[5], g[17], g[4]}] - 
    iint[{g[25], g[5], g[18], g[4]}]/2 - iint[{g[25], g[5], g[22], g[6]}]/2 + 
    iint[{g[25], g[5], g[26], g[1]}]/2 - (3*iint[{g[25], g[7], g[5], g[4]}])/
     2 + 4*iint[{g[25], g[9], g[8], g[1]}] + 
    4*iint[{g[25], g[9], g[9], g[4]}] + 4*iint[{g[25], g[9], g[10], g[6]}] - 
    (5*iint[{g[25], g[11], g[5], g[4]}])/2 + 
    (3*iint[{g[25], g[11], g[7], g[4]}])/2 + 
    iint[{g[25], g[11], g[11], g[4]}] + iint[{g[25], g[11], g[12], g[4]}]/2 - 
    iint[{g[25], g[11], g[13], g[4]}]/2 - iint[{g[25], g[11], g[17], g[4]}] + 
    iint[{g[25], g[11], g[18], g[4]}]/2 + iint[{g[25], g[11], g[22], g[6]}]/
     2 - iint[{g[25], g[11], g[26], g[1]}]/2 - 
    iint[{g[25], g[12], g[5], g[4]}]/2 + iint[{g[25], g[13], g[5], g[4]}]/2 + 
    iint[{g[25], g[17], g[5], g[4]}] - iint[{g[25], g[18], g[5], g[4]}]/2 - 
    iint[{g[25], g[22], g[13], g[6]}]/2 + 
    2*iint[{g[25], g[24], g[8], g[1]}] + 2*iint[{g[25], g[24], g[9], g[4]}] + 
    2*iint[{g[25], g[24], g[10], g[6]}] + 
    (3*iint[{g[25], g[25], g[5], g[4]}])/2 - 
    (3*iint[{g[25], g[25], g[7], g[4]}])/2 - 
    iint[{g[25], g[25], g[11], g[4]}] - iint[{g[25], g[25], g[12], g[4]}]/2 + 
    iint[{g[25], g[25], g[13], g[4]}]/2 + iint[{g[25], g[25], g[17], g[4]}] - 
    iint[{g[25], g[25], g[18], g[4]}]/2 - iint[{g[25], g[25], g[22], g[6]}]/
     2 + iint[{g[25], g[25], g[26], g[1]}]/2 + 
    iint[{g[25], g[26], g[3], g[1]}]/2 + iint[{g[25], g[27], g[1], g[1]}]/2 - 
    iint[{g[25], g[27], g[6], g[6]}]/2 - (3*iint[{g[26], g[1], g[1], g[1]}])/
     4 + iint[{g[26], g[3], g[3], g[1]}]/2 + iint[{g[27], g[1], g[3], g[1]}]/
     2 + (3*iint[{g[27], g[2], g[1], g[1]}])/2 - 
    iint[{g[27], g[3], g[1], g[1]}]/2 - iint[{g[27], g[6], g[13], g[6]}]/2 - 
    (3*iint[{g[27], g[7], g[6], g[6]}])/2 + iint[{g[27], g[13], g[6], g[6]}]/
     2 - (24*I)*iint[{g[5], g[9]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[5], g[24]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (36*I)*iint[{g[9], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (36*I)*iint[{g[9], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[9], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[9], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[9], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[9], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[9], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[9], g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[11], g[9]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[11], g[24]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (72*I)*iint[{g[24], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (72*I)*iint[{g[24], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[24], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[24], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[24], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (48*I)*iint[{g[24], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[24], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[24], g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[25], g[9]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[25], g[24]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    ((-47*Pi^4)/90 + 36*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]^2)/4 - 
    (2*I)*iint[{g[9]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    I*iint[{g[24]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (26*iint[{g[4]}]*Zeta[3])/3 - 16*iint[{g[5]}]*Zeta[3] + 
    6*iint[{g[7]}]*Zeta[3] + 12*iint[{g[11]}]*Zeta[3] + 
    2*iint[{g[12]}]*Zeta[3] - 2*iint[{g[13]}]*Zeta[3] - 
    4*iint[{g[17]}]*Zeta[3] + 2*iint[{g[18]}]*Zeta[3] + 
    11*iint[{g[22]}]*Zeta[3] - 8*iint[{g[25]}]*Zeta[3] - 
    11*iint[{g[26]}]*Zeta[3]), 
 \[Epsilon]^2*(iint[{g[8], g[1]}] + iint[{g[9], g[4]}] + 
    iint[{g[10], g[6]}] - (6*I)*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^3*(-1/3*(Pi^2*iint[{g[8]}]) - (Pi^2*iint[{g[9]}])/3 - 
    (Pi^2*iint[{g[10]}])/3 + 4*iint[{g[8], g[2], g[1]}] - 
    iint[{g[8], g[3], g[1]}] - 3*iint[{g[8], g[7], g[1]}] - 
    2*iint[{g[8], g[11], g[1]}] + iint[{g[8], g[13], g[1]}] + 
    2*iint[{g[8], g[17], g[1]}] - iint[{g[8], g[18], g[1]}] - 
    iint[{g[8], g[20], g[6]}] + iint[{g[8], g[26], g[4]}] + 
    iint[{g[9], g[12], g[4]}] + iint[{g[10], g[13], g[6]}] + 
    iint[{g[14], g[6], g[6]}] + iint[{g[16], g[6], g[6]}]/2 + 
    iint[{g[19], g[6], g[6]}]/2 + 3*iint[{g[28], g[2], g[1]}] - 
    iint[{g[28], g[3], g[1]}] - 3*iint[{g[28], g[7], g[1]}] - 
    2*iint[{g[28], g[11], g[1]}] + iint[{g[28], g[13], g[1]}] + 
    2*iint[{g[28], g[17], g[1]}] - iint[{g[28], g[18], g[1]}] - 
    iint[{g[28], g[20], g[6]}] + iint[{g[28], g[26], g[4]}] - 
    iint[{g[29], g[4], g[4]}]/2 + iint[{g[29], g[6], g[6]}]/2 + 
    iint[{g[30], g[8], g[1]}] + iint[{g[30], g[9], g[4]}] + 
    iint[{g[30], g[10], g[6]}] - (6*I)*iint[{g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (I/2)*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]])) + 
  \[Epsilon]^4*((Pi^2*iint[{g[8], g[1]}])/6 - (4*Pi^2*iint[{g[8], g[2]}])/3 + 
    (Pi^2*iint[{g[8], g[3]}])/3 + Pi^2*iint[{g[8], g[7]}] + 
    (2*Pi^2*iint[{g[8], g[11]}])/3 - (Pi^2*iint[{g[8], g[13]}])/3 - 
    (2*Pi^2*iint[{g[8], g[17]}])/3 + (Pi^2*iint[{g[8], g[18]}])/3 + 
    (Pi^2*iint[{g[8], g[20]}])/3 - (Pi^2*iint[{g[8], g[26]}])/3 + 
    (Pi^2*iint[{g[9], g[4]}])/6 - (Pi^2*iint[{g[9], g[12]}])/3 + 
    (Pi^2*iint[{g[10], g[6]}])/6 - (Pi^2*iint[{g[10], g[13]}])/3 - 
    (Pi^2*iint[{g[14], g[6]}])/3 - (Pi^2*iint[{g[16], g[6]}])/6 - 
    (Pi^2*iint[{g[19], g[6]}])/6 - Pi^2*iint[{g[28], g[2]}] + 
    (Pi^2*iint[{g[28], g[3]}])/3 + Pi^2*iint[{g[28], g[7]}] + 
    (2*Pi^2*iint[{g[28], g[11]}])/3 - (Pi^2*iint[{g[28], g[13]}])/3 - 
    (2*Pi^2*iint[{g[28], g[17]}])/3 + (Pi^2*iint[{g[28], g[18]}])/3 + 
    (Pi^2*iint[{g[28], g[20]}])/3 - (Pi^2*iint[{g[28], g[26]}])/3 + 
    (Pi^2*iint[{g[29], g[4]}])/6 - (Pi^2*iint[{g[29], g[6]}])/6 - 
    (Pi^2*iint[{g[30], g[8]}])/3 - (Pi^2*iint[{g[30], g[9]}])/3 - 
    (Pi^2*iint[{g[30], g[10]}])/3 - 9*iint[{g[2], g[2], g[8], g[1]}] - 
    9*iint[{g[2], g[2], g[9], g[4]}] - 9*iint[{g[2], g[2], g[10], g[6]}] + 
    3*iint[{g[2], g[3], g[8], g[1]}] + 3*iint[{g[2], g[3], g[9], g[4]}] + 
    3*iint[{g[2], g[3], g[10], g[6]}] + 9*iint[{g[2], g[7], g[8], g[1]}] + 
    9*iint[{g[2], g[7], g[9], g[4]}] + 9*iint[{g[2], g[7], g[10], g[6]}] + 
    3*iint[{g[2], g[11], g[8], g[1]}] + 3*iint[{g[2], g[11], g[9], g[4]}] + 
    3*iint[{g[2], g[11], g[10], g[6]}] - 3*iint[{g[2], g[13], g[8], g[1]}] - 
    3*iint[{g[2], g[13], g[9], g[4]}] - 3*iint[{g[2], g[13], g[10], g[6]}] + 
    (3*iint[{g[2], g[14], g[4], g[4]}])/2 + 
    (9*iint[{g[2], g[14], g[6], g[6]}])/2 + 
    (3*iint[{g[2], g[16], g[4], g[4]}])/2 + 
    (3*iint[{g[2], g[16], g[6], g[6]}])/2 - 
    6*iint[{g[2], g[17], g[8], g[1]}] - 6*iint[{g[2], g[17], g[9], g[4]}] - 
    6*iint[{g[2], g[17], g[10], g[6]}] + 3*iint[{g[2], g[18], g[8], g[1]}] + 
    3*iint[{g[2], g[18], g[9], g[4]}] + 3*iint[{g[2], g[18], g[10], g[6]}] + 
    3*iint[{g[2], g[19], g[6], g[6]}] + 9*iint[{g[2], g[28], g[2], g[1]}] - 
    3*iint[{g[2], g[28], g[3], g[1]}] - 9*iint[{g[2], g[28], g[7], g[1]}] - 
    6*iint[{g[2], g[28], g[11], g[1]}] + 3*iint[{g[2], g[28], g[13], g[1]}] + 
    6*iint[{g[2], g[28], g[17], g[1]}] - 3*iint[{g[2], g[28], g[18], g[1]}] - 
    3*iint[{g[2], g[28], g[20], g[6]}] + 3*iint[{g[2], g[28], g[26], g[4]}] - 
    (3*iint[{g[2], g[29], g[4], g[4]}])/2 + 
    (3*iint[{g[2], g[29], g[6], g[6]}])/2 + 
    3*iint[{g[2], g[30], g[8], g[1]}] + 3*iint[{g[2], g[30], g[9], g[4]}] + 
    3*iint[{g[2], g[30], g[10], g[6]}] + 3*iint[{g[3], g[2], g[8], g[1]}] + 
    3*iint[{g[3], g[2], g[9], g[4]}] + 3*iint[{g[3], g[2], g[10], g[6]}] - 
    iint[{g[3], g[3], g[8], g[1]}] - iint[{g[3], g[3], g[9], g[4]}] - 
    iint[{g[3], g[3], g[10], g[6]}] - 3*iint[{g[3], g[7], g[8], g[1]}] - 
    3*iint[{g[3], g[7], g[9], g[4]}] - 3*iint[{g[3], g[7], g[10], g[6]}] - 
    iint[{g[3], g[11], g[8], g[1]}] - iint[{g[3], g[11], g[9], g[4]}] - 
    iint[{g[3], g[11], g[10], g[6]}] + iint[{g[3], g[13], g[8], g[1]}] + 
    iint[{g[3], g[13], g[9], g[4]}] + iint[{g[3], g[13], g[10], g[6]}] - 
    iint[{g[3], g[14], g[4], g[4]}]/2 - (3*iint[{g[3], g[14], g[6], g[6]}])/
     2 - iint[{g[3], g[16], g[4], g[4]}]/2 - iint[{g[3], g[16], g[6], g[6]}]/
     2 + 2*iint[{g[3], g[17], g[8], g[1]}] + 
    2*iint[{g[3], g[17], g[9], g[4]}] + 2*iint[{g[3], g[17], g[10], g[6]}] - 
    iint[{g[3], g[18], g[8], g[1]}] - iint[{g[3], g[18], g[9], g[4]}] - 
    iint[{g[3], g[18], g[10], g[6]}] - iint[{g[3], g[19], g[6], g[6]}] - 
    3*iint[{g[3], g[28], g[2], g[1]}] + iint[{g[3], g[28], g[3], g[1]}] + 
    3*iint[{g[3], g[28], g[7], g[1]}] + 2*iint[{g[3], g[28], g[11], g[1]}] - 
    iint[{g[3], g[28], g[13], g[1]}] - 2*iint[{g[3], g[28], g[17], g[1]}] + 
    iint[{g[3], g[28], g[18], g[1]}] + iint[{g[3], g[28], g[20], g[6]}] - 
    iint[{g[3], g[28], g[26], g[4]}] + iint[{g[3], g[29], g[4], g[4]}]/2 - 
    iint[{g[3], g[29], g[6], g[6]}]/2 - iint[{g[3], g[30], g[8], g[1]}] - 
    iint[{g[3], g[30], g[9], g[4]}] - iint[{g[3], g[30], g[10], g[6]}] + 
    9*iint[{g[7], g[2], g[8], g[1]}] + 9*iint[{g[7], g[2], g[9], g[4]}] + 
    9*iint[{g[7], g[2], g[10], g[6]}] - 3*iint[{g[7], g[3], g[8], g[1]}] - 
    3*iint[{g[7], g[3], g[9], g[4]}] - 3*iint[{g[7], g[3], g[10], g[6]}] - 
    9*iint[{g[7], g[7], g[8], g[1]}] - 9*iint[{g[7], g[7], g[9], g[4]}] - 
    9*iint[{g[7], g[7], g[10], g[6]}] - 3*iint[{g[7], g[11], g[8], g[1]}] - 
    3*iint[{g[7], g[11], g[9], g[4]}] - 3*iint[{g[7], g[11], g[10], g[6]}] + 
    3*iint[{g[7], g[13], g[8], g[1]}] + 3*iint[{g[7], g[13], g[9], g[4]}] + 
    3*iint[{g[7], g[13], g[10], g[6]}] - (3*iint[{g[7], g[14], g[4], g[4]}])/
     2 - (9*iint[{g[7], g[14], g[6], g[6]}])/2 - 
    (3*iint[{g[7], g[16], g[4], g[4]}])/2 - 
    (3*iint[{g[7], g[16], g[6], g[6]}])/2 + 
    6*iint[{g[7], g[17], g[8], g[1]}] + 6*iint[{g[7], g[17], g[9], g[4]}] + 
    6*iint[{g[7], g[17], g[10], g[6]}] - 3*iint[{g[7], g[18], g[8], g[1]}] - 
    3*iint[{g[7], g[18], g[9], g[4]}] - 3*iint[{g[7], g[18], g[10], g[6]}] - 
    3*iint[{g[7], g[19], g[6], g[6]}] - 9*iint[{g[7], g[28], g[2], g[1]}] + 
    3*iint[{g[7], g[28], g[3], g[1]}] + 9*iint[{g[7], g[28], g[7], g[1]}] + 
    6*iint[{g[7], g[28], g[11], g[1]}] - 3*iint[{g[7], g[28], g[13], g[1]}] - 
    6*iint[{g[7], g[28], g[17], g[1]}] + 3*iint[{g[7], g[28], g[18], g[1]}] + 
    3*iint[{g[7], g[28], g[20], g[6]}] - 3*iint[{g[7], g[28], g[26], g[4]}] + 
    (3*iint[{g[7], g[29], g[4], g[4]}])/2 - 
    (3*iint[{g[7], g[29], g[6], g[6]}])/2 - 
    3*iint[{g[7], g[30], g[8], g[1]}] - 3*iint[{g[7], g[30], g[9], g[4]}] - 
    3*iint[{g[7], g[30], g[10], g[6]}] - (3*iint[{g[8], g[1], g[6], g[6]}])/
     2 + 7*iint[{g[8], g[2], g[2], g[1]}] - iint[{g[8], g[2], g[3], g[1]}] - 
    3*iint[{g[8], g[2], g[7], g[1]}] - 2*iint[{g[8], g[2], g[11], g[1]}] + 
    iint[{g[8], g[2], g[13], g[1]}] + 2*iint[{g[8], g[2], g[17], g[1]}] - 
    iint[{g[8], g[2], g[18], g[1]}] - iint[{g[8], g[2], g[20], g[6]}] + 
    iint[{g[8], g[2], g[26], g[4]}] - iint[{g[8], g[3], g[2], g[1]}] - 
    3*iint[{g[8], g[7], g[2], g[1]}] + 8*iint[{g[8], g[8], g[8], g[1]}] + 
    8*iint[{g[8], g[8], g[9], g[4]}] + 8*iint[{g[8], g[8], g[10], g[6]}] - 
    5*iint[{g[8], g[11], g[2], g[1]}] + iint[{g[8], g[11], g[3], g[1]}] + 
    3*iint[{g[8], g[11], g[7], g[1]}] + 2*iint[{g[8], g[11], g[11], g[1]}] - 
    iint[{g[8], g[11], g[13], g[1]}] - 2*iint[{g[8], g[11], g[17], g[1]}] + 
    iint[{g[8], g[11], g[18], g[1]}] + iint[{g[8], g[11], g[20], g[6]}] - 
    iint[{g[8], g[11], g[26], g[4]}] + iint[{g[8], g[13], g[2], g[1]}] + 
    2*iint[{g[8], g[17], g[2], g[1]}] - iint[{g[8], g[18], g[2], g[1]}] - 
    iint[{g[8], g[20], g[13], g[6]}] + iint[{g[8], g[26], g[12], g[4]}] + 
    4*iint[{g[8], g[28], g[8], g[1]}] + 4*iint[{g[8], g[28], g[9], g[4]}] + 
    4*iint[{g[8], g[28], g[10], g[6]}] + 3*iint[{g[8], g[30], g[2], g[1]}] - 
    iint[{g[8], g[30], g[3], g[1]}] - 3*iint[{g[8], g[30], g[7], g[1]}] - 
    2*iint[{g[8], g[30], g[11], g[1]}] + iint[{g[8], g[30], g[13], g[1]}] + 
    2*iint[{g[8], g[30], g[17], g[1]}] - iint[{g[8], g[30], g[18], g[1]}] - 
    iint[{g[8], g[30], g[20], g[6]}] + iint[{g[8], g[30], g[26], g[4]}] - 
    iint[{g[8], g[31], g[4], g[4]}] + iint[{g[8], g[31], g[6], g[6]}] - 
    (3*iint[{g[9], g[4], g[4], g[4]}])/2 + iint[{g[9], g[12], g[12], g[4]}] - 
    (3*iint[{g[10], g[6], g[6], g[6]}])/2 + 
    iint[{g[10], g[13], g[13], g[6]}] - 3*iint[{g[13], g[2], g[8], g[1]}] - 
    3*iint[{g[13], g[2], g[9], g[4]}] - 3*iint[{g[13], g[2], g[10], g[6]}] + 
    iint[{g[13], g[3], g[8], g[1]}] + iint[{g[13], g[3], g[9], g[4]}] + 
    iint[{g[13], g[3], g[10], g[6]}] + 3*iint[{g[13], g[7], g[8], g[1]}] + 
    3*iint[{g[13], g[7], g[9], g[4]}] + 3*iint[{g[13], g[7], g[10], g[6]}] + 
    iint[{g[13], g[11], g[8], g[1]}] + iint[{g[13], g[11], g[9], g[4]}] + 
    iint[{g[13], g[11], g[10], g[6]}] - iint[{g[13], g[13], g[8], g[1]}] - 
    iint[{g[13], g[13], g[9], g[4]}] - iint[{g[13], g[13], g[10], g[6]}] + 
    iint[{g[13], g[14], g[4], g[4]}]/2 + (3*iint[{g[13], g[14], g[6], g[6]}])/
     2 + iint[{g[13], g[16], g[4], g[4]}]/2 + 
    iint[{g[13], g[16], g[6], g[6]}]/2 - 2*iint[{g[13], g[17], g[8], g[1]}] - 
    2*iint[{g[13], g[17], g[9], g[4]}] - 
    2*iint[{g[13], g[17], g[10], g[6]}] + iint[{g[13], g[18], g[8], g[1]}] + 
    iint[{g[13], g[18], g[9], g[4]}] + iint[{g[13], g[18], g[10], g[6]}] + 
    iint[{g[13], g[19], g[6], g[6]}] + 3*iint[{g[13], g[28], g[2], g[1]}] - 
    iint[{g[13], g[28], g[3], g[1]}] - 3*iint[{g[13], g[28], g[7], g[1]}] - 
    2*iint[{g[13], g[28], g[11], g[1]}] + iint[{g[13], g[28], g[13], g[1]}] + 
    2*iint[{g[13], g[28], g[17], g[1]}] - iint[{g[13], g[28], g[18], g[1]}] - 
    iint[{g[13], g[28], g[20], g[6]}] + iint[{g[13], g[28], g[26], g[4]}] - 
    iint[{g[13], g[29], g[4], g[4]}]/2 + iint[{g[13], g[29], g[6], g[6]}]/2 + 
    iint[{g[13], g[30], g[8], g[1]}] + iint[{g[13], g[30], g[9], g[4]}] + 
    iint[{g[13], g[30], g[10], g[6]}] + iint[{g[14], g[6], g[13], g[6]}] + 
    3*iint[{g[14], g[7], g[6], g[6]}] - iint[{g[14], g[13], g[6], g[6]}] + 
    iint[{g[16], g[6], g[13], g[6]}]/2 + (3*iint[{g[16], g[7], g[6], g[6]}])/
     2 - iint[{g[16], g[13], g[6], g[6]}]/2 - 
    6*iint[{g[17], g[2], g[8], g[1]}] - 6*iint[{g[17], g[2], g[9], g[4]}] - 
    6*iint[{g[17], g[2], g[10], g[6]}] + 2*iint[{g[17], g[3], g[8], g[1]}] + 
    2*iint[{g[17], g[3], g[9], g[4]}] + 2*iint[{g[17], g[3], g[10], g[6]}] + 
    6*iint[{g[17], g[7], g[8], g[1]}] + 6*iint[{g[17], g[7], g[9], g[4]}] + 
    6*iint[{g[17], g[7], g[10], g[6]}] + 2*iint[{g[17], g[11], g[8], g[1]}] + 
    2*iint[{g[17], g[11], g[9], g[4]}] + 
    2*iint[{g[17], g[11], g[10], g[6]}] - 
    2*iint[{g[17], g[13], g[8], g[1]}] - 2*iint[{g[17], g[13], g[9], g[4]}] - 
    2*iint[{g[17], g[13], g[10], g[6]}] + iint[{g[17], g[14], g[4], g[4]}] + 
    3*iint[{g[17], g[14], g[6], g[6]}] + iint[{g[17], g[16], g[4], g[4]}] + 
    iint[{g[17], g[16], g[6], g[6]}] - 4*iint[{g[17], g[17], g[8], g[1]}] - 
    4*iint[{g[17], g[17], g[9], g[4]}] - 
    4*iint[{g[17], g[17], g[10], g[6]}] + 
    2*iint[{g[17], g[18], g[8], g[1]}] + 2*iint[{g[17], g[18], g[9], g[4]}] + 
    2*iint[{g[17], g[18], g[10], g[6]}] + 
    2*iint[{g[17], g[19], g[6], g[6]}] + 6*iint[{g[17], g[28], g[2], g[1]}] - 
    2*iint[{g[17], g[28], g[3], g[1]}] - 6*iint[{g[17], g[28], g[7], g[1]}] - 
    4*iint[{g[17], g[28], g[11], g[1]}] + 
    2*iint[{g[17], g[28], g[13], g[1]}] + 
    4*iint[{g[17], g[28], g[17], g[1]}] - 
    2*iint[{g[17], g[28], g[18], g[1]}] - 
    2*iint[{g[17], g[28], g[20], g[6]}] + 
    2*iint[{g[17], g[28], g[26], g[4]}] - iint[{g[17], g[29], g[4], g[4]}] + 
    iint[{g[17], g[29], g[6], g[6]}] + 2*iint[{g[17], g[30], g[8], g[1]}] + 
    2*iint[{g[17], g[30], g[9], g[4]}] + 
    2*iint[{g[17], g[30], g[10], g[6]}] + 3*iint[{g[18], g[2], g[8], g[1]}] + 
    3*iint[{g[18], g[2], g[9], g[4]}] + 3*iint[{g[18], g[2], g[10], g[6]}] - 
    iint[{g[18], g[3], g[8], g[1]}] - iint[{g[18], g[3], g[9], g[4]}] - 
    iint[{g[18], g[3], g[10], g[6]}] - 3*iint[{g[18], g[7], g[8], g[1]}] - 
    3*iint[{g[18], g[7], g[9], g[4]}] - 3*iint[{g[18], g[7], g[10], g[6]}] - 
    iint[{g[18], g[11], g[8], g[1]}] - iint[{g[18], g[11], g[9], g[4]}] - 
    iint[{g[18], g[11], g[10], g[6]}] + iint[{g[18], g[13], g[8], g[1]}] + 
    iint[{g[18], g[13], g[9], g[4]}] + iint[{g[18], g[13], g[10], g[6]}] - 
    iint[{g[18], g[14], g[4], g[4]}]/2 - (3*iint[{g[18], g[14], g[6], g[6]}])/
     2 - iint[{g[18], g[16], g[4], g[4]}]/2 - 
    iint[{g[18], g[16], g[6], g[6]}]/2 + 2*iint[{g[18], g[17], g[8], g[1]}] + 
    2*iint[{g[18], g[17], g[9], g[4]}] + 
    2*iint[{g[18], g[17], g[10], g[6]}] - iint[{g[18], g[18], g[8], g[1]}] - 
    iint[{g[18], g[18], g[9], g[4]}] - iint[{g[18], g[18], g[10], g[6]}] - 
    iint[{g[18], g[19], g[6], g[6]}] - 3*iint[{g[18], g[28], g[2], g[1]}] + 
    iint[{g[18], g[28], g[3], g[1]}] + 3*iint[{g[18], g[28], g[7], g[1]}] + 
    2*iint[{g[18], g[28], g[11], g[1]}] - iint[{g[18], g[28], g[13], g[1]}] - 
    2*iint[{g[18], g[28], g[17], g[1]}] + iint[{g[18], g[28], g[18], g[1]}] + 
    iint[{g[18], g[28], g[20], g[6]}] - iint[{g[18], g[28], g[26], g[4]}] + 
    iint[{g[18], g[29], g[4], g[4]}]/2 - iint[{g[18], g[29], g[6], g[6]}]/2 - 
    iint[{g[18], g[30], g[8], g[1]}] - iint[{g[18], g[30], g[9], g[4]}] - 
    iint[{g[18], g[30], g[10], g[6]}] + iint[{g[19], g[6], g[13], g[6]}]/2 + 
    (3*iint[{g[19], g[7], g[6], g[6]}])/2 - iint[{g[19], g[13], g[6], g[6]}]/
     2 - (3*iint[{g[28], g[1], g[6], g[6]}])/2 + 
    6*iint[{g[28], g[2], g[2], g[1]}] - iint[{g[28], g[2], g[3], g[1]}] - 
    3*iint[{g[28], g[2], g[7], g[1]}] - 2*iint[{g[28], g[2], g[11], g[1]}] + 
    iint[{g[28], g[2], g[13], g[1]}] + 2*iint[{g[28], g[2], g[17], g[1]}] - 
    iint[{g[28], g[2], g[18], g[1]}] - iint[{g[28], g[2], g[20], g[6]}] + 
    iint[{g[28], g[2], g[26], g[4]}] - iint[{g[28], g[3], g[2], g[1]}] - 
    3*iint[{g[28], g[7], g[2], g[1]}] + 8*iint[{g[28], g[8], g[8], g[1]}] + 
    8*iint[{g[28], g[8], g[9], g[4]}] + 8*iint[{g[28], g[8], g[10], g[6]}] - 
    5*iint[{g[28], g[11], g[2], g[1]}] + iint[{g[28], g[11], g[3], g[1]}] + 
    3*iint[{g[28], g[11], g[7], g[1]}] + 
    2*iint[{g[28], g[11], g[11], g[1]}] - iint[{g[28], g[11], g[13], g[1]}] - 
    2*iint[{g[28], g[11], g[17], g[1]}] + iint[{g[28], g[11], g[18], g[1]}] + 
    iint[{g[28], g[11], g[20], g[6]}] - iint[{g[28], g[11], g[26], g[4]}] + 
    iint[{g[28], g[13], g[2], g[1]}] + 2*iint[{g[28], g[17], g[2], g[1]}] - 
    iint[{g[28], g[18], g[2], g[1]}] - iint[{g[28], g[20], g[13], g[6]}] + 
    iint[{g[28], g[26], g[12], g[4]}] + 4*iint[{g[28], g[28], g[8], g[1]}] + 
    4*iint[{g[28], g[28], g[9], g[4]}] + 
    4*iint[{g[28], g[28], g[10], g[6]}] + 
    3*iint[{g[28], g[30], g[2], g[1]}] - iint[{g[28], g[30], g[3], g[1]}] - 
    3*iint[{g[28], g[30], g[7], g[1]}] - 
    2*iint[{g[28], g[30], g[11], g[1]}] + iint[{g[28], g[30], g[13], g[1]}] + 
    2*iint[{g[28], g[30], g[17], g[1]}] - iint[{g[28], g[30], g[18], g[1]}] - 
    iint[{g[28], g[30], g[20], g[6]}] + iint[{g[28], g[30], g[26], g[4]}] - 
    iint[{g[28], g[31], g[4], g[4]}] + iint[{g[28], g[31], g[6], g[6]}] - 
    iint[{g[29], g[4], g[12], g[4]}]/2 - (3*iint[{g[29], g[5], g[4], g[4]}])/
     2 + iint[{g[29], g[6], g[13], g[6]}]/2 + 
    (3*iint[{g[29], g[7], g[6], g[6]}])/2 + iint[{g[29], g[12], g[4], g[4]}]/
     2 - iint[{g[29], g[13], g[6], g[6]}]/2 + 
    6*iint[{g[30], g[2], g[8], g[1]}] + 6*iint[{g[30], g[2], g[9], g[4]}] + 
    6*iint[{g[30], g[2], g[10], g[6]}] - 2*iint[{g[30], g[3], g[8], g[1]}] - 
    2*iint[{g[30], g[3], g[9], g[4]}] - 2*iint[{g[30], g[3], g[10], g[6]}] - 
    6*iint[{g[30], g[7], g[8], g[1]}] - 6*iint[{g[30], g[7], g[9], g[4]}] - 
    6*iint[{g[30], g[7], g[10], g[6]}] + 4*iint[{g[30], g[8], g[2], g[1]}] - 
    iint[{g[30], g[8], g[3], g[1]}] - 3*iint[{g[30], g[8], g[7], g[1]}] - 
    2*iint[{g[30], g[8], g[11], g[1]}] + iint[{g[30], g[8], g[13], g[1]}] + 
    2*iint[{g[30], g[8], g[17], g[1]}] - iint[{g[30], g[8], g[18], g[1]}] - 
    iint[{g[30], g[8], g[20], g[6]}] + iint[{g[30], g[8], g[26], g[4]}] + 
    iint[{g[30], g[9], g[12], g[4]}] + iint[{g[30], g[10], g[13], g[6]}] - 
    2*iint[{g[30], g[11], g[8], g[1]}] - 2*iint[{g[30], g[11], g[9], g[4]}] - 
    2*iint[{g[30], g[11], g[10], g[6]}] + 
    2*iint[{g[30], g[13], g[8], g[1]}] + 2*iint[{g[30], g[13], g[9], g[4]}] + 
    2*iint[{g[30], g[13], g[10], g[6]}] - iint[{g[30], g[14], g[4], g[4]}] - 
    2*iint[{g[30], g[14], g[6], g[6]}] - iint[{g[30], g[16], g[4], g[4]}] - 
    iint[{g[30], g[16], g[6], g[6]}]/2 + 4*iint[{g[30], g[17], g[8], g[1]}] + 
    4*iint[{g[30], g[17], g[9], g[4]}] + 
    4*iint[{g[30], g[17], g[10], g[6]}] - 
    2*iint[{g[30], g[18], g[8], g[1]}] - 2*iint[{g[30], g[18], g[9], g[4]}] - 
    2*iint[{g[30], g[18], g[10], g[6]}] - 
    (3*iint[{g[30], g[19], g[6], g[6]}])/2 - 
    3*iint[{g[30], g[28], g[2], g[1]}] + iint[{g[30], g[28], g[3], g[1]}] + 
    3*iint[{g[30], g[28], g[7], g[1]}] + 
    2*iint[{g[30], g[28], g[11], g[1]}] - iint[{g[30], g[28], g[13], g[1]}] - 
    2*iint[{g[30], g[28], g[17], g[1]}] + iint[{g[30], g[28], g[18], g[1]}] + 
    iint[{g[30], g[28], g[20], g[6]}] - iint[{g[30], g[28], g[26], g[4]}] + 
    iint[{g[30], g[29], g[4], g[4]}]/2 - iint[{g[30], g[29], g[6], g[6]}]/2 - 
    iint[{g[30], g[30], g[8], g[1]}] - iint[{g[30], g[30], g[9], g[4]}] - 
    iint[{g[30], g[30], g[10], g[6]}] + (54*I)*iint[{g[2], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[2], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (54*I)*iint[{g[2], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[2], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[2], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (36*I)*iint[{g[2], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[2], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[2], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[3], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[3], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[3], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[3], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[3], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[3], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[3], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[3], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (54*I)*iint[{g[7], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[7], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (54*I)*iint[{g[7], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[7], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[7], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (36*I)*iint[{g[7], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[7], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[7], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (48*I)*iint[{g[8], g[8]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[8], g[28]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[13], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[13], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[13], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[13], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[13], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[13], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[13], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[13], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (36*I)*iint[{g[17], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[17], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (36*I)*iint[{g[17], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[17], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[17], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (24*I)*iint[{g[17], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[17], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[17], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[18], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[18], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[18], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[18], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[18], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[18], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[18], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[18], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (48*I)*iint[{g[28], g[8]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[28], g[28]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (36*I)*iint[{g[30], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[30], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (36*I)*iint[{g[30], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[30], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[30], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[30], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[30], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[30], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (I/2)*iint[{g[30]}]*
     (-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (((50*I)/3)*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
      ((23*I)/3)*Pi^2*Im[PolyLog[2, 1 - (I/2)*(I + Sqrt[3])]] - 
      (144*I)*Im[PolyLog[4, I/Sqrt[3]]] - 
      (18*I)*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]] + 
      (36*I)*Im[PolyLog[4, 1 - (I/2)*(I + Sqrt[3])]])/9 - 
    20*iint[{g[8]}]*Zeta[3] - 22*iint[{g[9]}]*Zeta[3] - 
    22*iint[{g[10]}]*Zeta[3] - 12*iint[{g[14]}]*Zeta[3] - 
    6*iint[{g[16]}]*Zeta[3] - 6*iint[{g[19]}]*Zeta[3] - 
    16*iint[{g[28]}]*Zeta[3]), 
 \[Epsilon]^3*(3*iint[{g[2], g[8], g[1]}] + 3*iint[{g[2], g[9], g[4]}] + 
    3*iint[{g[2], g[10], g[6]}] - iint[{g[3], g[8], g[1]}] - 
    iint[{g[3], g[9], g[4]}] - iint[{g[3], g[10], g[6]}] - 
    3*iint[{g[7], g[8], g[1]}] - 3*iint[{g[7], g[9], g[4]}] - 
    3*iint[{g[7], g[10], g[6]}] - iint[{g[11], g[8], g[1]}] - 
    iint[{g[11], g[9], g[4]}] - iint[{g[11], g[10], g[6]}] + 
    iint[{g[13], g[8], g[1]}] + iint[{g[13], g[9], g[4]}] + 
    iint[{g[13], g[10], g[6]}] - iint[{g[14], g[4], g[4]}]/2 - 
    (3*iint[{g[14], g[6], g[6]}])/2 - iint[{g[16], g[4], g[4]}]/2 - 
    iint[{g[16], g[6], g[6]}]/2 + 2*iint[{g[17], g[8], g[1]}] + 
    2*iint[{g[17], g[9], g[4]}] + 2*iint[{g[17], g[10], g[6]}] - 
    iint[{g[18], g[8], g[1]}] - iint[{g[18], g[9], g[4]}] - 
    iint[{g[18], g[10], g[6]}] - iint[{g[19], g[6], g[6]}] - 
    3*iint[{g[28], g[2], g[1]}] + iint[{g[28], g[3], g[1]}] + 
    3*iint[{g[28], g[7], g[1]}] + 2*iint[{g[28], g[11], g[1]}] - 
    iint[{g[28], g[13], g[1]}] - 2*iint[{g[28], g[17], g[1]}] + 
    iint[{g[28], g[18], g[1]}] + iint[{g[28], g[20], g[6]}] - 
    iint[{g[28], g[26], g[4]}] + iint[{g[29], g[4], g[4]}]/2 - 
    iint[{g[29], g[6], g[6]}]/2 - iint[{g[30], g[8], g[1]}] - 
    iint[{g[30], g[9], g[4]}] - iint[{g[30], g[10], g[6]}] - 
    (18*I)*iint[{g[2]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[3]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (18*I)*iint[{g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (6*I)*iint[{g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (6*I)*iint[{g[30]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^4*(-(Pi^2*iint[{g[2], g[8]}]) - Pi^2*iint[{g[2], g[9]}] - 
    Pi^2*iint[{g[2], g[10]}] + (Pi^2*iint[{g[3], g[8]}])/3 + 
    (Pi^2*iint[{g[3], g[9]}])/3 + (Pi^2*iint[{g[3], g[10]}])/3 + 
    Pi^2*iint[{g[7], g[8]}] + Pi^2*iint[{g[7], g[9]}] + 
    Pi^2*iint[{g[7], g[10]}] + (Pi^2*iint[{g[11], g[8]}])/3 + 
    (Pi^2*iint[{g[11], g[9]}])/3 + (Pi^2*iint[{g[11], g[10]}])/3 - 
    (Pi^2*iint[{g[13], g[8]}])/3 - (Pi^2*iint[{g[13], g[9]}])/3 - 
    (Pi^2*iint[{g[13], g[10]}])/3 + (Pi^2*iint[{g[14], g[4]}])/6 + 
    (Pi^2*iint[{g[14], g[6]}])/2 + (Pi^2*iint[{g[16], g[4]}])/6 + 
    (Pi^2*iint[{g[16], g[6]}])/6 - (2*Pi^2*iint[{g[17], g[8]}])/3 - 
    (2*Pi^2*iint[{g[17], g[9]}])/3 - (2*Pi^2*iint[{g[17], g[10]}])/3 + 
    (Pi^2*iint[{g[18], g[8]}])/3 + (Pi^2*iint[{g[18], g[9]}])/3 + 
    (Pi^2*iint[{g[18], g[10]}])/3 + (Pi^2*iint[{g[19], g[6]}])/3 + 
    Pi^2*iint[{g[28], g[2]}] - (Pi^2*iint[{g[28], g[3]}])/3 - 
    Pi^2*iint[{g[28], g[7]}] - (2*Pi^2*iint[{g[28], g[11]}])/3 + 
    (Pi^2*iint[{g[28], g[13]}])/3 + (2*Pi^2*iint[{g[28], g[17]}])/3 - 
    (Pi^2*iint[{g[28], g[18]}])/3 - (Pi^2*iint[{g[28], g[20]}])/3 + 
    (Pi^2*iint[{g[28], g[26]}])/3 - (Pi^2*iint[{g[29], g[4]}])/6 + 
    (Pi^2*iint[{g[29], g[6]}])/6 + (Pi^2*iint[{g[30], g[8]}])/3 + 
    (Pi^2*iint[{g[30], g[9]}])/3 + (Pi^2*iint[{g[30], g[10]}])/3 + 
    9*iint[{g[2], g[2], g[8], g[1]}] + 9*iint[{g[2], g[2], g[9], g[4]}] + 
    9*iint[{g[2], g[2], g[10], g[6]}] - 3*iint[{g[2], g[3], g[8], g[1]}] - 
    3*iint[{g[2], g[3], g[9], g[4]}] - 3*iint[{g[2], g[3], g[10], g[6]}] - 
    9*iint[{g[2], g[7], g[8], g[1]}] - 9*iint[{g[2], g[7], g[9], g[4]}] - 
    9*iint[{g[2], g[7], g[10], g[6]}] + 12*iint[{g[2], g[8], g[2], g[1]}] - 
    3*iint[{g[2], g[8], g[3], g[1]}] - 9*iint[{g[2], g[8], g[7], g[1]}] - 
    6*iint[{g[2], g[8], g[11], g[1]}] + 3*iint[{g[2], g[8], g[13], g[1]}] + 
    6*iint[{g[2], g[8], g[17], g[1]}] - 3*iint[{g[2], g[8], g[18], g[1]}] - 
    3*iint[{g[2], g[8], g[20], g[6]}] + 3*iint[{g[2], g[8], g[26], g[4]}] + 
    3*iint[{g[2], g[9], g[12], g[4]}] + 3*iint[{g[2], g[10], g[13], g[6]}] - 
    3*iint[{g[2], g[11], g[8], g[1]}] - 3*iint[{g[2], g[11], g[9], g[4]}] - 
    3*iint[{g[2], g[11], g[10], g[6]}] + 3*iint[{g[2], g[13], g[8], g[1]}] + 
    3*iint[{g[2], g[13], g[9], g[4]}] + 3*iint[{g[2], g[13], g[10], g[6]}] - 
    (3*iint[{g[2], g[14], g[4], g[4]}])/2 - 
    (3*iint[{g[2], g[14], g[6], g[6]}])/2 - 
    (3*iint[{g[2], g[16], g[4], g[4]}])/2 + 
    6*iint[{g[2], g[17], g[8], g[1]}] + 6*iint[{g[2], g[17], g[9], g[4]}] + 
    6*iint[{g[2], g[17], g[10], g[6]}] - 3*iint[{g[2], g[18], g[8], g[1]}] - 
    3*iint[{g[2], g[18], g[9], g[4]}] - 3*iint[{g[2], g[18], g[10], g[6]}] - 
    (3*iint[{g[2], g[19], g[6], g[6]}])/2 - 
    3*iint[{g[3], g[2], g[8], g[1]}] - 3*iint[{g[3], g[2], g[9], g[4]}] - 
    3*iint[{g[3], g[2], g[10], g[6]}] + iint[{g[3], g[3], g[8], g[1]}] + 
    iint[{g[3], g[3], g[9], g[4]}] + iint[{g[3], g[3], g[10], g[6]}] + 
    3*iint[{g[3], g[7], g[8], g[1]}] + 3*iint[{g[3], g[7], g[9], g[4]}] + 
    3*iint[{g[3], g[7], g[10], g[6]}] - 4*iint[{g[3], g[8], g[2], g[1]}] + 
    iint[{g[3], g[8], g[3], g[1]}] + 3*iint[{g[3], g[8], g[7], g[1]}] + 
    2*iint[{g[3], g[8], g[11], g[1]}] - iint[{g[3], g[8], g[13], g[1]}] - 
    2*iint[{g[3], g[8], g[17], g[1]}] + iint[{g[3], g[8], g[18], g[1]}] + 
    iint[{g[3], g[8], g[20], g[6]}] - iint[{g[3], g[8], g[26], g[4]}] - 
    iint[{g[3], g[9], g[12], g[4]}] - iint[{g[3], g[10], g[13], g[6]}] + 
    iint[{g[3], g[11], g[8], g[1]}] + iint[{g[3], g[11], g[9], g[4]}] + 
    iint[{g[3], g[11], g[10], g[6]}] - iint[{g[3], g[13], g[8], g[1]}] - 
    iint[{g[3], g[13], g[9], g[4]}] - iint[{g[3], g[13], g[10], g[6]}] + 
    iint[{g[3], g[14], g[4], g[4]}]/2 + iint[{g[3], g[14], g[6], g[6]}]/2 + 
    iint[{g[3], g[16], g[4], g[4]}]/2 - 2*iint[{g[3], g[17], g[8], g[1]}] - 
    2*iint[{g[3], g[17], g[9], g[4]}] - 2*iint[{g[3], g[17], g[10], g[6]}] + 
    iint[{g[3], g[18], g[8], g[1]}] + iint[{g[3], g[18], g[9], g[4]}] + 
    iint[{g[3], g[18], g[10], g[6]}] + iint[{g[3], g[19], g[6], g[6]}]/2 - 
    9*iint[{g[7], g[2], g[8], g[1]}] - 9*iint[{g[7], g[2], g[9], g[4]}] - 
    9*iint[{g[7], g[2], g[10], g[6]}] + 3*iint[{g[7], g[3], g[8], g[1]}] + 
    3*iint[{g[7], g[3], g[9], g[4]}] + 3*iint[{g[7], g[3], g[10], g[6]}] + 
    9*iint[{g[7], g[7], g[8], g[1]}] + 9*iint[{g[7], g[7], g[9], g[4]}] + 
    9*iint[{g[7], g[7], g[10], g[6]}] - 12*iint[{g[7], g[8], g[2], g[1]}] + 
    3*iint[{g[7], g[8], g[3], g[1]}] + 9*iint[{g[7], g[8], g[7], g[1]}] + 
    6*iint[{g[7], g[8], g[11], g[1]}] - 3*iint[{g[7], g[8], g[13], g[1]}] - 
    6*iint[{g[7], g[8], g[17], g[1]}] + 3*iint[{g[7], g[8], g[18], g[1]}] + 
    3*iint[{g[7], g[8], g[20], g[6]}] - 3*iint[{g[7], g[8], g[26], g[4]}] - 
    3*iint[{g[7], g[9], g[12], g[4]}] - 3*iint[{g[7], g[10], g[13], g[6]}] + 
    3*iint[{g[7], g[11], g[8], g[1]}] + 3*iint[{g[7], g[11], g[9], g[4]}] + 
    3*iint[{g[7], g[11], g[10], g[6]}] - 3*iint[{g[7], g[13], g[8], g[1]}] - 
    3*iint[{g[7], g[13], g[9], g[4]}] - 3*iint[{g[7], g[13], g[10], g[6]}] + 
    (3*iint[{g[7], g[14], g[4], g[4]}])/2 + 
    (3*iint[{g[7], g[14], g[6], g[6]}])/2 + 
    (3*iint[{g[7], g[16], g[4], g[4]}])/2 - 
    6*iint[{g[7], g[17], g[8], g[1]}] - 6*iint[{g[7], g[17], g[9], g[4]}] - 
    6*iint[{g[7], g[17], g[10], g[6]}] + 3*iint[{g[7], g[18], g[8], g[1]}] + 
    3*iint[{g[7], g[18], g[9], g[4]}] + 3*iint[{g[7], g[18], g[10], g[6]}] + 
    (3*iint[{g[7], g[19], g[6], g[6]}])/2 + 
    3*iint[{g[11], g[2], g[8], g[1]}] + 3*iint[{g[11], g[2], g[9], g[4]}] + 
    3*iint[{g[11], g[2], g[10], g[6]}] - iint[{g[11], g[3], g[8], g[1]}] - 
    iint[{g[11], g[3], g[9], g[4]}] - iint[{g[11], g[3], g[10], g[6]}] - 
    3*iint[{g[11], g[7], g[8], g[1]}] - 3*iint[{g[11], g[7], g[9], g[4]}] - 
    3*iint[{g[11], g[7], g[10], g[6]}] - 4*iint[{g[11], g[8], g[2], g[1]}] + 
    iint[{g[11], g[8], g[3], g[1]}] + 3*iint[{g[11], g[8], g[7], g[1]}] + 
    2*iint[{g[11], g[8], g[11], g[1]}] - iint[{g[11], g[8], g[13], g[1]}] - 
    2*iint[{g[11], g[8], g[17], g[1]}] + iint[{g[11], g[8], g[18], g[1]}] + 
    iint[{g[11], g[8], g[20], g[6]}] - iint[{g[11], g[8], g[26], g[4]}] - 
    iint[{g[11], g[9], g[12], g[4]}] - iint[{g[11], g[10], g[13], g[6]}] - 
    iint[{g[11], g[11], g[8], g[1]}] - iint[{g[11], g[11], g[9], g[4]}] - 
    iint[{g[11], g[11], g[10], g[6]}] + iint[{g[11], g[13], g[8], g[1]}] + 
    iint[{g[11], g[13], g[9], g[4]}] + iint[{g[11], g[13], g[10], g[6]}] - 
    iint[{g[11], g[14], g[4], g[4]}]/2 - (5*iint[{g[11], g[14], g[6], g[6]}])/
     2 - iint[{g[11], g[16], g[4], g[4]}]/2 - 
    iint[{g[11], g[16], g[6], g[6]}] + 2*iint[{g[11], g[17], g[8], g[1]}] + 
    2*iint[{g[11], g[17], g[9], g[4]}] + 
    2*iint[{g[11], g[17], g[10], g[6]}] - iint[{g[11], g[18], g[8], g[1]}] - 
    iint[{g[11], g[18], g[9], g[4]}] - iint[{g[11], g[18], g[10], g[6]}] - 
    (3*iint[{g[11], g[19], g[6], g[6]}])/2 - 
    6*iint[{g[11], g[28], g[2], g[1]}] + 2*iint[{g[11], g[28], g[3], g[1]}] + 
    6*iint[{g[11], g[28], g[7], g[1]}] + 
    4*iint[{g[11], g[28], g[11], g[1]}] - 
    2*iint[{g[11], g[28], g[13], g[1]}] - 
    4*iint[{g[11], g[28], g[17], g[1]}] + 
    2*iint[{g[11], g[28], g[18], g[1]}] + 
    2*iint[{g[11], g[28], g[20], g[6]}] - 
    2*iint[{g[11], g[28], g[26], g[4]}] + iint[{g[11], g[29], g[4], g[4]}] - 
    iint[{g[11], g[29], g[6], g[6]}] - 2*iint[{g[11], g[30], g[8], g[1]}] - 
    2*iint[{g[11], g[30], g[9], g[4]}] - 
    2*iint[{g[11], g[30], g[10], g[6]}] + 3*iint[{g[13], g[2], g[8], g[1]}] + 
    3*iint[{g[13], g[2], g[9], g[4]}] + 3*iint[{g[13], g[2], g[10], g[6]}] - 
    iint[{g[13], g[3], g[8], g[1]}] - iint[{g[13], g[3], g[9], g[4]}] - 
    iint[{g[13], g[3], g[10], g[6]}] - 3*iint[{g[13], g[7], g[8], g[1]}] - 
    3*iint[{g[13], g[7], g[9], g[4]}] - 3*iint[{g[13], g[7], g[10], g[6]}] + 
    4*iint[{g[13], g[8], g[2], g[1]}] - iint[{g[13], g[8], g[3], g[1]}] - 
    3*iint[{g[13], g[8], g[7], g[1]}] - 2*iint[{g[13], g[8], g[11], g[1]}] + 
    iint[{g[13], g[8], g[13], g[1]}] + 2*iint[{g[13], g[8], g[17], g[1]}] - 
    iint[{g[13], g[8], g[18], g[1]}] - iint[{g[13], g[8], g[20], g[6]}] + 
    iint[{g[13], g[8], g[26], g[4]}] + iint[{g[13], g[9], g[12], g[4]}] + 
    iint[{g[13], g[10], g[13], g[6]}] - iint[{g[13], g[11], g[8], g[1]}] - 
    iint[{g[13], g[11], g[9], g[4]}] - iint[{g[13], g[11], g[10], g[6]}] + 
    iint[{g[13], g[13], g[8], g[1]}] + iint[{g[13], g[13], g[9], g[4]}] + 
    iint[{g[13], g[13], g[10], g[6]}] - iint[{g[13], g[14], g[4], g[4]}]/2 - 
    iint[{g[13], g[14], g[6], g[6]}]/2 - iint[{g[13], g[16], g[4], g[4]}]/2 + 
    2*iint[{g[13], g[17], g[8], g[1]}] + 2*iint[{g[13], g[17], g[9], g[4]}] + 
    2*iint[{g[13], g[17], g[10], g[6]}] - iint[{g[13], g[18], g[8], g[1]}] - 
    iint[{g[13], g[18], g[9], g[4]}] - iint[{g[13], g[18], g[10], g[6]}] - 
    iint[{g[13], g[19], g[6], g[6]}]/2 - iint[{g[14], g[4], g[12], g[4]}]/2 - 
    (3*iint[{g[14], g[5], g[4], g[4]}])/2 - 
    (3*iint[{g[14], g[6], g[13], g[6]}])/2 - 
    (9*iint[{g[14], g[7], g[6], g[6]}])/2 + iint[{g[14], g[12], g[4], g[4]}]/
     2 + (3*iint[{g[14], g[13], g[6], g[6]}])/2 - 
    iint[{g[16], g[4], g[12], g[4]}]/2 - (3*iint[{g[16], g[5], g[4], g[4]}])/
     2 - iint[{g[16], g[6], g[13], g[6]}]/2 - 
    (3*iint[{g[16], g[7], g[6], g[6]}])/2 + iint[{g[16], g[12], g[4], g[4]}]/
     2 + iint[{g[16], g[13], g[6], g[6]}]/2 + 
    6*iint[{g[17], g[2], g[8], g[1]}] + 6*iint[{g[17], g[2], g[9], g[4]}] + 
    6*iint[{g[17], g[2], g[10], g[6]}] - 2*iint[{g[17], g[3], g[8], g[1]}] - 
    2*iint[{g[17], g[3], g[9], g[4]}] - 2*iint[{g[17], g[3], g[10], g[6]}] - 
    6*iint[{g[17], g[7], g[8], g[1]}] - 6*iint[{g[17], g[7], g[9], g[4]}] - 
    6*iint[{g[17], g[7], g[10], g[6]}] + 8*iint[{g[17], g[8], g[2], g[1]}] - 
    2*iint[{g[17], g[8], g[3], g[1]}] - 6*iint[{g[17], g[8], g[7], g[1]}] - 
    4*iint[{g[17], g[8], g[11], g[1]}] + 2*iint[{g[17], g[8], g[13], g[1]}] + 
    4*iint[{g[17], g[8], g[17], g[1]}] - 2*iint[{g[17], g[8], g[18], g[1]}] - 
    2*iint[{g[17], g[8], g[20], g[6]}] + 2*iint[{g[17], g[8], g[26], g[4]}] + 
    2*iint[{g[17], g[9], g[12], g[4]}] + 
    2*iint[{g[17], g[10], g[13], g[6]}] - 
    2*iint[{g[17], g[11], g[8], g[1]}] - 2*iint[{g[17], g[11], g[9], g[4]}] - 
    2*iint[{g[17], g[11], g[10], g[6]}] + 
    2*iint[{g[17], g[13], g[8], g[1]}] + 2*iint[{g[17], g[13], g[9], g[4]}] + 
    2*iint[{g[17], g[13], g[10], g[6]}] - iint[{g[17], g[14], g[4], g[4]}] - 
    iint[{g[17], g[14], g[6], g[6]}] - iint[{g[17], g[16], g[4], g[4]}] + 
    4*iint[{g[17], g[17], g[8], g[1]}] + 4*iint[{g[17], g[17], g[9], g[4]}] + 
    4*iint[{g[17], g[17], g[10], g[6]}] - 
    2*iint[{g[17], g[18], g[8], g[1]}] - 2*iint[{g[17], g[18], g[9], g[4]}] - 
    2*iint[{g[17], g[18], g[10], g[6]}] - iint[{g[17], g[19], g[6], g[6]}] - 
    3*iint[{g[18], g[2], g[8], g[1]}] - 3*iint[{g[18], g[2], g[9], g[4]}] - 
    3*iint[{g[18], g[2], g[10], g[6]}] + iint[{g[18], g[3], g[8], g[1]}] + 
    iint[{g[18], g[3], g[9], g[4]}] + iint[{g[18], g[3], g[10], g[6]}] + 
    3*iint[{g[18], g[7], g[8], g[1]}] + 3*iint[{g[18], g[7], g[9], g[4]}] + 
    3*iint[{g[18], g[7], g[10], g[6]}] - 4*iint[{g[18], g[8], g[2], g[1]}] + 
    iint[{g[18], g[8], g[3], g[1]}] + 3*iint[{g[18], g[8], g[7], g[1]}] + 
    2*iint[{g[18], g[8], g[11], g[1]}] - iint[{g[18], g[8], g[13], g[1]}] - 
    2*iint[{g[18], g[8], g[17], g[1]}] + iint[{g[18], g[8], g[18], g[1]}] + 
    iint[{g[18], g[8], g[20], g[6]}] - iint[{g[18], g[8], g[26], g[4]}] - 
    iint[{g[18], g[9], g[12], g[4]}] - iint[{g[18], g[10], g[13], g[6]}] + 
    iint[{g[18], g[11], g[8], g[1]}] + iint[{g[18], g[11], g[9], g[4]}] + 
    iint[{g[18], g[11], g[10], g[6]}] - iint[{g[18], g[13], g[8], g[1]}] - 
    iint[{g[18], g[13], g[9], g[4]}] - iint[{g[18], g[13], g[10], g[6]}] + 
    iint[{g[18], g[14], g[4], g[4]}]/2 + iint[{g[18], g[14], g[6], g[6]}]/2 + 
    iint[{g[18], g[16], g[4], g[4]}]/2 - 2*iint[{g[18], g[17], g[8], g[1]}] - 
    2*iint[{g[18], g[17], g[9], g[4]}] - 
    2*iint[{g[18], g[17], g[10], g[6]}] + iint[{g[18], g[18], g[8], g[1]}] + 
    iint[{g[18], g[18], g[9], g[4]}] + iint[{g[18], g[18], g[10], g[6]}] + 
    iint[{g[18], g[19], g[6], g[6]}]/2 - iint[{g[19], g[6], g[13], g[6]}] - 
    3*iint[{g[19], g[7], g[6], g[6]}] + iint[{g[19], g[13], g[6], g[6]}] + 
    (3*iint[{g[28], g[1], g[6], g[6]}])/2 - 
    6*iint[{g[28], g[2], g[2], g[1]}] + iint[{g[28], g[2], g[3], g[1]}] + 
    3*iint[{g[28], g[2], g[7], g[1]}] + 2*iint[{g[28], g[2], g[11], g[1]}] - 
    iint[{g[28], g[2], g[13], g[1]}] - 2*iint[{g[28], g[2], g[17], g[1]}] + 
    iint[{g[28], g[2], g[18], g[1]}] + iint[{g[28], g[2], g[20], g[6]}] - 
    iint[{g[28], g[2], g[26], g[4]}] + iint[{g[28], g[3], g[2], g[1]}] + 
    3*iint[{g[28], g[7], g[2], g[1]}] - 8*iint[{g[28], g[8], g[8], g[1]}] - 
    8*iint[{g[28], g[8], g[9], g[4]}] - 8*iint[{g[28], g[8], g[10], g[6]}] + 
    5*iint[{g[28], g[11], g[2], g[1]}] - iint[{g[28], g[11], g[3], g[1]}] - 
    3*iint[{g[28], g[11], g[7], g[1]}] - 
    2*iint[{g[28], g[11], g[11], g[1]}] + iint[{g[28], g[11], g[13], g[1]}] + 
    2*iint[{g[28], g[11], g[17], g[1]}] - iint[{g[28], g[11], g[18], g[1]}] - 
    iint[{g[28], g[11], g[20], g[6]}] + iint[{g[28], g[11], g[26], g[4]}] - 
    iint[{g[28], g[13], g[2], g[1]}] - 2*iint[{g[28], g[17], g[2], g[1]}] + 
    iint[{g[28], g[18], g[2], g[1]}] + iint[{g[28], g[20], g[13], g[6]}] - 
    iint[{g[28], g[26], g[12], g[4]}] - 4*iint[{g[28], g[28], g[8], g[1]}] - 
    4*iint[{g[28], g[28], g[9], g[4]}] - 
    4*iint[{g[28], g[28], g[10], g[6]}] - 
    3*iint[{g[28], g[30], g[2], g[1]}] + iint[{g[28], g[30], g[3], g[1]}] + 
    3*iint[{g[28], g[30], g[7], g[1]}] + 
    2*iint[{g[28], g[30], g[11], g[1]}] - iint[{g[28], g[30], g[13], g[1]}] - 
    2*iint[{g[28], g[30], g[17], g[1]}] + iint[{g[28], g[30], g[18], g[1]}] + 
    iint[{g[28], g[30], g[20], g[6]}] - iint[{g[28], g[30], g[26], g[4]}] + 
    iint[{g[28], g[31], g[4], g[4]}] - iint[{g[28], g[31], g[6], g[6]}] + 
    iint[{g[29], g[4], g[12], g[4]}]/2 + (3*iint[{g[29], g[5], g[4], g[4]}])/
     2 - iint[{g[29], g[6], g[13], g[6]}]/2 - 
    (3*iint[{g[29], g[7], g[6], g[6]}])/2 - iint[{g[29], g[12], g[4], g[4]}]/
     2 + iint[{g[29], g[13], g[6], g[6]}]/2 - 
    6*iint[{g[30], g[2], g[8], g[1]}] - 6*iint[{g[30], g[2], g[9], g[4]}] - 
    6*iint[{g[30], g[2], g[10], g[6]}] + 2*iint[{g[30], g[3], g[8], g[1]}] + 
    2*iint[{g[30], g[3], g[9], g[4]}] + 2*iint[{g[30], g[3], g[10], g[6]}] + 
    6*iint[{g[30], g[7], g[8], g[1]}] + 6*iint[{g[30], g[7], g[9], g[4]}] + 
    6*iint[{g[30], g[7], g[10], g[6]}] - 4*iint[{g[30], g[8], g[2], g[1]}] + 
    iint[{g[30], g[8], g[3], g[1]}] + 3*iint[{g[30], g[8], g[7], g[1]}] + 
    2*iint[{g[30], g[8], g[11], g[1]}] - iint[{g[30], g[8], g[13], g[1]}] - 
    2*iint[{g[30], g[8], g[17], g[1]}] + iint[{g[30], g[8], g[18], g[1]}] + 
    iint[{g[30], g[8], g[20], g[6]}] - iint[{g[30], g[8], g[26], g[4]}] - 
    iint[{g[30], g[9], g[12], g[4]}] - iint[{g[30], g[10], g[13], g[6]}] + 
    2*iint[{g[30], g[11], g[8], g[1]}] + 2*iint[{g[30], g[11], g[9], g[4]}] + 
    2*iint[{g[30], g[11], g[10], g[6]}] - 
    2*iint[{g[30], g[13], g[8], g[1]}] - 2*iint[{g[30], g[13], g[9], g[4]}] - 
    2*iint[{g[30], g[13], g[10], g[6]}] + iint[{g[30], g[14], g[4], g[4]}] + 
    2*iint[{g[30], g[14], g[6], g[6]}] + iint[{g[30], g[16], g[4], g[4]}] + 
    iint[{g[30], g[16], g[6], g[6]}]/2 - 4*iint[{g[30], g[17], g[8], g[1]}] - 
    4*iint[{g[30], g[17], g[9], g[4]}] - 
    4*iint[{g[30], g[17], g[10], g[6]}] + 
    2*iint[{g[30], g[18], g[8], g[1]}] + 2*iint[{g[30], g[18], g[9], g[4]}] + 
    2*iint[{g[30], g[18], g[10], g[6]}] + 
    (3*iint[{g[30], g[19], g[6], g[6]}])/2 + 
    3*iint[{g[30], g[28], g[2], g[1]}] - iint[{g[30], g[28], g[3], g[1]}] - 
    3*iint[{g[30], g[28], g[7], g[1]}] - 
    2*iint[{g[30], g[28], g[11], g[1]}] + iint[{g[30], g[28], g[13], g[1]}] + 
    2*iint[{g[30], g[28], g[17], g[1]}] - iint[{g[30], g[28], g[18], g[1]}] - 
    iint[{g[30], g[28], g[20], g[6]}] + iint[{g[30], g[28], g[26], g[4]}] - 
    iint[{g[30], g[29], g[4], g[4]}]/2 + iint[{g[30], g[29], g[6], g[6]}]/2 + 
    iint[{g[30], g[30], g[8], g[1]}] + iint[{g[30], g[30], g[9], g[4]}] + 
    iint[{g[30], g[30], g[10], g[6]}] - (54*I)*iint[{g[2], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[2], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (54*I)*iint[{g[2], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[2], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[2], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (36*I)*iint[{g[2], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[2], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[3], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[3], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[3], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[3], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[3], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[3], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[3], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (54*I)*iint[{g[7], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[7], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (54*I)*iint[{g[7], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[7], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[7], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (36*I)*iint[{g[7], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[7], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[11], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[11], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[11], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[11], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[11], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[11], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[11], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[11], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[13], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[13], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[13], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[13], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[13], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[13], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[13], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (36*I)*iint[{g[17], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[17], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (36*I)*iint[{g[17], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[17], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[17], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[17], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[17], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (18*I)*iint[{g[18], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[18], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[18], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[18], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[18], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[18], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[18], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (48*I)*iint[{g[28], g[8]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (24*I)*iint[{g[28], g[28]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (36*I)*iint[{g[30], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[30], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (36*I)*iint[{g[30], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[30], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[30], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (24*I)*iint[{g[30], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[30], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[30], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - ((3*I)/2)*iint[{g[2]}]*
     (-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/2)*iint[{g[3]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    ((3*I)/2)*iint[{g[7]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/2)*iint[{g[11]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/2)*iint[{g[13]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    I*iint[{g[17]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/2)*iint[{g[18]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/2)*iint[{g[30]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/2)*(2*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
      27*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]]) + 24*iint[{g[14]}]*Zeta[3] + 
    12*iint[{g[16]}]*Zeta[3] + 12*iint[{g[19]}]*Zeta[3] + 
    16*iint[{g[28]}]*Zeta[3]), -1/2*(\[Epsilon]*iint[{g[1]}]) + 
  \[Epsilon]^2*(Pi^2/6 - 2*iint[{g[2], g[1]}] + iint[{g[3], g[1]}]/2 + 
    (3*iint[{g[7], g[1]}])/2 + iint[{g[11], g[1]}] - iint[{g[13], g[1]}]/2 - 
    iint[{g[17], g[1]}] + iint[{g[18], g[1]}]/2 + iint[{g[20], g[6]}]/2 - 
    iint[{g[26], g[4]}]/2) + \[Epsilon]^3*(-1/12*(Pi^2*iint[{g[1]}]) + 
    (2*Pi^2*iint[{g[2]}])/3 - (Pi^2*iint[{g[3]}])/6 - (Pi^2*iint[{g[7]}])/2 - 
    (Pi^2*iint[{g[11]}])/3 + (Pi^2*iint[{g[13]}])/6 + 
    (Pi^2*iint[{g[17]}])/3 - (Pi^2*iint[{g[18]}])/6 - 
    (Pi^2*iint[{g[20]}])/6 + (Pi^2*iint[{g[26]}])/6 + 
    (3*iint[{g[1], g[6], g[6]}])/4 - (7*iint[{g[2], g[2], g[1]}])/2 + 
    iint[{g[2], g[3], g[1]}]/2 + (3*iint[{g[2], g[7], g[1]}])/2 + 
    iint[{g[2], g[11], g[1]}] - iint[{g[2], g[13], g[1]}]/2 - 
    iint[{g[2], g[17], g[1]}] + iint[{g[2], g[18], g[1]}]/2 + 
    iint[{g[2], g[20], g[6]}]/2 - iint[{g[2], g[26], g[4]}]/2 + 
    iint[{g[3], g[2], g[1]}]/2 + (3*iint[{g[7], g[2], g[1]}])/2 - 
    4*iint[{g[8], g[8], g[1]}] - 4*iint[{g[8], g[9], g[4]}] - 
    4*iint[{g[8], g[10], g[6]}] + (5*iint[{g[11], g[2], g[1]}])/2 - 
    iint[{g[11], g[3], g[1]}]/2 - (3*iint[{g[11], g[7], g[1]}])/2 - 
    iint[{g[11], g[11], g[1]}] + iint[{g[11], g[13], g[1]}]/2 + 
    iint[{g[11], g[17], g[1]}] - iint[{g[11], g[18], g[1]}]/2 - 
    iint[{g[11], g[20], g[6]}]/2 + iint[{g[11], g[26], g[4]}]/2 - 
    iint[{g[13], g[2], g[1]}]/2 - iint[{g[17], g[2], g[1]}] + 
    iint[{g[18], g[2], g[1]}]/2 + iint[{g[20], g[13], g[6]}]/2 - 
    iint[{g[26], g[12], g[4]}]/2 - 2*iint[{g[28], g[8], g[1]}] - 
    2*iint[{g[28], g[9], g[4]}] - 2*iint[{g[28], g[10], g[6]}] - 
    (3*iint[{g[30], g[2], g[1]}])/2 + iint[{g[30], g[3], g[1]}]/2 + 
    (3*iint[{g[30], g[7], g[1]}])/2 + iint[{g[30], g[11], g[1]}] - 
    iint[{g[30], g[13], g[1]}]/2 - iint[{g[30], g[17], g[1]}] + 
    iint[{g[30], g[18], g[1]}]/2 + iint[{g[30], g[20], g[6]}]/2 - 
    iint[{g[30], g[26], g[4]}]/2 + iint[{g[31], g[4], g[4]}]/2 - 
    iint[{g[31], g[6], g[6]}]/2 + (24*I)*iint[{g[8]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[28]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 10*Zeta[3]) + 
  \[Epsilon]^4*(-1/4*(Pi^2*iint[{g[1], g[6]}]) - (Pi^2*iint[{g[2], g[1]}])/
     3 + (7*Pi^2*iint[{g[2], g[2]}])/6 - (Pi^2*iint[{g[2], g[3]}])/6 - 
    (Pi^2*iint[{g[2], g[7]}])/2 - (Pi^2*iint[{g[2], g[11]}])/3 + 
    (Pi^2*iint[{g[2], g[13]}])/6 + (Pi^2*iint[{g[2], g[17]}])/3 - 
    (Pi^2*iint[{g[2], g[18]}])/6 - (Pi^2*iint[{g[2], g[20]}])/6 + 
    (Pi^2*iint[{g[2], g[26]}])/6 + (Pi^2*iint[{g[3], g[1]}])/12 - 
    (Pi^2*iint[{g[3], g[2]}])/6 + (Pi^2*iint[{g[7], g[1]}])/4 - 
    (Pi^2*iint[{g[7], g[2]}])/2 + (4*Pi^2*iint[{g[8], g[8]}])/3 + 
    (4*Pi^2*iint[{g[8], g[9]}])/3 + (4*Pi^2*iint[{g[8], g[10]}])/3 + 
    (Pi^2*iint[{g[11], g[1]}])/6 - (5*Pi^2*iint[{g[11], g[2]}])/6 + 
    (Pi^2*iint[{g[11], g[3]}])/6 + (Pi^2*iint[{g[11], g[7]}])/2 + 
    (Pi^2*iint[{g[11], g[11]}])/3 - (Pi^2*iint[{g[11], g[13]}])/6 - 
    (Pi^2*iint[{g[11], g[17]}])/3 + (Pi^2*iint[{g[11], g[18]}])/6 + 
    (Pi^2*iint[{g[11], g[20]}])/6 - (Pi^2*iint[{g[11], g[26]}])/6 - 
    (Pi^2*iint[{g[13], g[1]}])/12 + (Pi^2*iint[{g[13], g[2]}])/6 - 
    (Pi^2*iint[{g[17], g[1]}])/6 + (Pi^2*iint[{g[17], g[2]}])/3 + 
    (Pi^2*iint[{g[18], g[1]}])/12 - (Pi^2*iint[{g[18], g[2]}])/6 + 
    (Pi^2*iint[{g[20], g[6]}])/12 - (Pi^2*iint[{g[20], g[13]}])/6 - 
    (Pi^2*iint[{g[26], g[4]}])/12 + (Pi^2*iint[{g[26], g[12]}])/6 + 
    (2*Pi^2*iint[{g[28], g[8]}])/3 + (2*Pi^2*iint[{g[28], g[9]}])/3 + 
    (2*Pi^2*iint[{g[28], g[10]}])/3 + (Pi^2*iint[{g[30], g[2]}])/2 - 
    (Pi^2*iint[{g[30], g[3]}])/6 - (Pi^2*iint[{g[30], g[7]}])/2 - 
    (Pi^2*iint[{g[30], g[11]}])/3 + (Pi^2*iint[{g[30], g[13]}])/6 + 
    (Pi^2*iint[{g[30], g[17]}])/3 - (Pi^2*iint[{g[30], g[18]}])/6 - 
    (Pi^2*iint[{g[30], g[20]}])/6 + (Pi^2*iint[{g[30], g[26]}])/6 - 
    (Pi^2*iint[{g[31], g[4]}])/6 + (Pi^2*iint[{g[31], g[6]}])/6 + 
    (3*iint[{g[1], g[6], g[13], g[6]}])/4 + 
    (9*iint[{g[1], g[7], g[6], g[6]}])/4 - 
    (3*iint[{g[1], g[13], g[6], g[6]}])/4 + 
    (3*iint[{g[2], g[1], g[6], g[6]}])/4 - 5*iint[{g[2], g[2], g[2], g[1]}] + 
    iint[{g[2], g[2], g[3], g[1]}]/2 + (3*iint[{g[2], g[2], g[7], g[1]}])/2 + 
    iint[{g[2], g[2], g[11], g[1]}] - iint[{g[2], g[2], g[13], g[1]}]/2 - 
    iint[{g[2], g[2], g[17], g[1]}] + iint[{g[2], g[2], g[18], g[1]}]/2 + 
    iint[{g[2], g[2], g[20], g[6]}]/2 - iint[{g[2], g[2], g[26], g[4]}]/2 + 
    iint[{g[2], g[3], g[2], g[1]}]/2 + (3*iint[{g[2], g[7], g[2], g[1]}])/2 - 
    4*iint[{g[2], g[8], g[8], g[1]}] - 4*iint[{g[2], g[8], g[9], g[4]}] - 
    4*iint[{g[2], g[8], g[10], g[6]}] + (5*iint[{g[2], g[11], g[2], g[1]}])/
     2 - iint[{g[2], g[11], g[3], g[1]}]/2 - 
    (3*iint[{g[2], g[11], g[7], g[1]}])/2 - 
    iint[{g[2], g[11], g[11], g[1]}] + iint[{g[2], g[11], g[13], g[1]}]/2 + 
    iint[{g[2], g[11], g[17], g[1]}] - iint[{g[2], g[11], g[18], g[1]}]/2 - 
    iint[{g[2], g[11], g[20], g[6]}]/2 + iint[{g[2], g[11], g[26], g[4]}]/2 - 
    iint[{g[2], g[13], g[2], g[1]}]/2 - iint[{g[2], g[17], g[2], g[1]}] + 
    iint[{g[2], g[18], g[2], g[1]}]/2 + iint[{g[2], g[20], g[13], g[6]}]/2 - 
    iint[{g[2], g[26], g[12], g[4]}]/2 - 2*iint[{g[2], g[28], g[8], g[1]}] - 
    2*iint[{g[2], g[28], g[9], g[4]}] - 2*iint[{g[2], g[28], g[10], g[6]}] - 
    (3*iint[{g[2], g[30], g[2], g[1]}])/2 + iint[{g[2], g[30], g[3], g[1]}]/
     2 + (3*iint[{g[2], g[30], g[7], g[1]}])/2 + 
    iint[{g[2], g[30], g[11], g[1]}] - iint[{g[2], g[30], g[13], g[1]}]/2 - 
    iint[{g[2], g[30], g[17], g[1]}] + iint[{g[2], g[30], g[18], g[1]}]/2 + 
    iint[{g[2], g[30], g[20], g[6]}]/2 - iint[{g[2], g[30], g[26], g[4]}]/2 + 
    iint[{g[2], g[31], g[4], g[4]}]/2 - iint[{g[2], g[31], g[6], g[6]}]/2 + 
    iint[{g[3], g[2], g[2], g[1]}]/2 + (3*iint[{g[7], g[2], g[2], g[1]}])/2 - 
    6*iint[{g[8], g[2], g[8], g[1]}] - 6*iint[{g[8], g[2], g[9], g[4]}] - 
    6*iint[{g[8], g[2], g[10], g[6]}] + 2*iint[{g[8], g[3], g[8], g[1]}] + 
    2*iint[{g[8], g[3], g[9], g[4]}] + 2*iint[{g[8], g[3], g[10], g[6]}] + 
    6*iint[{g[8], g[7], g[8], g[1]}] + 6*iint[{g[8], g[7], g[9], g[4]}] + 
    6*iint[{g[8], g[7], g[10], g[6]}] - 16*iint[{g[8], g[8], g[2], g[1]}] + 
    4*iint[{g[8], g[8], g[3], g[1]}] + 12*iint[{g[8], g[8], g[7], g[1]}] + 
    8*iint[{g[8], g[8], g[11], g[1]}] - 4*iint[{g[8], g[8], g[13], g[1]}] - 
    8*iint[{g[8], g[8], g[17], g[1]}] + 4*iint[{g[8], g[8], g[18], g[1]}] + 
    4*iint[{g[8], g[8], g[20], g[6]}] - 4*iint[{g[8], g[8], g[26], g[4]}] - 
    4*iint[{g[8], g[9], g[12], g[4]}] - 4*iint[{g[8], g[10], g[13], g[6]}] + 
    2*iint[{g[8], g[11], g[8], g[1]}] + 2*iint[{g[8], g[11], g[9], g[4]}] + 
    2*iint[{g[8], g[11], g[10], g[6]}] - 2*iint[{g[8], g[13], g[8], g[1]}] - 
    2*iint[{g[8], g[13], g[9], g[4]}] - 2*iint[{g[8], g[13], g[10], g[6]}] + 
    iint[{g[8], g[14], g[4], g[4]}] - iint[{g[8], g[14], g[6], g[6]}] + 
    iint[{g[8], g[16], g[4], g[4]}] - iint[{g[8], g[16], g[6], g[6]}] - 
    4*iint[{g[8], g[17], g[8], g[1]}] - 4*iint[{g[8], g[17], g[9], g[4]}] - 
    4*iint[{g[8], g[17], g[10], g[6]}] + 2*iint[{g[8], g[18], g[8], g[1]}] + 
    2*iint[{g[8], g[18], g[9], g[4]}] + 2*iint[{g[8], g[18], g[10], g[6]}] - 
    6*iint[{g[8], g[28], g[2], g[1]}] + 2*iint[{g[8], g[28], g[3], g[1]}] + 
    6*iint[{g[8], g[28], g[7], g[1]}] + 4*iint[{g[8], g[28], g[11], g[1]}] - 
    2*iint[{g[8], g[28], g[13], g[1]}] - 4*iint[{g[8], g[28], g[17], g[1]}] + 
    2*iint[{g[8], g[28], g[18], g[1]}] + 2*iint[{g[8], g[28], g[20], g[6]}] - 
    2*iint[{g[8], g[28], g[26], g[4]}] + iint[{g[8], g[29], g[4], g[4]}] - 
    iint[{g[8], g[29], g[6], g[6]}] - 2*iint[{g[8], g[30], g[8], g[1]}] - 
    2*iint[{g[8], g[30], g[9], g[4]}] - 2*iint[{g[8], g[30], g[10], g[6]}] - 
    (3*iint[{g[11], g[1], g[6], g[6]}])/4 + 
    4*iint[{g[11], g[2], g[2], g[1]}] - iint[{g[11], g[2], g[3], g[1]}]/2 - 
    (3*iint[{g[11], g[2], g[7], g[1]}])/2 - 
    iint[{g[11], g[2], g[11], g[1]}] + iint[{g[11], g[2], g[13], g[1]}]/2 + 
    iint[{g[11], g[2], g[17], g[1]}] - iint[{g[11], g[2], g[18], g[1]}]/2 - 
    iint[{g[11], g[2], g[20], g[6]}]/2 + iint[{g[11], g[2], g[26], g[4]}]/2 - 
    iint[{g[11], g[3], g[2], g[1]}]/2 - (3*iint[{g[11], g[7], g[2], g[1]}])/
     2 + 4*iint[{g[11], g[8], g[8], g[1]}] + 
    4*iint[{g[11], g[8], g[9], g[4]}] + 4*iint[{g[11], g[8], g[10], g[6]}] - 
    (5*iint[{g[11], g[11], g[2], g[1]}])/2 + iint[{g[11], g[11], g[3], g[1]}]/
     2 + (3*iint[{g[11], g[11], g[7], g[1]}])/2 + 
    iint[{g[11], g[11], g[11], g[1]}] - iint[{g[11], g[11], g[13], g[1]}]/2 - 
    iint[{g[11], g[11], g[17], g[1]}] + iint[{g[11], g[11], g[18], g[1]}]/2 + 
    iint[{g[11], g[11], g[20], g[6]}]/2 - iint[{g[11], g[11], g[26], g[4]}]/
     2 + iint[{g[11], g[13], g[2], g[1]}]/2 + 
    iint[{g[11], g[17], g[2], g[1]}] - iint[{g[11], g[18], g[2], g[1]}]/2 - 
    iint[{g[11], g[20], g[13], g[6]}]/2 + iint[{g[11], g[26], g[12], g[4]}]/
     2 + 2*iint[{g[11], g[28], g[8], g[1]}] + 
    2*iint[{g[11], g[28], g[9], g[4]}] + 
    2*iint[{g[11], g[28], g[10], g[6]}] + 
    (3*iint[{g[11], g[30], g[2], g[1]}])/2 - iint[{g[11], g[30], g[3], g[1]}]/
     2 - (3*iint[{g[11], g[30], g[7], g[1]}])/2 - 
    iint[{g[11], g[30], g[11], g[1]}] + iint[{g[11], g[30], g[13], g[1]}]/2 + 
    iint[{g[11], g[30], g[17], g[1]}] - iint[{g[11], g[30], g[18], g[1]}]/2 - 
    iint[{g[11], g[30], g[20], g[6]}]/2 + iint[{g[11], g[30], g[26], g[4]}]/
     2 - iint[{g[11], g[31], g[4], g[4]}]/2 + 
    iint[{g[11], g[31], g[6], g[6]}]/2 - iint[{g[13], g[2], g[2], g[1]}]/2 - 
    iint[{g[17], g[2], g[2], g[1]}] + iint[{g[18], g[2], g[2], g[1]}]/2 - 
    (3*iint[{g[20], g[6], g[6], g[6]}])/4 + iint[{g[20], g[13], g[13], g[6]}]/
     2 + (3*iint[{g[26], g[4], g[4], g[4]}])/4 - 
    iint[{g[26], g[12], g[12], g[4]}]/2 - 
    12*iint[{g[28], g[2], g[8], g[1]}] - 12*iint[{g[28], g[2], g[9], g[4]}] - 
    12*iint[{g[28], g[2], g[10], g[6]}] + 4*iint[{g[28], g[3], g[8], g[1]}] + 
    4*iint[{g[28], g[3], g[9], g[4]}] + 4*iint[{g[28], g[3], g[10], g[6]}] + 
    12*iint[{g[28], g[7], g[8], g[1]}] + 12*iint[{g[28], g[7], g[9], g[4]}] + 
    12*iint[{g[28], g[7], g[10], g[6]}] - 8*iint[{g[28], g[8], g[2], g[1]}] + 
    2*iint[{g[28], g[8], g[3], g[1]}] + 6*iint[{g[28], g[8], g[7], g[1]}] + 
    4*iint[{g[28], g[8], g[11], g[1]}] - 2*iint[{g[28], g[8], g[13], g[1]}] - 
    4*iint[{g[28], g[8], g[17], g[1]}] + 2*iint[{g[28], g[8], g[18], g[1]}] + 
    2*iint[{g[28], g[8], g[20], g[6]}] - 2*iint[{g[28], g[8], g[26], g[4]}] - 
    2*iint[{g[28], g[9], g[12], g[4]}] - 
    2*iint[{g[28], g[10], g[13], g[6]}] + 
    4*iint[{g[28], g[11], g[8], g[1]}] + 4*iint[{g[28], g[11], g[9], g[4]}] + 
    4*iint[{g[28], g[11], g[10], g[6]}] - 
    4*iint[{g[28], g[13], g[8], g[1]}] - 4*iint[{g[28], g[13], g[9], g[4]}] - 
    4*iint[{g[28], g[13], g[10], g[6]}] + 
    2*iint[{g[28], g[14], g[4], g[4]}] + 4*iint[{g[28], g[14], g[6], g[6]}] + 
    2*iint[{g[28], g[16], g[4], g[4]}] + iint[{g[28], g[16], g[6], g[6]}] - 
    8*iint[{g[28], g[17], g[8], g[1]}] - 8*iint[{g[28], g[17], g[9], g[4]}] - 
    8*iint[{g[28], g[17], g[10], g[6]}] + 
    4*iint[{g[28], g[18], g[8], g[1]}] + 4*iint[{g[28], g[18], g[9], g[4]}] + 
    4*iint[{g[28], g[18], g[10], g[6]}] + 
    3*iint[{g[28], g[19], g[6], g[6]}] + 6*iint[{g[28], g[28], g[2], g[1]}] - 
    2*iint[{g[28], g[28], g[3], g[1]}] - 6*iint[{g[28], g[28], g[7], g[1]}] - 
    4*iint[{g[28], g[28], g[11], g[1]}] + 
    2*iint[{g[28], g[28], g[13], g[1]}] + 
    4*iint[{g[28], g[28], g[17], g[1]}] - 
    2*iint[{g[28], g[28], g[18], g[1]}] - 
    2*iint[{g[28], g[28], g[20], g[6]}] + 
    2*iint[{g[28], g[28], g[26], g[4]}] - iint[{g[28], g[29], g[4], g[4]}] + 
    iint[{g[28], g[29], g[6], g[6]}] + 2*iint[{g[28], g[30], g[8], g[1]}] + 
    2*iint[{g[28], g[30], g[9], g[4]}] + 
    2*iint[{g[28], g[30], g[10], g[6]}] + (3*iint[{g[30], g[1], g[6], g[6]}])/
     4 - 3*iint[{g[30], g[2], g[2], g[1]}] + iint[{g[30], g[2], g[3], g[1]}]/
     2 + (3*iint[{g[30], g[2], g[7], g[1]}])/2 + 
    iint[{g[30], g[2], g[11], g[1]}] - iint[{g[30], g[2], g[13], g[1]}]/2 - 
    iint[{g[30], g[2], g[17], g[1]}] + iint[{g[30], g[2], g[18], g[1]}]/2 + 
    iint[{g[30], g[2], g[20], g[6]}]/2 - iint[{g[30], g[2], g[26], g[4]}]/2 + 
    iint[{g[30], g[3], g[2], g[1]}]/2 + (3*iint[{g[30], g[7], g[2], g[1]}])/
     2 - 4*iint[{g[30], g[8], g[8], g[1]}] - 
    4*iint[{g[30], g[8], g[9], g[4]}] - 4*iint[{g[30], g[8], g[10], g[6]}] + 
    (5*iint[{g[30], g[11], g[2], g[1]}])/2 - iint[{g[30], g[11], g[3], g[1]}]/
     2 - (3*iint[{g[30], g[11], g[7], g[1]}])/2 - 
    iint[{g[30], g[11], g[11], g[1]}] + iint[{g[30], g[11], g[13], g[1]}]/2 + 
    iint[{g[30], g[11], g[17], g[1]}] - iint[{g[30], g[11], g[18], g[1]}]/2 - 
    iint[{g[30], g[11], g[20], g[6]}]/2 + iint[{g[30], g[11], g[26], g[4]}]/
     2 - iint[{g[30], g[13], g[2], g[1]}]/2 - 
    iint[{g[30], g[17], g[2], g[1]}] + iint[{g[30], g[18], g[2], g[1]}]/2 + 
    iint[{g[30], g[20], g[13], g[6]}]/2 - iint[{g[30], g[26], g[12], g[4]}]/
     2 - 2*iint[{g[30], g[28], g[8], g[1]}] - 
    2*iint[{g[30], g[28], g[9], g[4]}] - 
    2*iint[{g[30], g[28], g[10], g[6]}] - 
    (3*iint[{g[30], g[30], g[2], g[1]}])/2 + iint[{g[30], g[30], g[3], g[1]}]/
     2 + (3*iint[{g[30], g[30], g[7], g[1]}])/2 + 
    iint[{g[30], g[30], g[11], g[1]}] - iint[{g[30], g[30], g[13], g[1]}]/2 - 
    iint[{g[30], g[30], g[17], g[1]}] + iint[{g[30], g[30], g[18], g[1]}]/2 + 
    iint[{g[30], g[30], g[20], g[6]}]/2 - iint[{g[30], g[30], g[26], g[4]}]/
     2 + iint[{g[30], g[31], g[4], g[4]}]/2 - 
    iint[{g[30], g[31], g[6], g[6]}]/2 + iint[{g[31], g[4], g[12], g[4]}]/2 + 
    (3*iint[{g[31], g[5], g[4], g[4]}])/2 - iint[{g[31], g[6], g[13], g[6]}]/
     2 - (3*iint[{g[31], g[7], g[6], g[6]}])/2 - 
    iint[{g[31], g[12], g[4], g[4]}]/2 + iint[{g[31], g[13], g[6], g[6]}]/2 + 
    (24*I)*iint[{g[2], g[8]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[2], g[28]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (36*I)*iint[{g[8], g[2]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[8], g[3]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (36*I)*iint[{g[8], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[8], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[8], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[8], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[8], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[8], g[30]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[11], g[8]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[11], g[28]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (72*I)*iint[{g[28], g[2]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[28], g[3]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (72*I)*iint[{g[28], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[28], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[28], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (48*I)*iint[{g[28], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[28], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[28], g[30]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[30], g[8]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[30], g[28]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    ((47*Pi^4)/90 - 36*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]^2)/4 + 
    (2*I)*iint[{g[8]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    I*iint[{g[28]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (26*iint[{g[1]}]*Zeta[3])/3 + 16*iint[{g[2]}]*Zeta[3] - 
    2*iint[{g[3]}]*Zeta[3] - 6*iint[{g[7]}]*Zeta[3] - 
    12*iint[{g[11]}]*Zeta[3] + 2*iint[{g[13]}]*Zeta[3] + 
    4*iint[{g[17]}]*Zeta[3] - 2*iint[{g[18]}]*Zeta[3] - 
    11*iint[{g[20]}]*Zeta[3] + 11*iint[{g[26]}]*Zeta[3] + 
    8*iint[{g[30]}]*Zeta[3]), \[Epsilon]^4*
  (iint[{g[1], g[1], g[8], g[1]}]/4 + iint[{g[1], g[1], g[9], g[4]}]/4 + 
   iint[{g[1], g[1], g[10], g[6]}]/4 + iint[{g[1], g[8], g[1], g[1]}]/4 + 
   iint[{g[1], g[8], g[4], g[4]}]/4 - iint[{g[1], g[8], g[6], g[6]}]/4 + 
   iint[{g[1], g[9], g[1], g[4]}]/4 + iint[{g[1], g[9], g[4], g[1]}]/4 - 
   iint[{g[1], g[14], g[2], g[1]}]/4 + iint[{g[1], g[14], g[3], g[1]}]/12 + 
   iint[{g[1], g[14], g[7], g[1]}]/4 + iint[{g[1], g[14], g[11], g[1]}]/6 - 
   iint[{g[1], g[14], g[13], g[1]}]/12 - iint[{g[1], g[14], g[17], g[1]}]/6 + 
   iint[{g[1], g[14], g[18], g[1]}]/12 + iint[{g[1], g[14], g[20], g[6]}]/
    12 - iint[{g[1], g[14], g[26], g[4]}]/12 - 
   iint[{g[1], g[16], g[2], g[1]}]/4 + iint[{g[1], g[16], g[3], g[1]}]/12 + 
   iint[{g[1], g[16], g[7], g[1]}]/4 + iint[{g[1], g[16], g[11], g[1]}]/6 - 
   iint[{g[1], g[16], g[13], g[1]}]/12 - iint[{g[1], g[16], g[17], g[1]}]/6 + 
   iint[{g[1], g[16], g[18], g[1]}]/12 + iint[{g[1], g[16], g[20], g[6]}]/
    12 - iint[{g[1], g[16], g[26], g[4]}]/12 + 
   (3*iint[{g[1], g[28], g[4], g[4]}])/8 - 
   (3*iint[{g[1], g[28], g[6], g[6]}])/8 - iint[{g[1], g[29], g[2], g[1]}]/
    4 + iint[{g[1], g[29], g[3], g[1]}]/12 + iint[{g[1], g[29], g[7], g[1]}]/
    4 + iint[{g[1], g[29], g[11], g[1]}]/6 - iint[{g[1], g[29], g[13], g[1]}]/
    12 - iint[{g[1], g[29], g[17], g[1]}]/6 + 
   iint[{g[1], g[29], g[18], g[1]}]/12 + iint[{g[1], g[29], g[20], g[6]}]/
    12 - iint[{g[1], g[29], g[26], g[4]}]/12 - 
   iint[{g[1], g[31], g[8], g[1]}]/6 - iint[{g[1], g[31], g[9], g[4]}]/6 - 
   iint[{g[1], g[31], g[10], g[6]}]/6 + (9*iint[{g[2], g[5], g[8], g[1]}])/
    2 + (9*iint[{g[2], g[5], g[9], g[4]}])/2 + 
   (9*iint[{g[2], g[5], g[10], g[6]}])/2 - (9*iint[{g[2], g[7], g[8], g[1]}])/
    2 - (9*iint[{g[2], g[7], g[9], g[4]}])/2 - 
   (9*iint[{g[2], g[7], g[10], g[6]}])/2 - 
   (3*iint[{g[2], g[11], g[8], g[1]}])/2 - 
   (3*iint[{g[2], g[11], g[9], g[4]}])/2 - 
   (3*iint[{g[2], g[11], g[10], g[6]}])/2 - 
   (3*iint[{g[2], g[12], g[8], g[1]}])/2 - 
   (3*iint[{g[2], g[12], g[9], g[4]}])/2 - 
   (3*iint[{g[2], g[12], g[10], g[6]}])/2 + 
   (3*iint[{g[2], g[13], g[8], g[1]}])/2 + 
   (3*iint[{g[2], g[13], g[9], g[4]}])/2 + 
   (3*iint[{g[2], g[13], g[10], g[6]}])/2 - 
   (3*iint[{g[2], g[14], g[1], g[1]}])/4 + 
   (9*iint[{g[2], g[14], g[6], g[6]}])/4 - 
   (3*iint[{g[2], g[16], g[1], g[1]}])/4 + 
   (3*iint[{g[2], g[16], g[6], g[6]}])/4 + 
   3*iint[{g[2], g[17], g[8], g[1]}] + 3*iint[{g[2], g[17], g[9], g[4]}] + 
   3*iint[{g[2], g[17], g[10], g[6]}] - (3*iint[{g[2], g[18], g[8], g[1]}])/
    2 - (3*iint[{g[2], g[18], g[9], g[4]}])/2 - 
   (3*iint[{g[2], g[18], g[10], g[6]}])/2 + 
   (3*iint[{g[2], g[19], g[6], g[6]}])/2 + 
   (3*iint[{g[2], g[23], g[1], g[1]}])/4 - 
   (3*iint[{g[2], g[23], g[6], g[6]}])/4 - 
   (9*iint[{g[2], g[24], g[5], g[4]}])/2 + 
   (9*iint[{g[2], g[24], g[7], g[4]}])/2 + 
   3*iint[{g[2], g[24], g[11], g[4]}] + (3*iint[{g[2], g[24], g[12], g[4]}])/
    2 - (3*iint[{g[2], g[24], g[13], g[4]}])/2 - 
   3*iint[{g[2], g[24], g[17], g[4]}] + (3*iint[{g[2], g[24], g[18], g[4]}])/
    2 + (3*iint[{g[2], g[24], g[22], g[6]}])/2 - 
   (3*iint[{g[2], g[24], g[26], g[1]}])/2 - 
   (3*iint[{g[2], g[25], g[8], g[1]}])/2 - 
   (3*iint[{g[2], g[25], g[9], g[4]}])/2 - 
   (3*iint[{g[2], g[25], g[10], g[6]}])/2 - 
   (3*iint[{g[3], g[5], g[8], g[1]}])/2 - (3*iint[{g[3], g[5], g[9], g[4]}])/
    2 - (3*iint[{g[3], g[5], g[10], g[6]}])/2 + 
   (3*iint[{g[3], g[7], g[8], g[1]}])/2 + (3*iint[{g[3], g[7], g[9], g[4]}])/
    2 + (3*iint[{g[3], g[7], g[10], g[6]}])/2 + 
   iint[{g[3], g[11], g[8], g[1]}]/2 + iint[{g[3], g[11], g[9], g[4]}]/2 + 
   iint[{g[3], g[11], g[10], g[6]}]/2 + iint[{g[3], g[12], g[8], g[1]}]/2 + 
   iint[{g[3], g[12], g[9], g[4]}]/2 + iint[{g[3], g[12], g[10], g[6]}]/2 - 
   iint[{g[3], g[13], g[8], g[1]}]/2 - iint[{g[3], g[13], g[9], g[4]}]/2 - 
   iint[{g[3], g[13], g[10], g[6]}]/2 + iint[{g[3], g[14], g[1], g[1]}]/4 - 
   (3*iint[{g[3], g[14], g[6], g[6]}])/4 + iint[{g[3], g[16], g[1], g[1]}]/
    4 - iint[{g[3], g[16], g[6], g[6]}]/4 - iint[{g[3], g[17], g[8], g[1]}] - 
   iint[{g[3], g[17], g[9], g[4]}] - iint[{g[3], g[17], g[10], g[6]}] + 
   iint[{g[3], g[18], g[8], g[1]}]/2 + iint[{g[3], g[18], g[9], g[4]}]/2 + 
   iint[{g[3], g[18], g[10], g[6]}]/2 - iint[{g[3], g[19], g[6], g[6]}]/2 - 
   iint[{g[3], g[23], g[1], g[1]}]/4 + iint[{g[3], g[23], g[6], g[6]}]/4 + 
   (3*iint[{g[3], g[24], g[5], g[4]}])/2 - 
   (3*iint[{g[3], g[24], g[7], g[4]}])/2 - iint[{g[3], g[24], g[11], g[4]}] - 
   iint[{g[3], g[24], g[12], g[4]}]/2 + iint[{g[3], g[24], g[13], g[4]}]/2 + 
   iint[{g[3], g[24], g[17], g[4]}] - iint[{g[3], g[24], g[18], g[4]}]/2 - 
   iint[{g[3], g[24], g[22], g[6]}]/2 + iint[{g[3], g[24], g[26], g[1]}]/2 + 
   iint[{g[3], g[25], g[8], g[1]}]/2 + iint[{g[3], g[25], g[9], g[4]}]/2 + 
   iint[{g[3], g[25], g[10], g[6]}]/2 + iint[{g[4], g[4], g[8], g[1]}]/4 + 
   iint[{g[4], g[4], g[9], g[4]}]/4 + iint[{g[4], g[4], g[10], g[6]}]/4 + 
   iint[{g[4], g[8], g[1], g[4]}]/4 + iint[{g[4], g[8], g[4], g[1]}]/4 + 
   iint[{g[4], g[9], g[1], g[1]}]/4 + iint[{g[4], g[9], g[4], g[4]}]/4 - 
   iint[{g[4], g[9], g[6], g[6]}]/4 - iint[{g[4], g[14], g[5], g[4]}]/4 + 
   iint[{g[4], g[14], g[7], g[4]}]/4 + iint[{g[4], g[14], g[11], g[4]}]/6 + 
   iint[{g[4], g[14], g[12], g[4]}]/12 - iint[{g[4], g[14], g[13], g[4]}]/
    12 - iint[{g[4], g[14], g[17], g[4]}]/6 + 
   iint[{g[4], g[14], g[18], g[4]}]/12 + iint[{g[4], g[14], g[22], g[6]}]/
    12 - iint[{g[4], g[14], g[26], g[1]}]/12 - 
   iint[{g[4], g[16], g[5], g[4]}]/4 + iint[{g[4], g[16], g[7], g[4]}]/4 + 
   iint[{g[4], g[16], g[11], g[4]}]/6 + iint[{g[4], g[16], g[12], g[4]}]/12 - 
   iint[{g[4], g[16], g[13], g[4]}]/12 - iint[{g[4], g[16], g[17], g[4]}]/6 + 
   iint[{g[4], g[16], g[18], g[4]}]/12 + iint[{g[4], g[16], g[22], g[6]}]/
    12 - iint[{g[4], g[16], g[26], g[1]}]/12 - 
   iint[{g[4], g[23], g[5], g[4]}]/4 + iint[{g[4], g[23], g[7], g[4]}]/4 + 
   iint[{g[4], g[23], g[11], g[4]}]/6 + iint[{g[4], g[23], g[12], g[4]}]/12 - 
   iint[{g[4], g[23], g[13], g[4]}]/12 - iint[{g[4], g[23], g[17], g[4]}]/6 + 
   iint[{g[4], g[23], g[18], g[4]}]/12 + iint[{g[4], g[23], g[22], g[6]}]/
    12 - iint[{g[4], g[23], g[26], g[1]}]/12 + 
   (3*iint[{g[4], g[24], g[1], g[1]}])/8 - 
   (3*iint[{g[4], g[24], g[6], g[6]}])/8 + iint[{g[4], g[27], g[8], g[1]}]/
    6 + iint[{g[4], g[27], g[9], g[4]}]/6 + iint[{g[4], g[27], g[10], g[6]}]/
    6 + (9*iint[{g[5], g[2], g[8], g[1]}])/2 + 
   (9*iint[{g[5], g[2], g[9], g[4]}])/2 + (9*iint[{g[5], g[2], g[10], g[6]}])/
    2 - (3*iint[{g[5], g[3], g[8], g[1]}])/2 - 
   (3*iint[{g[5], g[3], g[9], g[4]}])/2 - (3*iint[{g[5], g[3], g[10], g[6]}])/
    2 - (9*iint[{g[5], g[7], g[8], g[1]}])/2 - 
   (9*iint[{g[5], g[7], g[9], g[4]}])/2 - (9*iint[{g[5], g[7], g[10], g[6]}])/
    2 - (3*iint[{g[5], g[11], g[8], g[1]}])/2 - 
   (3*iint[{g[5], g[11], g[9], g[4]}])/2 - 
   (3*iint[{g[5], g[11], g[10], g[6]}])/2 + 
   (3*iint[{g[5], g[13], g[8], g[1]}])/2 + 
   (3*iint[{g[5], g[13], g[9], g[4]}])/2 + 
   (3*iint[{g[5], g[13], g[10], g[6]}])/2 - 
   (3*iint[{g[5], g[14], g[4], g[4]}])/4 - 
   (9*iint[{g[5], g[14], g[6], g[6]}])/4 - 
   (3*iint[{g[5], g[16], g[4], g[4]}])/4 - 
   (3*iint[{g[5], g[16], g[6], g[6]}])/4 + 
   3*iint[{g[5], g[17], g[8], g[1]}] + 3*iint[{g[5], g[17], g[9], g[4]}] + 
   3*iint[{g[5], g[17], g[10], g[6]}] - (3*iint[{g[5], g[18], g[8], g[1]}])/
    2 - (3*iint[{g[5], g[18], g[9], g[4]}])/2 - 
   (3*iint[{g[5], g[18], g[10], g[6]}])/2 - 
   (3*iint[{g[5], g[19], g[6], g[6]}])/2 - 
   (9*iint[{g[5], g[28], g[2], g[1]}])/2 + 
   (3*iint[{g[5], g[28], g[3], g[1]}])/2 + 
   (9*iint[{g[5], g[28], g[7], g[1]}])/2 + 
   3*iint[{g[5], g[28], g[11], g[1]}] - (3*iint[{g[5], g[28], g[13], g[1]}])/
    2 - 3*iint[{g[5], g[28], g[17], g[1]}] + 
   (3*iint[{g[5], g[28], g[18], g[1]}])/2 + 
   (3*iint[{g[5], g[28], g[20], g[6]}])/2 - 
   (3*iint[{g[5], g[28], g[26], g[4]}])/2 + 
   (3*iint[{g[5], g[29], g[4], g[4]}])/4 - 
   (3*iint[{g[5], g[29], g[6], g[6]}])/4 - 
   (3*iint[{g[5], g[30], g[8], g[1]}])/2 - 
   (3*iint[{g[5], g[30], g[9], g[4]}])/2 - 
   (3*iint[{g[5], g[30], g[10], g[6]}])/2 - 
   (3*iint[{g[12], g[2], g[8], g[1]}])/2 - 
   (3*iint[{g[12], g[2], g[9], g[4]}])/2 - 
   (3*iint[{g[12], g[2], g[10], g[6]}])/2 + iint[{g[12], g[3], g[8], g[1]}]/
    2 + iint[{g[12], g[3], g[9], g[4]}]/2 + iint[{g[12], g[3], g[10], g[6]}]/
    2 + (3*iint[{g[12], g[7], g[8], g[1]}])/2 + 
   (3*iint[{g[12], g[7], g[9], g[4]}])/2 + 
   (3*iint[{g[12], g[7], g[10], g[6]}])/2 + iint[{g[12], g[11], g[8], g[1]}]/
    2 + iint[{g[12], g[11], g[9], g[4]}]/2 + 
   iint[{g[12], g[11], g[10], g[6]}]/2 - iint[{g[12], g[13], g[8], g[1]}]/2 - 
   iint[{g[12], g[13], g[9], g[4]}]/2 - iint[{g[12], g[13], g[10], g[6]}]/2 + 
   iint[{g[12], g[14], g[4], g[4]}]/4 + (3*iint[{g[12], g[14], g[6], g[6]}])/
    4 + iint[{g[12], g[16], g[4], g[4]}]/4 + iint[{g[12], g[16], g[6], g[6]}]/
    4 - iint[{g[12], g[17], g[8], g[1]}] - iint[{g[12], g[17], g[9], g[4]}] - 
   iint[{g[12], g[17], g[10], g[6]}] + iint[{g[12], g[18], g[8], g[1]}]/2 + 
   iint[{g[12], g[18], g[9], g[4]}]/2 + iint[{g[12], g[18], g[10], g[6]}]/2 + 
   iint[{g[12], g[19], g[6], g[6]}]/2 + (3*iint[{g[12], g[28], g[2], g[1]}])/
    2 - iint[{g[12], g[28], g[3], g[1]}]/2 - 
   (3*iint[{g[12], g[28], g[7], g[1]}])/2 - 
   iint[{g[12], g[28], g[11], g[1]}] + iint[{g[12], g[28], g[13], g[1]}]/2 + 
   iint[{g[12], g[28], g[17], g[1]}] - iint[{g[12], g[28], g[18], g[1]}]/2 - 
   iint[{g[12], g[28], g[20], g[6]}]/2 + iint[{g[12], g[28], g[26], g[4]}]/
    2 - iint[{g[12], g[29], g[4], g[4]}]/4 + iint[{g[12], g[29], g[6], g[6]}]/
    4 + iint[{g[12], g[30], g[8], g[1]}]/2 + iint[{g[12], g[30], g[9], g[4]}]/
    2 + iint[{g[12], g[30], g[10], g[6]}]/2 - 
   (3*iint[{g[14], g[2], g[4], g[4]}])/4 + 
   (3*iint[{g[14], g[2], g[6], g[6]}])/4 + iint[{g[14], g[3], g[4], g[4]}]/
    4 - iint[{g[14], g[3], g[6], g[6]}]/4 - 
   (3*iint[{g[14], g[5], g[1], g[1]}])/4 + 
   (3*iint[{g[14], g[5], g[6], g[6]}])/4 + 
   (3*iint[{g[14], g[7], g[1], g[1]}])/4 + 
   (3*iint[{g[14], g[7], g[4], g[4]}])/4 - 
   (3*iint[{g[14], g[7], g[6], g[6]}])/2 - iint[{g[14], g[11], g[1], g[1]}]/
    4 - iint[{g[14], g[11], g[4], g[4]}]/4 - iint[{g[14], g[11], g[6], g[6]}]/
    2 + iint[{g[14], g[12], g[1], g[1]}]/4 - iint[{g[14], g[12], g[6], g[6]}]/
    4 - iint[{g[14], g[13], g[1], g[1]}]/4 - iint[{g[14], g[13], g[4], g[4]}]/
    4 + iint[{g[14], g[13], g[6], g[6]}]/2 - 
   (4*iint[{g[14], g[14], g[8], g[1]}])/3 - 
   (4*iint[{g[14], g[14], g[9], g[4]}])/3 - 
   (4*iint[{g[14], g[14], g[10], g[6]}])/3 - 
   (4*iint[{g[14], g[16], g[8], g[1]}])/3 - 
   (4*iint[{g[14], g[16], g[9], g[4]}])/3 - 
   (4*iint[{g[14], g[16], g[10], g[6]}])/3 - iint[{g[14], g[17], g[1], g[1]}]/
    2 - iint[{g[14], g[17], g[4], g[4]}]/2 + 
   2*iint[{g[14], g[17], g[6], g[6]}] + iint[{g[14], g[18], g[1], g[1]}]/4 + 
   iint[{g[14], g[18], g[4], g[4]}]/4 - iint[{g[14], g[18], g[6], g[6]}] - 
   (2*iint[{g[14], g[23], g[8], g[1]}])/3 - 
   (2*iint[{g[14], g[23], g[9], g[4]}])/3 - 
   (2*iint[{g[14], g[23], g[10], g[6]}])/3 + 
   (3*iint[{g[14], g[25], g[1], g[1]}])/4 - 
   (3*iint[{g[14], g[25], g[6], g[6]}])/4 + iint[{g[14], g[26], g[1], g[4]}]/
    2 + iint[{g[14], g[26], g[4], g[1]}]/2 + 
   iint[{g[14], g[27], g[5], g[4]}] - iint[{g[14], g[27], g[7], g[4]}] - 
   (2*iint[{g[14], g[27], g[11], g[4]}])/3 - 
   iint[{g[14], g[27], g[12], g[4]}]/3 + iint[{g[14], g[27], g[13], g[4]}]/
    3 + (2*iint[{g[14], g[27], g[17], g[4]}])/3 - 
   iint[{g[14], g[27], g[18], g[4]}]/3 - iint[{g[14], g[27], g[22], g[6]}]/
    3 + iint[{g[14], g[27], g[26], g[1]}]/3 - 
   (2*iint[{g[14], g[29], g[8], g[1]}])/3 - 
   (2*iint[{g[14], g[29], g[9], g[4]}])/3 - 
   (2*iint[{g[14], g[29], g[10], g[6]}])/3 + 
   (3*iint[{g[14], g[30], g[4], g[4]}])/4 - 
   (3*iint[{g[14], g[30], g[6], g[6]}])/4 - 
   iint[{g[14], g[31], g[2], g[1]}] + iint[{g[14], g[31], g[3], g[1]}]/3 + 
   iint[{g[14], g[31], g[7], g[1]}] + (2*iint[{g[14], g[31], g[11], g[1]}])/
    3 - iint[{g[14], g[31], g[13], g[1]}]/3 - 
   (2*iint[{g[14], g[31], g[17], g[1]}])/3 + 
   iint[{g[14], g[31], g[18], g[1]}]/3 + iint[{g[14], g[31], g[20], g[6]}]/
    3 - iint[{g[14], g[31], g[26], g[4]}]/3 - 
   (3*iint[{g[16], g[2], g[4], g[4]}])/4 + 
   (3*iint[{g[16], g[2], g[6], g[6]}])/4 + iint[{g[16], g[3], g[4], g[4]}]/
    4 - iint[{g[16], g[3], g[6], g[6]}]/4 - 
   (3*iint[{g[16], g[5], g[1], g[1]}])/4 + 
   (3*iint[{g[16], g[5], g[6], g[6]}])/4 + 
   (3*iint[{g[16], g[7], g[1], g[1]}])/4 + 
   (3*iint[{g[16], g[7], g[4], g[4]}])/4 - 
   (3*iint[{g[16], g[7], g[6], g[6]}])/2 - iint[{g[16], g[11], g[1], g[1]}]/
    4 - iint[{g[16], g[11], g[4], g[4]}]/4 - iint[{g[16], g[11], g[6], g[6]}]/
    2 + iint[{g[16], g[12], g[1], g[1]}]/4 - iint[{g[16], g[12], g[6], g[6]}]/
    4 - iint[{g[16], g[13], g[1], g[1]}]/4 - iint[{g[16], g[13], g[4], g[4]}]/
    4 + iint[{g[16], g[13], g[6], g[6]}]/2 - 
   (4*iint[{g[16], g[14], g[8], g[1]}])/3 - 
   (4*iint[{g[16], g[14], g[9], g[4]}])/3 - 
   (4*iint[{g[16], g[14], g[10], g[6]}])/3 - 
   (4*iint[{g[16], g[16], g[8], g[1]}])/3 - 
   (4*iint[{g[16], g[16], g[9], g[4]}])/3 - 
   (4*iint[{g[16], g[16], g[10], g[6]}])/3 - iint[{g[16], g[17], g[1], g[1]}]/
    2 - iint[{g[16], g[17], g[4], g[4]}]/2 + 
   2*iint[{g[16], g[17], g[6], g[6]}] + iint[{g[16], g[18], g[1], g[1]}]/4 + 
   iint[{g[16], g[18], g[4], g[4]}]/4 - iint[{g[16], g[18], g[6], g[6]}] - 
   (2*iint[{g[16], g[23], g[8], g[1]}])/3 - 
   (2*iint[{g[16], g[23], g[9], g[4]}])/3 - 
   (2*iint[{g[16], g[23], g[10], g[6]}])/3 + 
   (3*iint[{g[16], g[25], g[1], g[1]}])/4 - 
   (3*iint[{g[16], g[25], g[6], g[6]}])/4 + iint[{g[16], g[26], g[1], g[4]}]/
    2 + iint[{g[16], g[26], g[4], g[1]}]/2 + 
   iint[{g[16], g[27], g[5], g[4]}] - iint[{g[16], g[27], g[7], g[4]}] - 
   (2*iint[{g[16], g[27], g[11], g[4]}])/3 - 
   iint[{g[16], g[27], g[12], g[4]}]/3 + iint[{g[16], g[27], g[13], g[4]}]/
    3 + (2*iint[{g[16], g[27], g[17], g[4]}])/3 - 
   iint[{g[16], g[27], g[18], g[4]}]/3 - iint[{g[16], g[27], g[22], g[6]}]/
    3 + iint[{g[16], g[27], g[26], g[1]}]/3 - 
   (2*iint[{g[16], g[29], g[8], g[1]}])/3 - 
   (2*iint[{g[16], g[29], g[9], g[4]}])/3 - 
   (2*iint[{g[16], g[29], g[10], g[6]}])/3 + 
   (3*iint[{g[16], g[30], g[4], g[4]}])/4 - 
   (3*iint[{g[16], g[30], g[6], g[6]}])/4 - 
   iint[{g[16], g[31], g[2], g[1]}] + iint[{g[16], g[31], g[3], g[1]}]/3 + 
   iint[{g[16], g[31], g[7], g[1]}] + (2*iint[{g[16], g[31], g[11], g[1]}])/
    3 - iint[{g[16], g[31], g[13], g[1]}]/3 - 
   (2*iint[{g[16], g[31], g[17], g[1]}])/3 + 
   iint[{g[16], g[31], g[18], g[1]}]/3 + iint[{g[16], g[31], g[20], g[6]}]/
    3 - iint[{g[16], g[31], g[26], g[4]}]/3 - ((3*I)/2)*iint[{g[1], g[1]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + I*iint[{g[1], g[31]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (27*I)*iint[{g[2], g[5]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (27*I)*iint[{g[2], g[7]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[2], g[11]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[2], g[12]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[2], g[13]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[2], g[17]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[2], g[18]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[2], g[25]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[3], g[5]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[3], g[7]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[3], g[11]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[3], g[12]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (3*I)*iint[{g[3], g[13]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[3], g[17]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[3], g[18]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[3], g[25]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - ((3*I)/2)*iint[{g[4], g[4]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - I*iint[{g[4], g[27]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (27*I)*iint[{g[5], g[2]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[5], g[3]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (27*I)*iint[{g[5], g[7]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[5], g[11]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[5], g[13]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[5], g[17]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[5], g[18]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[5], g[30]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[12], g[2]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[12], g[3]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[12], g[7]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[12], g[11]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (3*I)*iint[{g[12], g[13]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[12], g[17]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[12], g[18]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[12], g[30]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[14], g[14]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[14], g[16]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[14], g[23]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[14], g[29]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[16], g[14]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[16], g[16]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[16], g[23]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[16], g[29]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
   ((27*I)/2)*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]] + 4*iint[{g[14]}]*Zeta[3] + 
   4*iint[{g[16]}]*Zeta[3]), 
 \[Epsilon]^3*(iint[{g[4], g[8], g[1]}] + iint[{g[4], g[9], g[4]}] + 
    iint[{g[4], g[10], g[6]}] + iint[{g[8], g[1], g[4]}] + 
    iint[{g[8], g[4], g[1]}] + iint[{g[9], g[1], g[1]}] + 
    iint[{g[9], g[4], g[4]}] - iint[{g[9], g[6], g[6]}] - 
    iint[{g[14], g[5], g[4]}] + iint[{g[14], g[7], g[4]}] + 
    (2*iint[{g[14], g[11], g[4]}])/3 + iint[{g[14], g[12], g[4]}]/3 - 
    iint[{g[14], g[13], g[4]}]/3 - (2*iint[{g[14], g[17], g[4]}])/3 + 
    iint[{g[14], g[18], g[4]}]/3 + iint[{g[14], g[22], g[6]}]/3 - 
    iint[{g[14], g[26], g[1]}]/3 - iint[{g[16], g[5], g[4]}] + 
    iint[{g[16], g[7], g[4]}] + (2*iint[{g[16], g[11], g[4]}])/3 + 
    iint[{g[16], g[12], g[4]}]/3 - iint[{g[16], g[13], g[4]}]/3 - 
    (2*iint[{g[16], g[17], g[4]}])/3 + iint[{g[16], g[18], g[4]}]/3 + 
    iint[{g[16], g[22], g[6]}]/3 - iint[{g[16], g[26], g[1]}]/3 - 
    iint[{g[23], g[5], g[4]}] + iint[{g[23], g[7], g[4]}] + 
    (2*iint[{g[23], g[11], g[4]}])/3 + iint[{g[23], g[12], g[4]}]/3 - 
    iint[{g[23], g[13], g[4]}]/3 - (2*iint[{g[23], g[17], g[4]}])/3 + 
    iint[{g[23], g[18], g[4]}]/3 + iint[{g[23], g[22], g[6]}]/3 - 
    iint[{g[23], g[26], g[1]}]/3 + (3*iint[{g[24], g[1], g[1]}])/2 - 
    (3*iint[{g[24], g[6], g[6]}])/2 + (2*iint[{g[27], g[8], g[1]}])/3 + 
    (2*iint[{g[27], g[9], g[4]}])/3 + (2*iint[{g[27], g[10], g[6]}])/3 - 
    (6*I)*iint[{g[4]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[27]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^4*(-1/3*(Pi^2*iint[{g[4], g[8]}]) - (Pi^2*iint[{g[4], g[9]}])/
     3 - (Pi^2*iint[{g[4], g[10]}])/3 - (Pi^2*iint[{g[8], g[1]}])/3 - 
    (Pi^2*iint[{g[8], g[4]}])/3 - (Pi^2*iint[{g[9], g[1]}])/3 - 
    (Pi^2*iint[{g[9], g[4]}])/3 + (Pi^2*iint[{g[9], g[6]}])/3 + 
    (Pi^2*iint[{g[14], g[5]}])/3 - (Pi^2*iint[{g[14], g[7]}])/3 - 
    (2*Pi^2*iint[{g[14], g[11]}])/9 - (Pi^2*iint[{g[14], g[12]}])/9 + 
    (Pi^2*iint[{g[14], g[13]}])/9 + (2*Pi^2*iint[{g[14], g[17]}])/9 - 
    (Pi^2*iint[{g[14], g[18]}])/9 - (Pi^2*iint[{g[14], g[22]}])/9 + 
    (Pi^2*iint[{g[14], g[26]}])/9 + (Pi^2*iint[{g[16], g[5]}])/3 - 
    (Pi^2*iint[{g[16], g[7]}])/3 - (2*Pi^2*iint[{g[16], g[11]}])/9 - 
    (Pi^2*iint[{g[16], g[12]}])/9 + (Pi^2*iint[{g[16], g[13]}])/9 + 
    (2*Pi^2*iint[{g[16], g[17]}])/9 - (Pi^2*iint[{g[16], g[18]}])/9 - 
    (Pi^2*iint[{g[16], g[22]}])/9 + (Pi^2*iint[{g[16], g[26]}])/9 + 
    (Pi^2*iint[{g[23], g[5]}])/3 - (Pi^2*iint[{g[23], g[7]}])/3 - 
    (2*Pi^2*iint[{g[23], g[11]}])/9 - (Pi^2*iint[{g[23], g[12]}])/9 + 
    (Pi^2*iint[{g[23], g[13]}])/9 + (2*Pi^2*iint[{g[23], g[17]}])/9 - 
    (Pi^2*iint[{g[23], g[18]}])/9 - (Pi^2*iint[{g[23], g[22]}])/9 + 
    (Pi^2*iint[{g[23], g[26]}])/9 - (Pi^2*iint[{g[24], g[1]}])/2 + 
    (Pi^2*iint[{g[24], g[6]}])/2 - (2*Pi^2*iint[{g[27], g[8]}])/9 - 
    (2*Pi^2*iint[{g[27], g[9]}])/9 - (2*Pi^2*iint[{g[27], g[10]}])/9 - 
    (3*iint[{g[4], g[2], g[8], g[1]}])/2 - (3*iint[{g[4], g[2], g[9], g[4]}])/
     2 - (3*iint[{g[4], g[2], g[10], g[6]}])/2 + 
    iint[{g[4], g[3], g[8], g[1]}]/2 + iint[{g[4], g[3], g[9], g[4]}]/2 + 
    iint[{g[4], g[3], g[10], g[6]}]/2 + (3*iint[{g[4], g[5], g[8], g[1]}])/
     2 + (3*iint[{g[4], g[5], g[9], g[4]}])/2 + 
    (3*iint[{g[4], g[5], g[10], g[6]}])/2 + 
    4*iint[{g[4], g[8], g[2], g[1]}] - iint[{g[4], g[8], g[3], g[1]}] - 
    3*iint[{g[4], g[8], g[7], g[1]}] - 2*iint[{g[4], g[8], g[11], g[1]}] + 
    iint[{g[4], g[8], g[13], g[1]}] + 2*iint[{g[4], g[8], g[17], g[1]}] - 
    iint[{g[4], g[8], g[18], g[1]}] - iint[{g[4], g[8], g[20], g[6]}] + 
    iint[{g[4], g[8], g[26], g[4]}] + iint[{g[4], g[9], g[12], g[4]}] + 
    iint[{g[4], g[10], g[13], g[6]}] - iint[{g[4], g[12], g[8], g[1]}]/2 - 
    iint[{g[4], g[12], g[9], g[4]}]/2 - iint[{g[4], g[12], g[10], g[6]}]/2 - 
    iint[{g[4], g[14], g[1], g[1]}]/4 + iint[{g[4], g[14], g[4], g[4]}]/4 + 
    (5*iint[{g[4], g[14], g[6], g[6]}])/2 - iint[{g[4], g[16], g[1], g[1]}]/
     4 + iint[{g[4], g[16], g[4], g[4]}]/4 + 
    iint[{g[4], g[16], g[6], g[6]}] + (3*iint[{g[4], g[19], g[6], g[6]}])/2 + 
    iint[{g[4], g[23], g[1], g[1]}]/4 - iint[{g[4], g[23], g[6], g[6]}]/4 - 
    (3*iint[{g[4], g[24], g[5], g[4]}])/2 + 
    (3*iint[{g[4], g[24], g[7], g[4]}])/2 + 
    iint[{g[4], g[24], g[11], g[4]}] + iint[{g[4], g[24], g[12], g[4]}]/2 - 
    iint[{g[4], g[24], g[13], g[4]}]/2 - iint[{g[4], g[24], g[17], g[4]}] + 
    iint[{g[4], g[24], g[18], g[4]}]/2 + iint[{g[4], g[24], g[22], g[6]}]/2 - 
    iint[{g[4], g[24], g[26], g[1]}]/2 - iint[{g[4], g[25], g[8], g[1]}]/2 - 
    iint[{g[4], g[25], g[9], g[4]}]/2 - iint[{g[4], g[25], g[10], g[6]}]/2 + 
    (9*iint[{g[4], g[28], g[2], g[1]}])/2 - 
    (3*iint[{g[4], g[28], g[3], g[1]}])/2 - 
    (9*iint[{g[4], g[28], g[7], g[1]}])/2 - 
    3*iint[{g[4], g[28], g[11], g[1]}] + (3*iint[{g[4], g[28], g[13], g[1]}])/
     2 + 3*iint[{g[4], g[28], g[17], g[1]}] - 
    (3*iint[{g[4], g[28], g[18], g[1]}])/2 - 
    (3*iint[{g[4], g[28], g[20], g[6]}])/2 + 
    (3*iint[{g[4], g[28], g[26], g[4]}])/2 - 
    (3*iint[{g[4], g[29], g[4], g[4]}])/4 + 
    (3*iint[{g[4], g[29], g[6], g[6]}])/4 + 
    (3*iint[{g[4], g[30], g[8], g[1]}])/2 + 
    (3*iint[{g[4], g[30], g[9], g[4]}])/2 + 
    (3*iint[{g[4], g[30], g[10], g[6]}])/2 + iint[{g[5], g[4], g[8], g[1]}] + 
    iint[{g[5], g[4], g[9], g[4]}] + iint[{g[5], g[4], g[10], g[6]}] + 
    iint[{g[5], g[8], g[1], g[4]}] + iint[{g[5], g[8], g[4], g[1]}] + 
    iint[{g[5], g[9], g[1], g[1]}] + iint[{g[5], g[9], g[4], g[4]}] - 
    iint[{g[5], g[9], g[6], g[6]}] - iint[{g[5], g[14], g[5], g[4]}] + 
    iint[{g[5], g[14], g[7], g[4]}] + (2*iint[{g[5], g[14], g[11], g[4]}])/
     3 + iint[{g[5], g[14], g[12], g[4]}]/3 - 
    iint[{g[5], g[14], g[13], g[4]}]/3 - (2*iint[{g[5], g[14], g[17], g[4]}])/
     3 + iint[{g[5], g[14], g[18], g[4]}]/3 + 
    iint[{g[5], g[14], g[22], g[6]}]/3 - iint[{g[5], g[14], g[26], g[1]}]/3 - 
    iint[{g[5], g[16], g[5], g[4]}] + iint[{g[5], g[16], g[7], g[4]}] + 
    (2*iint[{g[5], g[16], g[11], g[4]}])/3 + iint[{g[5], g[16], g[12], g[4]}]/
     3 - iint[{g[5], g[16], g[13], g[4]}]/3 - 
    (2*iint[{g[5], g[16], g[17], g[4]}])/3 + iint[{g[5], g[16], g[18], g[4]}]/
     3 + iint[{g[5], g[16], g[22], g[6]}]/3 - 
    iint[{g[5], g[16], g[26], g[1]}]/3 - iint[{g[5], g[23], g[5], g[4]}] + 
    iint[{g[5], g[23], g[7], g[4]}] + (2*iint[{g[5], g[23], g[11], g[4]}])/
     3 + iint[{g[5], g[23], g[12], g[4]}]/3 - 
    iint[{g[5], g[23], g[13], g[4]}]/3 - (2*iint[{g[5], g[23], g[17], g[4]}])/
     3 + iint[{g[5], g[23], g[18], g[4]}]/3 + 
    iint[{g[5], g[23], g[22], g[6]}]/3 - iint[{g[5], g[23], g[26], g[1]}]/3 + 
    (3*iint[{g[5], g[24], g[1], g[1]}])/2 - 
    (3*iint[{g[5], g[24], g[6], g[6]}])/2 + 
    (2*iint[{g[5], g[27], g[8], g[1]}])/3 + 
    (2*iint[{g[5], g[27], g[9], g[4]}])/3 + 
    (2*iint[{g[5], g[27], g[10], g[6]}])/3 + iint[{g[8], g[1], g[5], g[4]}] + 
    iint[{g[8], g[2], g[1], g[4]}] + iint[{g[8], g[2], g[4], g[1]}] + 
    iint[{g[8], g[4], g[2], g[1]}] + iint[{g[8], g[5], g[1], g[4]}] + 
    iint[{g[8], g[5], g[4], g[1]}] + iint[{g[9], g[1], g[3], g[1]}] + 
    3*iint[{g[9], g[2], g[1], g[1]}] - (3*iint[{g[9], g[2], g[4], g[4]}])/2 + 
    (3*iint[{g[9], g[2], g[6], g[6]}])/2 - iint[{g[9], g[3], g[1], g[1]}] + 
    iint[{g[9], g[3], g[4], g[4]}]/2 - iint[{g[9], g[3], g[6], g[6]}]/2 + 
    iint[{g[9], g[4], g[12], g[4]}] - (3*iint[{g[9], g[5], g[1], g[1]}])/2 + 
    3*iint[{g[9], g[5], g[4], g[4]}] + (3*iint[{g[9], g[5], g[6], g[6]}])/2 - 
    iint[{g[9], g[6], g[13], g[6]}] + (3*iint[{g[9], g[7], g[1], g[1]}])/2 + 
    (3*iint[{g[9], g[7], g[4], g[4]}])/2 - 6*iint[{g[9], g[7], g[6], g[6]}] - 
    iint[{g[9], g[11], g[1], g[1]}]/2 - iint[{g[9], g[11], g[4], g[4]}]/2 - 
    iint[{g[9], g[11], g[6], g[6]}] + iint[{g[9], g[12], g[1], g[1]}]/2 - 
    iint[{g[9], g[12], g[4], g[4]}] - iint[{g[9], g[12], g[6], g[6]}]/2 - 
    iint[{g[9], g[13], g[1], g[1]}]/2 - iint[{g[9], g[13], g[4], g[4]}]/2 + 
    2*iint[{g[9], g[13], g[6], g[6]}] - (8*iint[{g[9], g[14], g[8], g[1]}])/
     3 - (8*iint[{g[9], g[14], g[9], g[4]}])/3 - 
    (8*iint[{g[9], g[14], g[10], g[6]}])/3 - 
    (8*iint[{g[9], g[16], g[8], g[1]}])/3 - 
    (8*iint[{g[9], g[16], g[9], g[4]}])/3 - 
    (8*iint[{g[9], g[16], g[10], g[6]}])/3 - 
    iint[{g[9], g[17], g[1], g[1]}] - iint[{g[9], g[17], g[4], g[4]}] + 
    4*iint[{g[9], g[17], g[6], g[6]}] + iint[{g[9], g[18], g[1], g[1]}]/2 + 
    iint[{g[9], g[18], g[4], g[4]}]/2 - 2*iint[{g[9], g[18], g[6], g[6]}] - 
    (4*iint[{g[9], g[23], g[8], g[1]}])/3 - 
    (4*iint[{g[9], g[23], g[9], g[4]}])/3 - 
    (4*iint[{g[9], g[23], g[10], g[6]}])/3 + 
    (3*iint[{g[9], g[25], g[1], g[1]}])/2 - 
    (3*iint[{g[9], g[25], g[6], g[6]}])/2 + iint[{g[9], g[26], g[1], g[4]}] + 
    iint[{g[9], g[26], g[4], g[1]}] + 2*iint[{g[9], g[27], g[5], g[4]}] - 
    2*iint[{g[9], g[27], g[7], g[4]}] - (4*iint[{g[9], g[27], g[11], g[4]}])/
     3 - (2*iint[{g[9], g[27], g[12], g[4]}])/3 + 
    (2*iint[{g[9], g[27], g[13], g[4]}])/3 + 
    (4*iint[{g[9], g[27], g[17], g[4]}])/3 - 
    (2*iint[{g[9], g[27], g[18], g[4]}])/3 - 
    (2*iint[{g[9], g[27], g[22], g[6]}])/3 + 
    (2*iint[{g[9], g[27], g[26], g[1]}])/3 - 
    (4*iint[{g[9], g[29], g[8], g[1]}])/3 - 
    (4*iint[{g[9], g[29], g[9], g[4]}])/3 - 
    (4*iint[{g[9], g[29], g[10], g[6]}])/3 + 
    (3*iint[{g[9], g[30], g[4], g[4]}])/2 - 
    (3*iint[{g[9], g[30], g[6], g[6]}])/2 - 
    2*iint[{g[9], g[31], g[2], g[1]}] + (2*iint[{g[9], g[31], g[3], g[1]}])/
     3 + 2*iint[{g[9], g[31], g[7], g[1]}] + 
    (4*iint[{g[9], g[31], g[11], g[1]}])/3 - 
    (2*iint[{g[9], g[31], g[13], g[1]}])/3 - 
    (4*iint[{g[9], g[31], g[17], g[1]}])/3 + 
    (2*iint[{g[9], g[31], g[18], g[1]}])/3 + 
    (2*iint[{g[9], g[31], g[20], g[6]}])/3 - 
    (2*iint[{g[9], g[31], g[26], g[4]}])/3 + 
    iint[{g[11], g[4], g[8], g[1]}] + iint[{g[11], g[4], g[9], g[4]}] + 
    iint[{g[11], g[4], g[10], g[6]}] + iint[{g[11], g[8], g[1], g[4]}] + 
    iint[{g[11], g[8], g[4], g[1]}] + iint[{g[11], g[9], g[1], g[1]}] + 
    iint[{g[11], g[9], g[4], g[4]}] - iint[{g[11], g[9], g[6], g[6]}] - 
    iint[{g[11], g[14], g[5], g[4]}] + iint[{g[11], g[14], g[7], g[4]}] + 
    (2*iint[{g[11], g[14], g[11], g[4]}])/3 + 
    iint[{g[11], g[14], g[12], g[4]}]/3 - iint[{g[11], g[14], g[13], g[4]}]/
     3 - (2*iint[{g[11], g[14], g[17], g[4]}])/3 + 
    iint[{g[11], g[14], g[18], g[4]}]/3 + iint[{g[11], g[14], g[22], g[6]}]/
     3 - iint[{g[11], g[14], g[26], g[1]}]/3 - 
    iint[{g[11], g[16], g[5], g[4]}] + iint[{g[11], g[16], g[7], g[4]}] + 
    (2*iint[{g[11], g[16], g[11], g[4]}])/3 + 
    iint[{g[11], g[16], g[12], g[4]}]/3 - iint[{g[11], g[16], g[13], g[4]}]/
     3 - (2*iint[{g[11], g[16], g[17], g[4]}])/3 + 
    iint[{g[11], g[16], g[18], g[4]}]/3 + iint[{g[11], g[16], g[22], g[6]}]/
     3 - iint[{g[11], g[16], g[26], g[1]}]/3 - 
    iint[{g[11], g[23], g[5], g[4]}] + iint[{g[11], g[23], g[7], g[4]}] + 
    (2*iint[{g[11], g[23], g[11], g[4]}])/3 + 
    iint[{g[11], g[23], g[12], g[4]}]/3 - iint[{g[11], g[23], g[13], g[4]}]/
     3 - (2*iint[{g[11], g[23], g[17], g[4]}])/3 + 
    iint[{g[11], g[23], g[18], g[4]}]/3 + iint[{g[11], g[23], g[22], g[6]}]/
     3 - iint[{g[11], g[23], g[26], g[1]}]/3 + 
    (3*iint[{g[11], g[24], g[1], g[1]}])/2 - 
    (3*iint[{g[11], g[24], g[6], g[6]}])/2 + 
    (2*iint[{g[11], g[27], g[8], g[1]}])/3 + 
    (2*iint[{g[11], g[27], g[9], g[4]}])/3 + 
    (2*iint[{g[11], g[27], g[10], g[6]}])/3 + iint[{g[14], g[4], g[6], g[6]}]/
     2 - 2*iint[{g[14], g[5], g[5], g[4]}] + 
    iint[{g[14], g[5], g[7], g[4]}] + (2*iint[{g[14], g[5], g[11], g[4]}])/
     3 + iint[{g[14], g[5], g[12], g[4]}]/3 - 
    iint[{g[14], g[5], g[13], g[4]}]/3 - (2*iint[{g[14], g[5], g[17], g[4]}])/
     3 + iint[{g[14], g[5], g[18], g[4]}]/3 + 
    iint[{g[14], g[5], g[22], g[6]}]/3 - iint[{g[14], g[5], g[26], g[1]}]/3 + 
    iint[{g[14], g[7], g[5], g[4]}] - (8*iint[{g[14], g[9], g[8], g[1]}])/3 - 
    (8*iint[{g[14], g[9], g[9], g[4]}])/3 - 
    (8*iint[{g[14], g[9], g[10], g[6]}])/3 + 
    (5*iint[{g[14], g[11], g[5], g[4]}])/3 - 
    iint[{g[14], g[11], g[7], g[4]}] - (2*iint[{g[14], g[11], g[11], g[4]}])/
     3 - iint[{g[14], g[11], g[12], g[4]}]/3 + 
    iint[{g[14], g[11], g[13], g[4]}]/3 + 
    (2*iint[{g[14], g[11], g[17], g[4]}])/3 - 
    iint[{g[14], g[11], g[18], g[4]}]/3 - iint[{g[14], g[11], g[22], g[6]}]/
     3 + iint[{g[14], g[11], g[26], g[1]}]/3 + 
    iint[{g[14], g[12], g[5], g[4]}]/3 - iint[{g[14], g[13], g[5], g[4]}]/3 - 
    (2*iint[{g[14], g[17], g[5], g[4]}])/3 + iint[{g[14], g[18], g[5], g[4]}]/
     3 + iint[{g[14], g[22], g[13], g[6]}]/3 - 
    (4*iint[{g[14], g[24], g[8], g[1]}])/3 - 
    (4*iint[{g[14], g[24], g[9], g[4]}])/3 - 
    (4*iint[{g[14], g[24], g[10], g[6]}])/3 - 
    iint[{g[14], g[25], g[5], g[4]}] + iint[{g[14], g[25], g[7], g[4]}] + 
    (2*iint[{g[14], g[25], g[11], g[4]}])/3 + 
    iint[{g[14], g[25], g[12], g[4]}]/3 - iint[{g[14], g[25], g[13], g[4]}]/
     3 - (2*iint[{g[14], g[25], g[17], g[4]}])/3 + 
    iint[{g[14], g[25], g[18], g[4]}]/3 + iint[{g[14], g[25], g[22], g[6]}]/
     3 - iint[{g[14], g[25], g[26], g[1]}]/3 - 
    iint[{g[14], g[26], g[3], g[1]}]/3 - iint[{g[14], g[27], g[1], g[1]}]/3 + 
    iint[{g[14], g[27], g[6], g[6]}]/3 + iint[{g[16], g[4], g[6], g[6]}]/2 - 
    2*iint[{g[16], g[5], g[5], g[4]}] + iint[{g[16], g[5], g[7], g[4]}] + 
    (2*iint[{g[16], g[5], g[11], g[4]}])/3 + iint[{g[16], g[5], g[12], g[4]}]/
     3 - iint[{g[16], g[5], g[13], g[4]}]/3 - 
    (2*iint[{g[16], g[5], g[17], g[4]}])/3 + iint[{g[16], g[5], g[18], g[4]}]/
     3 + iint[{g[16], g[5], g[22], g[6]}]/3 - 
    iint[{g[16], g[5], g[26], g[1]}]/3 + iint[{g[16], g[7], g[5], g[4]}] - 
    (8*iint[{g[16], g[9], g[8], g[1]}])/3 - 
    (8*iint[{g[16], g[9], g[9], g[4]}])/3 - 
    (8*iint[{g[16], g[9], g[10], g[6]}])/3 + 
    (5*iint[{g[16], g[11], g[5], g[4]}])/3 - 
    iint[{g[16], g[11], g[7], g[4]}] - (2*iint[{g[16], g[11], g[11], g[4]}])/
     3 - iint[{g[16], g[11], g[12], g[4]}]/3 + 
    iint[{g[16], g[11], g[13], g[4]}]/3 + 
    (2*iint[{g[16], g[11], g[17], g[4]}])/3 - 
    iint[{g[16], g[11], g[18], g[4]}]/3 - iint[{g[16], g[11], g[22], g[6]}]/
     3 + iint[{g[16], g[11], g[26], g[1]}]/3 + 
    iint[{g[16], g[12], g[5], g[4]}]/3 - iint[{g[16], g[13], g[5], g[4]}]/3 - 
    (2*iint[{g[16], g[17], g[5], g[4]}])/3 + iint[{g[16], g[18], g[5], g[4]}]/
     3 + iint[{g[16], g[22], g[13], g[6]}]/3 - 
    (4*iint[{g[16], g[24], g[8], g[1]}])/3 - 
    (4*iint[{g[16], g[24], g[9], g[4]}])/3 - 
    (4*iint[{g[16], g[24], g[10], g[6]}])/3 - 
    iint[{g[16], g[25], g[5], g[4]}] + iint[{g[16], g[25], g[7], g[4]}] + 
    (2*iint[{g[16], g[25], g[11], g[4]}])/3 + 
    iint[{g[16], g[25], g[12], g[4]}]/3 - iint[{g[16], g[25], g[13], g[4]}]/
     3 - (2*iint[{g[16], g[25], g[17], g[4]}])/3 + 
    iint[{g[16], g[25], g[18], g[4]}]/3 + iint[{g[16], g[25], g[22], g[6]}]/
     3 - iint[{g[16], g[25], g[26], g[1]}]/3 - 
    iint[{g[16], g[26], g[3], g[1]}]/3 - iint[{g[16], g[27], g[1], g[1]}]/3 + 
    iint[{g[16], g[27], g[6], g[6]}]/3 + iint[{g[23], g[4], g[6], g[6]}]/2 - 
    2*iint[{g[23], g[5], g[5], g[4]}] + iint[{g[23], g[5], g[7], g[4]}] + 
    (2*iint[{g[23], g[5], g[11], g[4]}])/3 + iint[{g[23], g[5], g[12], g[4]}]/
     3 - iint[{g[23], g[5], g[13], g[4]}]/3 - 
    (2*iint[{g[23], g[5], g[17], g[4]}])/3 + iint[{g[23], g[5], g[18], g[4]}]/
     3 + iint[{g[23], g[5], g[22], g[6]}]/3 - 
    iint[{g[23], g[5], g[26], g[1]}]/3 + iint[{g[23], g[7], g[5], g[4]}] - 
    (8*iint[{g[23], g[9], g[8], g[1]}])/3 - 
    (8*iint[{g[23], g[9], g[9], g[4]}])/3 - 
    (8*iint[{g[23], g[9], g[10], g[6]}])/3 + 
    (5*iint[{g[23], g[11], g[5], g[4]}])/3 - 
    iint[{g[23], g[11], g[7], g[4]}] - (2*iint[{g[23], g[11], g[11], g[4]}])/
     3 - iint[{g[23], g[11], g[12], g[4]}]/3 + 
    iint[{g[23], g[11], g[13], g[4]}]/3 + 
    (2*iint[{g[23], g[11], g[17], g[4]}])/3 - 
    iint[{g[23], g[11], g[18], g[4]}]/3 - iint[{g[23], g[11], g[22], g[6]}]/
     3 + iint[{g[23], g[11], g[26], g[1]}]/3 + 
    iint[{g[23], g[12], g[5], g[4]}]/3 - iint[{g[23], g[13], g[5], g[4]}]/3 - 
    (2*iint[{g[23], g[17], g[5], g[4]}])/3 + iint[{g[23], g[18], g[5], g[4]}]/
     3 + iint[{g[23], g[22], g[13], g[6]}]/3 - 
    (4*iint[{g[23], g[24], g[8], g[1]}])/3 - 
    (4*iint[{g[23], g[24], g[9], g[4]}])/3 - 
    (4*iint[{g[23], g[24], g[10], g[6]}])/3 - 
    iint[{g[23], g[25], g[5], g[4]}] + iint[{g[23], g[25], g[7], g[4]}] + 
    (2*iint[{g[23], g[25], g[11], g[4]}])/3 + 
    iint[{g[23], g[25], g[12], g[4]}]/3 - iint[{g[23], g[25], g[13], g[4]}]/
     3 - (2*iint[{g[23], g[25], g[17], g[4]}])/3 + 
    iint[{g[23], g[25], g[18], g[4]}]/3 + iint[{g[23], g[25], g[22], g[6]}]/
     3 - iint[{g[23], g[25], g[26], g[1]}]/3 - 
    iint[{g[23], g[26], g[3], g[1]}]/3 - iint[{g[23], g[27], g[1], g[1]}]/3 + 
    iint[{g[23], g[27], g[6], g[6]}]/3 + (3*iint[{g[24], g[1], g[3], g[1]}])/
     2 + (9*iint[{g[24], g[2], g[1], g[1]}])/2 - 
    (3*iint[{g[24], g[3], g[1], g[1]}])/2 - 
    (3*iint[{g[24], g[6], g[13], g[6]}])/2 - 
    (9*iint[{g[24], g[7], g[6], g[6]}])/2 + 
    (3*iint[{g[24], g[13], g[6], g[6]}])/2 + 
    iint[{g[26], g[1], g[8], g[1]}] + iint[{g[26], g[1], g[9], g[4]}] + 
    iint[{g[26], g[1], g[10], g[6]}] + iint[{g[26], g[8], g[1], g[1]}] + 
    iint[{g[26], g[8], g[4], g[4]}] - iint[{g[26], g[8], g[6], g[6]}] + 
    iint[{g[26], g[9], g[1], g[4]}] + iint[{g[26], g[9], g[4], g[1]}] - 
    iint[{g[26], g[14], g[2], g[1]}] + iint[{g[26], g[14], g[3], g[1]}]/3 + 
    iint[{g[26], g[14], g[7], g[1]}] + (2*iint[{g[26], g[14], g[11], g[1]}])/
     3 - iint[{g[26], g[14], g[13], g[1]}]/3 - 
    (2*iint[{g[26], g[14], g[17], g[1]}])/3 + 
    iint[{g[26], g[14], g[18], g[1]}]/3 + iint[{g[26], g[14], g[20], g[6]}]/
     3 - iint[{g[26], g[14], g[26], g[4]}]/3 - 
    iint[{g[26], g[16], g[2], g[1]}] + iint[{g[26], g[16], g[3], g[1]}]/3 + 
    iint[{g[26], g[16], g[7], g[1]}] + (2*iint[{g[26], g[16], g[11], g[1]}])/
     3 - iint[{g[26], g[16], g[13], g[1]}]/3 - 
    (2*iint[{g[26], g[16], g[17], g[1]}])/3 + 
    iint[{g[26], g[16], g[18], g[1]}]/3 + iint[{g[26], g[16], g[20], g[6]}]/
     3 - iint[{g[26], g[16], g[26], g[4]}]/3 + 
    (3*iint[{g[26], g[28], g[4], g[4]}])/2 - 
    (3*iint[{g[26], g[28], g[6], g[6]}])/2 - 
    iint[{g[26], g[29], g[2], g[1]}] + iint[{g[26], g[29], g[3], g[1]}]/3 + 
    iint[{g[26], g[29], g[7], g[1]}] + (2*iint[{g[26], g[29], g[11], g[1]}])/
     3 - iint[{g[26], g[29], g[13], g[1]}]/3 - 
    (2*iint[{g[26], g[29], g[17], g[1]}])/3 + 
    iint[{g[26], g[29], g[18], g[1]}]/3 + iint[{g[26], g[29], g[20], g[6]}]/
     3 - iint[{g[26], g[29], g[26], g[4]}]/3 - 
    (2*iint[{g[26], g[31], g[8], g[1]}])/3 - 
    (2*iint[{g[26], g[31], g[9], g[4]}])/3 - 
    (2*iint[{g[26], g[31], g[10], g[6]}])/3 + 
    4*iint[{g[27], g[5], g[8], g[1]}] + 4*iint[{g[27], g[5], g[9], g[4]}] + 
    4*iint[{g[27], g[5], g[10], g[6]}] - 4*iint[{g[27], g[7], g[8], g[1]}] - 
    4*iint[{g[27], g[7], g[9], g[4]}] - 4*iint[{g[27], g[7], g[10], g[6]}] + 
    (2*iint[{g[27], g[8], g[3], g[1]}])/3 + 
    (8*iint[{g[27], g[9], g[5], g[4]}])/3 - 
    2*iint[{g[27], g[9], g[7], g[4]}] - (4*iint[{g[27], g[9], g[11], g[4]}])/
     3 - (2*iint[{g[27], g[9], g[12], g[4]}])/3 + 
    (2*iint[{g[27], g[9], g[13], g[4]}])/3 + 
    (4*iint[{g[27], g[9], g[17], g[4]}])/3 - 
    (2*iint[{g[27], g[9], g[18], g[4]}])/3 - 
    (2*iint[{g[27], g[9], g[22], g[6]}])/3 + 
    (2*iint[{g[27], g[9], g[26], g[1]}])/3 + 
    (2*iint[{g[27], g[10], g[13], g[6]}])/3 - 
    (4*iint[{g[27], g[11], g[8], g[1]}])/3 - 
    (4*iint[{g[27], g[11], g[9], g[4]}])/3 - 
    (4*iint[{g[27], g[11], g[10], g[6]}])/3 - 
    (4*iint[{g[27], g[12], g[8], g[1]}])/3 - 
    (4*iint[{g[27], g[12], g[9], g[4]}])/3 - 
    (4*iint[{g[27], g[12], g[10], g[6]}])/3 + 
    (4*iint[{g[27], g[13], g[8], g[1]}])/3 + 
    (4*iint[{g[27], g[13], g[9], g[4]}])/3 + 
    (4*iint[{g[27], g[13], g[10], g[6]}])/3 - 
    (2*iint[{g[27], g[14], g[1], g[1]}])/3 + 
    (5*iint[{g[27], g[14], g[6], g[6]}])/3 - 
    (2*iint[{g[27], g[16], g[1], g[1]}])/3 + 
    (2*iint[{g[27], g[16], g[6], g[6]}])/3 + 
    (8*iint[{g[27], g[17], g[8], g[1]}])/3 + 
    (8*iint[{g[27], g[17], g[9], g[4]}])/3 + 
    (8*iint[{g[27], g[17], g[10], g[6]}])/3 - 
    (4*iint[{g[27], g[18], g[8], g[1]}])/3 - 
    (4*iint[{g[27], g[18], g[9], g[4]}])/3 - 
    (4*iint[{g[27], g[18], g[10], g[6]}])/3 + 
    iint[{g[27], g[19], g[6], g[6]}] + iint[{g[27], g[23], g[1], g[1]}]/3 - 
    iint[{g[27], g[23], g[6], g[6]}]/3 - 2*iint[{g[27], g[24], g[5], g[4]}] + 
    2*iint[{g[27], g[24], g[7], g[4]}] + 
    (4*iint[{g[27], g[24], g[11], g[4]}])/3 + 
    (2*iint[{g[27], g[24], g[12], g[4]}])/3 - 
    (2*iint[{g[27], g[24], g[13], g[4]}])/3 - 
    (4*iint[{g[27], g[24], g[17], g[4]}])/3 + 
    (2*iint[{g[27], g[24], g[18], g[4]}])/3 + 
    (2*iint[{g[27], g[24], g[22], g[6]}])/3 - 
    (2*iint[{g[27], g[24], g[26], g[1]}])/3 - 
    (2*iint[{g[27], g[25], g[8], g[1]}])/3 - 
    (2*iint[{g[27], g[25], g[9], g[4]}])/3 - 
    (2*iint[{g[27], g[25], g[10], g[6]}])/3 + (9*I)*iint[{g[4], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[4], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[4], g[5]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (3*I)*iint[{g[4], g[12]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (3*I)*iint[{g[4], g[25]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[4], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[5], g[4]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[5], g[27]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[9], g[14]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[9], g[16]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[9], g[23]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[9], g[29]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[11], g[4]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[11], g[27]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[14], g[9]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[14], g[24]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[16], g[9]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[16], g[24]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[23], g[9]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[23], g[24]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[26], g[1]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[26], g[31]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[27], g[5]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (24*I)*iint[{g[27], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[27], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[27], g[12]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[27], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[27], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[27], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[27], g[25]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (I/2)*iint[{g[4]}]*
     (-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/3)*iint[{g[27]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/2)*(-2*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
      27*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]]) - 4*iint[{g[9]}]*Zeta[3] + 
    (16*iint[{g[14]}]*Zeta[3])/3 + (16*iint[{g[16]}]*Zeta[3])/3 + 
    (16*iint[{g[23]}]*Zeta[3])/3), 
 \[Epsilon]^3*(iint[{g[1], g[8], g[1]}] + iint[{g[1], g[9], g[4]}] + 
    iint[{g[1], g[10], g[6]}] + iint[{g[8], g[1], g[1]}] + 
    iint[{g[8], g[4], g[4]}] - iint[{g[8], g[6], g[6]}] + 
    iint[{g[9], g[1], g[4]}] + iint[{g[9], g[4], g[1]}] - 
    iint[{g[14], g[2], g[1]}] + iint[{g[14], g[3], g[1]}]/3 + 
    iint[{g[14], g[7], g[1]}] + (2*iint[{g[14], g[11], g[1]}])/3 - 
    iint[{g[14], g[13], g[1]}]/3 - (2*iint[{g[14], g[17], g[1]}])/3 + 
    iint[{g[14], g[18], g[1]}]/3 + iint[{g[14], g[20], g[6]}]/3 - 
    iint[{g[14], g[26], g[4]}]/3 - iint[{g[16], g[2], g[1]}] + 
    iint[{g[16], g[3], g[1]}]/3 + iint[{g[16], g[7], g[1]}] + 
    (2*iint[{g[16], g[11], g[1]}])/3 - iint[{g[16], g[13], g[1]}]/3 - 
    (2*iint[{g[16], g[17], g[1]}])/3 + iint[{g[16], g[18], g[1]}]/3 + 
    iint[{g[16], g[20], g[6]}]/3 - iint[{g[16], g[26], g[4]}]/3 + 
    (3*iint[{g[28], g[4], g[4]}])/2 - (3*iint[{g[28], g[6], g[6]}])/2 - 
    iint[{g[29], g[2], g[1]}] + iint[{g[29], g[3], g[1]}]/3 + 
    iint[{g[29], g[7], g[1]}] + (2*iint[{g[29], g[11], g[1]}])/3 - 
    iint[{g[29], g[13], g[1]}]/3 - (2*iint[{g[29], g[17], g[1]}])/3 + 
    iint[{g[29], g[18], g[1]}]/3 + iint[{g[29], g[20], g[6]}]/3 - 
    iint[{g[29], g[26], g[4]}]/3 - (2*iint[{g[31], g[8], g[1]}])/3 - 
    (2*iint[{g[31], g[9], g[4]}])/3 - (2*iint[{g[31], g[10], g[6]}])/3 - 
    (6*I)*iint[{g[1]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[31]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^4*(-1/3*(Pi^2*iint[{g[1], g[8]}]) - (Pi^2*iint[{g[1], g[9]}])/
     3 - (Pi^2*iint[{g[1], g[10]}])/3 - (Pi^2*iint[{g[8], g[1]}])/3 - 
    (Pi^2*iint[{g[8], g[4]}])/3 + (Pi^2*iint[{g[8], g[6]}])/3 - 
    (Pi^2*iint[{g[9], g[1]}])/3 - (Pi^2*iint[{g[9], g[4]}])/3 + 
    (Pi^2*iint[{g[14], g[2]}])/3 - (Pi^2*iint[{g[14], g[3]}])/9 - 
    (Pi^2*iint[{g[14], g[7]}])/3 - (2*Pi^2*iint[{g[14], g[11]}])/9 + 
    (Pi^2*iint[{g[14], g[13]}])/9 + (2*Pi^2*iint[{g[14], g[17]}])/9 - 
    (Pi^2*iint[{g[14], g[18]}])/9 - (Pi^2*iint[{g[14], g[20]}])/9 + 
    (Pi^2*iint[{g[14], g[26]}])/9 + (Pi^2*iint[{g[16], g[2]}])/3 - 
    (Pi^2*iint[{g[16], g[3]}])/9 - (Pi^2*iint[{g[16], g[7]}])/3 - 
    (2*Pi^2*iint[{g[16], g[11]}])/9 + (Pi^2*iint[{g[16], g[13]}])/9 + 
    (2*Pi^2*iint[{g[16], g[17]}])/9 - (Pi^2*iint[{g[16], g[18]}])/9 - 
    (Pi^2*iint[{g[16], g[20]}])/9 + (Pi^2*iint[{g[16], g[26]}])/9 - 
    (Pi^2*iint[{g[28], g[4]}])/2 + (Pi^2*iint[{g[28], g[6]}])/2 + 
    (Pi^2*iint[{g[29], g[2]}])/3 - (Pi^2*iint[{g[29], g[3]}])/9 - 
    (Pi^2*iint[{g[29], g[7]}])/3 - (2*Pi^2*iint[{g[29], g[11]}])/9 + 
    (Pi^2*iint[{g[29], g[13]}])/9 + (2*Pi^2*iint[{g[29], g[17]}])/9 - 
    (Pi^2*iint[{g[29], g[18]}])/9 - (Pi^2*iint[{g[29], g[20]}])/9 + 
    (Pi^2*iint[{g[29], g[26]}])/9 + (2*Pi^2*iint[{g[31], g[8]}])/9 + 
    (2*Pi^2*iint[{g[31], g[9]}])/9 + (2*Pi^2*iint[{g[31], g[10]}])/9 + 
    (3*iint[{g[1], g[2], g[8], g[1]}])/2 + (3*iint[{g[1], g[2], g[9], g[4]}])/
     2 + (3*iint[{g[1], g[2], g[10], g[6]}])/2 - 
    iint[{g[1], g[3], g[8], g[1]}]/2 - iint[{g[1], g[3], g[9], g[4]}]/2 - 
    iint[{g[1], g[3], g[10], g[6]}]/2 - (3*iint[{g[1], g[5], g[8], g[1]}])/
     2 - (3*iint[{g[1], g[5], g[9], g[4]}])/2 - 
    (3*iint[{g[1], g[5], g[10], g[6]}])/2 + iint[{g[1], g[8], g[3], g[1]}] + 
    4*iint[{g[1], g[9], g[5], g[4]}] - 3*iint[{g[1], g[9], g[7], g[4]}] - 
    2*iint[{g[1], g[9], g[11], g[4]}] - iint[{g[1], g[9], g[12], g[4]}] + 
    iint[{g[1], g[9], g[13], g[4]}] + 2*iint[{g[1], g[9], g[17], g[4]}] - 
    iint[{g[1], g[9], g[18], g[4]}] - iint[{g[1], g[9], g[22], g[6]}] + 
    iint[{g[1], g[9], g[26], g[1]}] + iint[{g[1], g[10], g[13], g[6]}] + 
    iint[{g[1], g[12], g[8], g[1]}]/2 + iint[{g[1], g[12], g[9], g[4]}]/2 + 
    iint[{g[1], g[12], g[10], g[6]}]/2 + iint[{g[1], g[14], g[1], g[1]}]/4 - 
    iint[{g[1], g[14], g[4], g[4]}]/4 - 2*iint[{g[1], g[14], g[6], g[6]}] + 
    iint[{g[1], g[16], g[1], g[1]}]/4 - iint[{g[1], g[16], g[4], g[4]}]/4 - 
    iint[{g[1], g[16], g[6], g[6]}]/2 - (3*iint[{g[1], g[19], g[6], g[6]}])/
     2 - (3*iint[{g[1], g[23], g[1], g[1]}])/4 + 
    (3*iint[{g[1], g[23], g[6], g[6]}])/4 + 
    (9*iint[{g[1], g[24], g[5], g[4]}])/2 - 
    (9*iint[{g[1], g[24], g[7], g[4]}])/2 - 
    3*iint[{g[1], g[24], g[11], g[4]}] - (3*iint[{g[1], g[24], g[12], g[4]}])/
     2 + (3*iint[{g[1], g[24], g[13], g[4]}])/2 + 
    3*iint[{g[1], g[24], g[17], g[4]}] - (3*iint[{g[1], g[24], g[18], g[4]}])/
     2 - (3*iint[{g[1], g[24], g[22], g[6]}])/2 + 
    (3*iint[{g[1], g[24], g[26], g[1]}])/2 + 
    (3*iint[{g[1], g[25], g[8], g[1]}])/2 + 
    (3*iint[{g[1], g[25], g[9], g[4]}])/2 + 
    (3*iint[{g[1], g[25], g[10], g[6]}])/2 - 
    (3*iint[{g[1], g[28], g[2], g[1]}])/2 + iint[{g[1], g[28], g[3], g[1]}]/
     2 + (3*iint[{g[1], g[28], g[7], g[1]}])/2 + 
    iint[{g[1], g[28], g[11], g[1]}] - iint[{g[1], g[28], g[13], g[1]}]/2 - 
    iint[{g[1], g[28], g[17], g[1]}] + iint[{g[1], g[28], g[18], g[1]}]/2 + 
    iint[{g[1], g[28], g[20], g[6]}]/2 - iint[{g[1], g[28], g[26], g[4]}]/2 + 
    iint[{g[1], g[29], g[4], g[4]}]/4 - iint[{g[1], g[29], g[6], g[6]}]/4 - 
    iint[{g[1], g[30], g[8], g[1]}]/2 - iint[{g[1], g[30], g[9], g[4]}]/2 - 
    iint[{g[1], g[30], g[10], g[6]}]/2 + iint[{g[2], g[1], g[8], g[1]}] + 
    iint[{g[2], g[1], g[9], g[4]}] + iint[{g[2], g[1], g[10], g[6]}] + 
    iint[{g[2], g[8], g[1], g[1]}] + iint[{g[2], g[8], g[4], g[4]}] - 
    iint[{g[2], g[8], g[6], g[6]}] + iint[{g[2], g[9], g[1], g[4]}] + 
    iint[{g[2], g[9], g[4], g[1]}] - iint[{g[2], g[14], g[2], g[1]}] + 
    iint[{g[2], g[14], g[3], g[1]}]/3 + iint[{g[2], g[14], g[7], g[1]}] + 
    (2*iint[{g[2], g[14], g[11], g[1]}])/3 - iint[{g[2], g[14], g[13], g[1]}]/
     3 - (2*iint[{g[2], g[14], g[17], g[1]}])/3 + 
    iint[{g[2], g[14], g[18], g[1]}]/3 + iint[{g[2], g[14], g[20], g[6]}]/3 - 
    iint[{g[2], g[14], g[26], g[4]}]/3 - iint[{g[2], g[16], g[2], g[1]}] + 
    iint[{g[2], g[16], g[3], g[1]}]/3 + iint[{g[2], g[16], g[7], g[1]}] + 
    (2*iint[{g[2], g[16], g[11], g[1]}])/3 - iint[{g[2], g[16], g[13], g[1]}]/
     3 - (2*iint[{g[2], g[16], g[17], g[1]}])/3 + 
    iint[{g[2], g[16], g[18], g[1]}]/3 + iint[{g[2], g[16], g[20], g[6]}]/3 - 
    iint[{g[2], g[16], g[26], g[4]}]/3 + (3*iint[{g[2], g[28], g[4], g[4]}])/
     2 - (3*iint[{g[2], g[28], g[6], g[6]}])/2 - 
    iint[{g[2], g[29], g[2], g[1]}] + iint[{g[2], g[29], g[3], g[1]}]/3 + 
    iint[{g[2], g[29], g[7], g[1]}] + (2*iint[{g[2], g[29], g[11], g[1]}])/
     3 - iint[{g[2], g[29], g[13], g[1]}]/3 - 
    (2*iint[{g[2], g[29], g[17], g[1]}])/3 + iint[{g[2], g[29], g[18], g[1]}]/
     3 + iint[{g[2], g[29], g[20], g[6]}]/3 - 
    iint[{g[2], g[29], g[26], g[4]}]/3 - (2*iint[{g[2], g[31], g[8], g[1]}])/
     3 - (2*iint[{g[2], g[31], g[9], g[4]}])/3 - 
    (2*iint[{g[2], g[31], g[10], g[6]}])/3 + iint[{g[8], g[1], g[3], g[1]}] + 
    3*iint[{g[8], g[2], g[1], g[1]}] - (3*iint[{g[8], g[2], g[4], g[4]}])/2 + 
    (3*iint[{g[8], g[2], g[6], g[6]}])/2 - iint[{g[8], g[3], g[1], g[1]}] + 
    iint[{g[8], g[3], g[4], g[4]}]/2 - iint[{g[8], g[3], g[6], g[6]}]/2 + 
    iint[{g[8], g[4], g[12], g[4]}] - (3*iint[{g[8], g[5], g[1], g[1]}])/2 + 
    3*iint[{g[8], g[5], g[4], g[4]}] + (3*iint[{g[8], g[5], g[6], g[6]}])/2 - 
    iint[{g[8], g[6], g[13], g[6]}] + (3*iint[{g[8], g[7], g[1], g[1]}])/2 + 
    (3*iint[{g[8], g[7], g[4], g[4]}])/2 - 6*iint[{g[8], g[7], g[6], g[6]}] - 
    iint[{g[8], g[11], g[1], g[1]}]/2 - iint[{g[8], g[11], g[4], g[4]}]/2 - 
    iint[{g[8], g[11], g[6], g[6]}] + iint[{g[8], g[12], g[1], g[1]}]/2 - 
    iint[{g[8], g[12], g[4], g[4]}] - iint[{g[8], g[12], g[6], g[6]}]/2 - 
    iint[{g[8], g[13], g[1], g[1]}]/2 - iint[{g[8], g[13], g[4], g[4]}]/2 + 
    2*iint[{g[8], g[13], g[6], g[6]}] - (8*iint[{g[8], g[14], g[8], g[1]}])/
     3 - (8*iint[{g[8], g[14], g[9], g[4]}])/3 - 
    (8*iint[{g[8], g[14], g[10], g[6]}])/3 - 
    (8*iint[{g[8], g[16], g[8], g[1]}])/3 - 
    (8*iint[{g[8], g[16], g[9], g[4]}])/3 - 
    (8*iint[{g[8], g[16], g[10], g[6]}])/3 - 
    iint[{g[8], g[17], g[1], g[1]}] - iint[{g[8], g[17], g[4], g[4]}] + 
    4*iint[{g[8], g[17], g[6], g[6]}] + iint[{g[8], g[18], g[1], g[1]}]/2 + 
    iint[{g[8], g[18], g[4], g[4]}]/2 - 2*iint[{g[8], g[18], g[6], g[6]}] - 
    (4*iint[{g[8], g[23], g[8], g[1]}])/3 - 
    (4*iint[{g[8], g[23], g[9], g[4]}])/3 - 
    (4*iint[{g[8], g[23], g[10], g[6]}])/3 + 
    (3*iint[{g[8], g[25], g[1], g[1]}])/2 - 
    (3*iint[{g[8], g[25], g[6], g[6]}])/2 + iint[{g[8], g[26], g[1], g[4]}] + 
    iint[{g[8], g[26], g[4], g[1]}] + 2*iint[{g[8], g[27], g[5], g[4]}] - 
    2*iint[{g[8], g[27], g[7], g[4]}] - (4*iint[{g[8], g[27], g[11], g[4]}])/
     3 - (2*iint[{g[8], g[27], g[12], g[4]}])/3 + 
    (2*iint[{g[8], g[27], g[13], g[4]}])/3 + 
    (4*iint[{g[8], g[27], g[17], g[4]}])/3 - 
    (2*iint[{g[8], g[27], g[18], g[4]}])/3 - 
    (2*iint[{g[8], g[27], g[22], g[6]}])/3 + 
    (2*iint[{g[8], g[27], g[26], g[1]}])/3 - 
    (4*iint[{g[8], g[29], g[8], g[1]}])/3 - 
    (4*iint[{g[8], g[29], g[9], g[4]}])/3 - 
    (4*iint[{g[8], g[29], g[10], g[6]}])/3 + 
    (3*iint[{g[8], g[30], g[4], g[4]}])/2 - 
    (3*iint[{g[8], g[30], g[6], g[6]}])/2 - 
    2*iint[{g[8], g[31], g[2], g[1]}] + (2*iint[{g[8], g[31], g[3], g[1]}])/
     3 + 2*iint[{g[8], g[31], g[7], g[1]}] + 
    (4*iint[{g[8], g[31], g[11], g[1]}])/3 - 
    (2*iint[{g[8], g[31], g[13], g[1]}])/3 - 
    (4*iint[{g[8], g[31], g[17], g[1]}])/3 + 
    (2*iint[{g[8], g[31], g[18], g[1]}])/3 + 
    (2*iint[{g[8], g[31], g[20], g[6]}])/3 - 
    (2*iint[{g[8], g[31], g[26], g[4]}])/3 + iint[{g[9], g[1], g[5], g[4]}] + 
    iint[{g[9], g[2], g[1], g[4]}] + iint[{g[9], g[2], g[4], g[1]}] + 
    iint[{g[9], g[4], g[2], g[1]}] + iint[{g[9], g[5], g[1], g[4]}] + 
    iint[{g[9], g[5], g[4], g[1]}] + iint[{g[11], g[1], g[8], g[1]}] + 
    iint[{g[11], g[1], g[9], g[4]}] + iint[{g[11], g[1], g[10], g[6]}] + 
    iint[{g[11], g[8], g[1], g[1]}] + iint[{g[11], g[8], g[4], g[4]}] - 
    iint[{g[11], g[8], g[6], g[6]}] + iint[{g[11], g[9], g[1], g[4]}] + 
    iint[{g[11], g[9], g[4], g[1]}] - iint[{g[11], g[14], g[2], g[1]}] + 
    iint[{g[11], g[14], g[3], g[1]}]/3 + iint[{g[11], g[14], g[7], g[1]}] + 
    (2*iint[{g[11], g[14], g[11], g[1]}])/3 - 
    iint[{g[11], g[14], g[13], g[1]}]/3 - 
    (2*iint[{g[11], g[14], g[17], g[1]}])/3 + 
    iint[{g[11], g[14], g[18], g[1]}]/3 + iint[{g[11], g[14], g[20], g[6]}]/
     3 - iint[{g[11], g[14], g[26], g[4]}]/3 - 
    iint[{g[11], g[16], g[2], g[1]}] + iint[{g[11], g[16], g[3], g[1]}]/3 + 
    iint[{g[11], g[16], g[7], g[1]}] + (2*iint[{g[11], g[16], g[11], g[1]}])/
     3 - iint[{g[11], g[16], g[13], g[1]}]/3 - 
    (2*iint[{g[11], g[16], g[17], g[1]}])/3 + 
    iint[{g[11], g[16], g[18], g[1]}]/3 + iint[{g[11], g[16], g[20], g[6]}]/
     3 - iint[{g[11], g[16], g[26], g[4]}]/3 + 
    (3*iint[{g[11], g[28], g[4], g[4]}])/2 - 
    (3*iint[{g[11], g[28], g[6], g[6]}])/2 - 
    iint[{g[11], g[29], g[2], g[1]}] + iint[{g[11], g[29], g[3], g[1]}]/3 + 
    iint[{g[11], g[29], g[7], g[1]}] + (2*iint[{g[11], g[29], g[11], g[1]}])/
     3 - iint[{g[11], g[29], g[13], g[1]}]/3 - 
    (2*iint[{g[11], g[29], g[17], g[1]}])/3 + 
    iint[{g[11], g[29], g[18], g[1]}]/3 + iint[{g[11], g[29], g[20], g[6]}]/
     3 - iint[{g[11], g[29], g[26], g[4]}]/3 - 
    (2*iint[{g[11], g[31], g[8], g[1]}])/3 - 
    (2*iint[{g[11], g[31], g[9], g[4]}])/3 - 
    (2*iint[{g[11], g[31], g[10], g[6]}])/3 + iint[{g[14], g[1], g[6], g[6]}]/
     2 - 2*iint[{g[14], g[2], g[2], g[1]}] + iint[{g[14], g[2], g[3], g[1]}]/
     3 + iint[{g[14], g[2], g[7], g[1]}] + 
    (2*iint[{g[14], g[2], g[11], g[1]}])/3 - iint[{g[14], g[2], g[13], g[1]}]/
     3 - (2*iint[{g[14], g[2], g[17], g[1]}])/3 + 
    iint[{g[14], g[2], g[18], g[1]}]/3 + iint[{g[14], g[2], g[20], g[6]}]/3 - 
    iint[{g[14], g[2], g[26], g[4]}]/3 + iint[{g[14], g[3], g[2], g[1]}]/3 + 
    iint[{g[14], g[7], g[2], g[1]}] - (8*iint[{g[14], g[8], g[8], g[1]}])/3 - 
    (8*iint[{g[14], g[8], g[9], g[4]}])/3 - 
    (8*iint[{g[14], g[8], g[10], g[6]}])/3 + 
    (5*iint[{g[14], g[11], g[2], g[1]}])/3 - iint[{g[14], g[11], g[3], g[1]}]/
     3 - iint[{g[14], g[11], g[7], g[1]}] - 
    (2*iint[{g[14], g[11], g[11], g[1]}])/3 + 
    iint[{g[14], g[11], g[13], g[1]}]/3 + 
    (2*iint[{g[14], g[11], g[17], g[1]}])/3 - 
    iint[{g[14], g[11], g[18], g[1]}]/3 - iint[{g[14], g[11], g[20], g[6]}]/
     3 + iint[{g[14], g[11], g[26], g[4]}]/3 - 
    iint[{g[14], g[13], g[2], g[1]}]/3 - (2*iint[{g[14], g[17], g[2], g[1]}])/
     3 + iint[{g[14], g[18], g[2], g[1]}]/3 + 
    iint[{g[14], g[20], g[13], g[6]}]/3 - iint[{g[14], g[26], g[12], g[4]}]/
     3 - (4*iint[{g[14], g[28], g[8], g[1]}])/3 - 
    (4*iint[{g[14], g[28], g[9], g[4]}])/3 - 
    (4*iint[{g[14], g[28], g[10], g[6]}])/3 - 
    iint[{g[14], g[30], g[2], g[1]}] + iint[{g[14], g[30], g[3], g[1]}]/3 + 
    iint[{g[14], g[30], g[7], g[1]}] + (2*iint[{g[14], g[30], g[11], g[1]}])/
     3 - iint[{g[14], g[30], g[13], g[1]}]/3 - 
    (2*iint[{g[14], g[30], g[17], g[1]}])/3 + 
    iint[{g[14], g[30], g[18], g[1]}]/3 + iint[{g[14], g[30], g[20], g[6]}]/
     3 - iint[{g[14], g[30], g[26], g[4]}]/3 + 
    iint[{g[14], g[31], g[4], g[4]}]/3 - iint[{g[14], g[31], g[6], g[6]}]/3 + 
    iint[{g[16], g[1], g[6], g[6]}]/2 - 2*iint[{g[16], g[2], g[2], g[1]}] + 
    iint[{g[16], g[2], g[3], g[1]}]/3 + iint[{g[16], g[2], g[7], g[1]}] + 
    (2*iint[{g[16], g[2], g[11], g[1]}])/3 - iint[{g[16], g[2], g[13], g[1]}]/
     3 - (2*iint[{g[16], g[2], g[17], g[1]}])/3 + 
    iint[{g[16], g[2], g[18], g[1]}]/3 + iint[{g[16], g[2], g[20], g[6]}]/3 - 
    iint[{g[16], g[2], g[26], g[4]}]/3 + iint[{g[16], g[3], g[2], g[1]}]/3 + 
    iint[{g[16], g[7], g[2], g[1]}] - (8*iint[{g[16], g[8], g[8], g[1]}])/3 - 
    (8*iint[{g[16], g[8], g[9], g[4]}])/3 - 
    (8*iint[{g[16], g[8], g[10], g[6]}])/3 + 
    (5*iint[{g[16], g[11], g[2], g[1]}])/3 - iint[{g[16], g[11], g[3], g[1]}]/
     3 - iint[{g[16], g[11], g[7], g[1]}] - 
    (2*iint[{g[16], g[11], g[11], g[1]}])/3 + 
    iint[{g[16], g[11], g[13], g[1]}]/3 + 
    (2*iint[{g[16], g[11], g[17], g[1]}])/3 - 
    iint[{g[16], g[11], g[18], g[1]}]/3 - iint[{g[16], g[11], g[20], g[6]}]/
     3 + iint[{g[16], g[11], g[26], g[4]}]/3 - 
    iint[{g[16], g[13], g[2], g[1]}]/3 - (2*iint[{g[16], g[17], g[2], g[1]}])/
     3 + iint[{g[16], g[18], g[2], g[1]}]/3 + 
    iint[{g[16], g[20], g[13], g[6]}]/3 - iint[{g[16], g[26], g[12], g[4]}]/
     3 - (4*iint[{g[16], g[28], g[8], g[1]}])/3 - 
    (4*iint[{g[16], g[28], g[9], g[4]}])/3 - 
    (4*iint[{g[16], g[28], g[10], g[6]}])/3 - 
    iint[{g[16], g[30], g[2], g[1]}] + iint[{g[16], g[30], g[3], g[1]}]/3 + 
    iint[{g[16], g[30], g[7], g[1]}] + (2*iint[{g[16], g[30], g[11], g[1]}])/
     3 - iint[{g[16], g[30], g[13], g[1]}]/3 - 
    (2*iint[{g[16], g[30], g[17], g[1]}])/3 + 
    iint[{g[16], g[30], g[18], g[1]}]/3 + iint[{g[16], g[30], g[20], g[6]}]/
     3 - iint[{g[16], g[30], g[26], g[4]}]/3 + 
    iint[{g[16], g[31], g[4], g[4]}]/3 - iint[{g[16], g[31], g[6], g[6]}]/3 + 
    iint[{g[26], g[4], g[8], g[1]}] + iint[{g[26], g[4], g[9], g[4]}] + 
    iint[{g[26], g[4], g[10], g[6]}] + iint[{g[26], g[8], g[1], g[4]}] + 
    iint[{g[26], g[8], g[4], g[1]}] + iint[{g[26], g[9], g[1], g[1]}] + 
    iint[{g[26], g[9], g[4], g[4]}] - iint[{g[26], g[9], g[6], g[6]}] - 
    iint[{g[26], g[14], g[5], g[4]}] + iint[{g[26], g[14], g[7], g[4]}] + 
    (2*iint[{g[26], g[14], g[11], g[4]}])/3 + 
    iint[{g[26], g[14], g[12], g[4]}]/3 - iint[{g[26], g[14], g[13], g[4]}]/
     3 - (2*iint[{g[26], g[14], g[17], g[4]}])/3 + 
    iint[{g[26], g[14], g[18], g[4]}]/3 + iint[{g[26], g[14], g[22], g[6]}]/
     3 - iint[{g[26], g[14], g[26], g[1]}]/3 - 
    iint[{g[26], g[16], g[5], g[4]}] + iint[{g[26], g[16], g[7], g[4]}] + 
    (2*iint[{g[26], g[16], g[11], g[4]}])/3 + 
    iint[{g[26], g[16], g[12], g[4]}]/3 - iint[{g[26], g[16], g[13], g[4]}]/
     3 - (2*iint[{g[26], g[16], g[17], g[4]}])/3 + 
    iint[{g[26], g[16], g[18], g[4]}]/3 + iint[{g[26], g[16], g[22], g[6]}]/
     3 - iint[{g[26], g[16], g[26], g[1]}]/3 - 
    iint[{g[26], g[23], g[5], g[4]}] + iint[{g[26], g[23], g[7], g[4]}] + 
    (2*iint[{g[26], g[23], g[11], g[4]}])/3 + 
    iint[{g[26], g[23], g[12], g[4]}]/3 - iint[{g[26], g[23], g[13], g[4]}]/
     3 - (2*iint[{g[26], g[23], g[17], g[4]}])/3 + 
    iint[{g[26], g[23], g[18], g[4]}]/3 + iint[{g[26], g[23], g[22], g[6]}]/
     3 - iint[{g[26], g[23], g[26], g[1]}]/3 + 
    (3*iint[{g[26], g[24], g[1], g[1]}])/2 - 
    (3*iint[{g[26], g[24], g[6], g[6]}])/2 + 
    (2*iint[{g[26], g[27], g[8], g[1]}])/3 + 
    (2*iint[{g[26], g[27], g[9], g[4]}])/3 + 
    (2*iint[{g[26], g[27], g[10], g[6]}])/3 + 
    (3*iint[{g[28], g[4], g[12], g[4]}])/2 + 
    (9*iint[{g[28], g[5], g[4], g[4]}])/2 - 
    (3*iint[{g[28], g[6], g[13], g[6]}])/2 - 
    (9*iint[{g[28], g[7], g[6], g[6]}])/2 - 
    (3*iint[{g[28], g[12], g[4], g[4]}])/2 + 
    (3*iint[{g[28], g[13], g[6], g[6]}])/2 + iint[{g[29], g[1], g[6], g[6]}]/
     2 - 2*iint[{g[29], g[2], g[2], g[1]}] + iint[{g[29], g[2], g[3], g[1]}]/
     3 + iint[{g[29], g[2], g[7], g[1]}] + 
    (2*iint[{g[29], g[2], g[11], g[1]}])/3 - iint[{g[29], g[2], g[13], g[1]}]/
     3 - (2*iint[{g[29], g[2], g[17], g[1]}])/3 + 
    iint[{g[29], g[2], g[18], g[1]}]/3 + iint[{g[29], g[2], g[20], g[6]}]/3 - 
    iint[{g[29], g[2], g[26], g[4]}]/3 + iint[{g[29], g[3], g[2], g[1]}]/3 + 
    iint[{g[29], g[7], g[2], g[1]}] - (8*iint[{g[29], g[8], g[8], g[1]}])/3 - 
    (8*iint[{g[29], g[8], g[9], g[4]}])/3 - 
    (8*iint[{g[29], g[8], g[10], g[6]}])/3 + 
    (5*iint[{g[29], g[11], g[2], g[1]}])/3 - iint[{g[29], g[11], g[3], g[1]}]/
     3 - iint[{g[29], g[11], g[7], g[1]}] - 
    (2*iint[{g[29], g[11], g[11], g[1]}])/3 + 
    iint[{g[29], g[11], g[13], g[1]}]/3 + 
    (2*iint[{g[29], g[11], g[17], g[1]}])/3 - 
    iint[{g[29], g[11], g[18], g[1]}]/3 - iint[{g[29], g[11], g[20], g[6]}]/
     3 + iint[{g[29], g[11], g[26], g[4]}]/3 - 
    iint[{g[29], g[13], g[2], g[1]}]/3 - (2*iint[{g[29], g[17], g[2], g[1]}])/
     3 + iint[{g[29], g[18], g[2], g[1]}]/3 + 
    iint[{g[29], g[20], g[13], g[6]}]/3 - iint[{g[29], g[26], g[12], g[4]}]/
     3 - (4*iint[{g[29], g[28], g[8], g[1]}])/3 - 
    (4*iint[{g[29], g[28], g[9], g[4]}])/3 - 
    (4*iint[{g[29], g[28], g[10], g[6]}])/3 - 
    iint[{g[29], g[30], g[2], g[1]}] + iint[{g[29], g[30], g[3], g[1]}]/3 + 
    iint[{g[29], g[30], g[7], g[1]}] + (2*iint[{g[29], g[30], g[11], g[1]}])/
     3 - iint[{g[29], g[30], g[13], g[1]}]/3 - 
    (2*iint[{g[29], g[30], g[17], g[1]}])/3 + 
    iint[{g[29], g[30], g[18], g[1]}]/3 + iint[{g[29], g[30], g[20], g[6]}]/
     3 - iint[{g[29], g[30], g[26], g[4]}]/3 + 
    iint[{g[29], g[31], g[4], g[4]}]/3 - iint[{g[29], g[31], g[6], g[6]}]/3 - 
    4*iint[{g[31], g[2], g[8], g[1]}] - 4*iint[{g[31], g[2], g[9], g[4]}] - 
    4*iint[{g[31], g[2], g[10], g[6]}] + (4*iint[{g[31], g[3], g[8], g[1]}])/
     3 + (4*iint[{g[31], g[3], g[9], g[4]}])/3 + 
    (4*iint[{g[31], g[3], g[10], g[6]}])/3 + 
    4*iint[{g[31], g[7], g[8], g[1]}] + 4*iint[{g[31], g[7], g[9], g[4]}] + 
    4*iint[{g[31], g[7], g[10], g[6]}] - (8*iint[{g[31], g[8], g[2], g[1]}])/
     3 + (2*iint[{g[31], g[8], g[3], g[1]}])/3 + 
    2*iint[{g[31], g[8], g[7], g[1]}] + (4*iint[{g[31], g[8], g[11], g[1]}])/
     3 - (2*iint[{g[31], g[8], g[13], g[1]}])/3 - 
    (4*iint[{g[31], g[8], g[17], g[1]}])/3 + 
    (2*iint[{g[31], g[8], g[18], g[1]}])/3 + 
    (2*iint[{g[31], g[8], g[20], g[6]}])/3 - 
    (2*iint[{g[31], g[8], g[26], g[4]}])/3 - 
    (2*iint[{g[31], g[9], g[12], g[4]}])/3 - 
    (2*iint[{g[31], g[10], g[13], g[6]}])/3 + 
    (4*iint[{g[31], g[11], g[8], g[1]}])/3 + 
    (4*iint[{g[31], g[11], g[9], g[4]}])/3 + 
    (4*iint[{g[31], g[11], g[10], g[6]}])/3 - 
    (4*iint[{g[31], g[13], g[8], g[1]}])/3 - 
    (4*iint[{g[31], g[13], g[9], g[4]}])/3 - 
    (4*iint[{g[31], g[13], g[10], g[6]}])/3 + 
    (2*iint[{g[31], g[14], g[4], g[4]}])/3 + 
    (4*iint[{g[31], g[14], g[6], g[6]}])/3 + 
    (2*iint[{g[31], g[16], g[4], g[4]}])/3 + iint[{g[31], g[16], g[6], g[6]}]/
     3 - (8*iint[{g[31], g[17], g[8], g[1]}])/3 - 
    (8*iint[{g[31], g[17], g[9], g[4]}])/3 - 
    (8*iint[{g[31], g[17], g[10], g[6]}])/3 + 
    (4*iint[{g[31], g[18], g[8], g[1]}])/3 + 
    (4*iint[{g[31], g[18], g[9], g[4]}])/3 + 
    (4*iint[{g[31], g[18], g[10], g[6]}])/3 + 
    iint[{g[31], g[19], g[6], g[6]}] + 2*iint[{g[31], g[28], g[2], g[1]}] - 
    (2*iint[{g[31], g[28], g[3], g[1]}])/3 - 
    2*iint[{g[31], g[28], g[7], g[1]}] - 
    (4*iint[{g[31], g[28], g[11], g[1]}])/3 + 
    (2*iint[{g[31], g[28], g[13], g[1]}])/3 + 
    (4*iint[{g[31], g[28], g[17], g[1]}])/3 - 
    (2*iint[{g[31], g[28], g[18], g[1]}])/3 - 
    (2*iint[{g[31], g[28], g[20], g[6]}])/3 + 
    (2*iint[{g[31], g[28], g[26], g[4]}])/3 - 
    iint[{g[31], g[29], g[4], g[4]}]/3 + iint[{g[31], g[29], g[6], g[6]}]/3 + 
    (2*iint[{g[31], g[30], g[8], g[1]}])/3 + 
    (2*iint[{g[31], g[30], g[9], g[4]}])/3 + 
    (2*iint[{g[31], g[30], g[10], g[6]}])/3 - (9*I)*iint[{g[1], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (3*I)*iint[{g[1], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[1], g[5]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[1], g[12]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[1], g[25]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (3*I)*iint[{g[1], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[2], g[1]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[2], g[31]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[8], g[14]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[8], g[16]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[8], g[23]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[8], g[29]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[11], g[1]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[11], g[31]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[14], g[8]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[14], g[28]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[16], g[8]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[16], g[28]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[26], g[4]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[26], g[27]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[29], g[8]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[29], g[28]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (24*I)*iint[{g[31], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[31], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[31], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[31], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[31], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[31], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[31], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[31], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (I/2)*iint[{g[1]}]*
     (-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/3)*iint[{g[31]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/2)*(-2*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
      27*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]]) - 4*iint[{g[8]}]*Zeta[3] + 
    (16*iint[{g[14]}]*Zeta[3])/3 + (16*iint[{g[16]}]*Zeta[3])/3 + 
    (16*iint[{g[29]}]*Zeta[3])/3), 
 \[Epsilon]^2*(iint[{g[1], g[1]}]/2 + iint[{g[4], g[4]}]/2 - 
    iint[{g[6], g[6]}]/2) + \[Epsilon]^3*(-1/6*(Pi^2*iint[{g[1]}]) - 
    (Pi^2*iint[{g[4]}])/6 + (Pi^2*iint[{g[6]}])/6 + 
    iint[{g[1], g[3], g[1]}]/2 + (3*iint[{g[2], g[1], g[1]}])/2 - 
    (3*iint[{g[2], g[4], g[4]}])/4 + (3*iint[{g[2], g[6], g[6]}])/4 - 
    iint[{g[3], g[1], g[1]}]/2 + iint[{g[3], g[4], g[4]}]/4 - 
    iint[{g[3], g[6], g[6]}]/4 + iint[{g[4], g[12], g[4]}]/2 - 
    (3*iint[{g[5], g[1], g[1]}])/4 + (3*iint[{g[5], g[4], g[4]}])/2 + 
    (3*iint[{g[5], g[6], g[6]}])/4 - iint[{g[6], g[13], g[6]}]/2 + 
    (3*iint[{g[7], g[1], g[1]}])/4 + (3*iint[{g[7], g[4], g[4]}])/4 - 
    3*iint[{g[7], g[6], g[6]}] - iint[{g[11], g[1], g[1]}]/4 - 
    iint[{g[11], g[4], g[4]}]/4 - iint[{g[11], g[6], g[6]}]/2 + 
    iint[{g[12], g[1], g[1]}]/4 - iint[{g[12], g[4], g[4]}]/2 - 
    iint[{g[12], g[6], g[6]}]/4 - iint[{g[13], g[1], g[1]}]/4 - 
    iint[{g[13], g[4], g[4]}]/4 + iint[{g[13], g[6], g[6]}] - 
    (4*iint[{g[14], g[8], g[1]}])/3 - (4*iint[{g[14], g[9], g[4]}])/3 - 
    (4*iint[{g[14], g[10], g[6]}])/3 - (4*iint[{g[16], g[8], g[1]}])/3 - 
    (4*iint[{g[16], g[9], g[4]}])/3 - (4*iint[{g[16], g[10], g[6]}])/3 - 
    iint[{g[17], g[1], g[1]}]/2 - iint[{g[17], g[4], g[4]}]/2 + 
    2*iint[{g[17], g[6], g[6]}] + iint[{g[18], g[1], g[1]}]/4 + 
    iint[{g[18], g[4], g[4]}]/4 - iint[{g[18], g[6], g[6]}] - 
    (2*iint[{g[23], g[8], g[1]}])/3 - (2*iint[{g[23], g[9], g[4]}])/3 - 
    (2*iint[{g[23], g[10], g[6]}])/3 + (3*iint[{g[25], g[1], g[1]}])/4 - 
    (3*iint[{g[25], g[6], g[6]}])/4 + iint[{g[26], g[1], g[4]}]/2 + 
    iint[{g[26], g[4], g[1]}]/2 + iint[{g[27], g[5], g[4]}] - 
    iint[{g[27], g[7], g[4]}] - (2*iint[{g[27], g[11], g[4]}])/3 - 
    iint[{g[27], g[12], g[4]}]/3 + iint[{g[27], g[13], g[4]}]/3 + 
    (2*iint[{g[27], g[17], g[4]}])/3 - iint[{g[27], g[18], g[4]}]/3 - 
    iint[{g[27], g[22], g[6]}]/3 + iint[{g[27], g[26], g[1]}]/3 - 
    (2*iint[{g[29], g[8], g[1]}])/3 - (2*iint[{g[29], g[9], g[4]}])/3 - 
    (2*iint[{g[29], g[10], g[6]}])/3 + (3*iint[{g[30], g[4], g[4]}])/4 - 
    (3*iint[{g[30], g[6], g[6]}])/4 - iint[{g[31], g[2], g[1]}] + 
    iint[{g[31], g[3], g[1]}]/3 + iint[{g[31], g[7], g[1]}] + 
    (2*iint[{g[31], g[11], g[1]}])/3 - iint[{g[31], g[13], g[1]}]/3 - 
    (2*iint[{g[31], g[17], g[1]}])/3 + iint[{g[31], g[18], g[1]}]/3 + 
    iint[{g[31], g[20], g[6]}]/3 - iint[{g[31], g[26], g[4]}]/3 + 
    (8*I)*iint[{g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[23]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 2*Zeta[3]) + 
  \[Epsilon]^4*((Pi^2*iint[{g[1], g[1]}])/12 - (Pi^2*iint[{g[1], g[3]}])/6 - 
    (Pi^2*iint[{g[2], g[1]}])/2 + (Pi^2*iint[{g[2], g[4]}])/4 - 
    (Pi^2*iint[{g[2], g[6]}])/4 + (Pi^2*iint[{g[3], g[1]}])/6 - 
    (Pi^2*iint[{g[3], g[4]}])/12 + (Pi^2*iint[{g[3], g[6]}])/12 + 
    (Pi^2*iint[{g[4], g[4]}])/12 - (Pi^2*iint[{g[4], g[12]}])/6 + 
    (Pi^2*iint[{g[5], g[1]}])/4 - (Pi^2*iint[{g[5], g[4]}])/2 - 
    (Pi^2*iint[{g[5], g[6]}])/4 - (Pi^2*iint[{g[6], g[6]}])/12 + 
    (Pi^2*iint[{g[6], g[13]}])/6 - (Pi^2*iint[{g[7], g[1]}])/4 - 
    (Pi^2*iint[{g[7], g[4]}])/4 + Pi^2*iint[{g[7], g[6]}] + 
    (Pi^2*iint[{g[11], g[1]}])/12 + (Pi^2*iint[{g[11], g[4]}])/12 + 
    (Pi^2*iint[{g[11], g[6]}])/6 - (Pi^2*iint[{g[12], g[1]}])/12 + 
    (Pi^2*iint[{g[12], g[4]}])/6 + (Pi^2*iint[{g[12], g[6]}])/12 + 
    (Pi^2*iint[{g[13], g[1]}])/12 + (Pi^2*iint[{g[13], g[4]}])/12 - 
    (Pi^2*iint[{g[13], g[6]}])/3 + (4*Pi^2*iint[{g[14], g[8]}])/9 + 
    (4*Pi^2*iint[{g[14], g[9]}])/9 + (4*Pi^2*iint[{g[14], g[10]}])/9 + 
    (4*Pi^2*iint[{g[16], g[8]}])/9 + (4*Pi^2*iint[{g[16], g[9]}])/9 + 
    (4*Pi^2*iint[{g[16], g[10]}])/9 + (Pi^2*iint[{g[17], g[1]}])/6 + 
    (Pi^2*iint[{g[17], g[4]}])/6 - (2*Pi^2*iint[{g[17], g[6]}])/3 - 
    (Pi^2*iint[{g[18], g[1]}])/12 - (Pi^2*iint[{g[18], g[4]}])/12 + 
    (Pi^2*iint[{g[18], g[6]}])/3 + (2*Pi^2*iint[{g[23], g[8]}])/9 + 
    (2*Pi^2*iint[{g[23], g[9]}])/9 + (2*Pi^2*iint[{g[23], g[10]}])/9 - 
    (Pi^2*iint[{g[25], g[1]}])/4 + (Pi^2*iint[{g[25], g[6]}])/4 - 
    (Pi^2*iint[{g[26], g[1]}])/6 - (Pi^2*iint[{g[26], g[4]}])/6 - 
    (Pi^2*iint[{g[27], g[5]}])/3 + (Pi^2*iint[{g[27], g[7]}])/3 + 
    (2*Pi^2*iint[{g[27], g[11]}])/9 + (Pi^2*iint[{g[27], g[12]}])/9 - 
    (Pi^2*iint[{g[27], g[13]}])/9 - (2*Pi^2*iint[{g[27], g[17]}])/9 + 
    (Pi^2*iint[{g[27], g[18]}])/9 + (Pi^2*iint[{g[27], g[22]}])/9 - 
    (Pi^2*iint[{g[27], g[26]}])/9 + (2*Pi^2*iint[{g[29], g[8]}])/9 + 
    (2*Pi^2*iint[{g[29], g[9]}])/9 + (2*Pi^2*iint[{g[29], g[10]}])/9 - 
    (Pi^2*iint[{g[30], g[4]}])/4 + (Pi^2*iint[{g[30], g[6]}])/4 + 
    (Pi^2*iint[{g[31], g[2]}])/3 - (Pi^2*iint[{g[31], g[3]}])/9 - 
    (Pi^2*iint[{g[31], g[7]}])/3 - (2*Pi^2*iint[{g[31], g[11]}])/9 + 
    (Pi^2*iint[{g[31], g[13]}])/9 + (2*Pi^2*iint[{g[31], g[17]}])/9 - 
    (Pi^2*iint[{g[31], g[18]}])/9 - (Pi^2*iint[{g[31], g[20]}])/9 + 
    (Pi^2*iint[{g[31], g[26]}])/9 - (3*iint[{g[1], g[1], g[1], g[1]}])/4 + 
    iint[{g[1], g[3], g[3], g[1]}]/2 + (3*iint[{g[2], g[1], g[3], g[1]}])/2 + 
    (9*iint[{g[2], g[2], g[1], g[1]}])/2 - (9*iint[{g[2], g[2], g[4], g[4]}])/
     4 + (9*iint[{g[2], g[2], g[6], g[6]}])/4 - 
    (3*iint[{g[2], g[3], g[1], g[1]}])/2 + (3*iint[{g[2], g[3], g[4], g[4]}])/
     4 - (3*iint[{g[2], g[3], g[6], g[6]}])/4 - 
    (3*iint[{g[2], g[4], g[12], g[4]}])/4 - 
    (9*iint[{g[2], g[5], g[1], g[1]}])/4 - (9*iint[{g[2], g[5], g[4], g[4]}])/
     4 + (9*iint[{g[2], g[5], g[6], g[6]}])/4 + 
    (3*iint[{g[2], g[6], g[13], g[6]}])/4 + 
    (9*iint[{g[2], g[7], g[1], g[1]}])/4 + (9*iint[{g[2], g[7], g[4], g[4]}])/
     4 - (9*iint[{g[2], g[7], g[6], g[6]}])/4 - 
    (3*iint[{g[2], g[11], g[1], g[1]}])/4 - 
    (3*iint[{g[2], g[11], g[4], g[4]}])/4 - 
    (3*iint[{g[2], g[11], g[6], g[6]}])/2 + 
    (3*iint[{g[2], g[12], g[1], g[1]}])/4 + 
    (3*iint[{g[2], g[12], g[4], g[4]}])/4 - 
    (3*iint[{g[2], g[12], g[6], g[6]}])/4 - 
    (3*iint[{g[2], g[13], g[1], g[1]}])/4 - 
    (3*iint[{g[2], g[13], g[4], g[4]}])/4 + 
    (3*iint[{g[2], g[13], g[6], g[6]}])/4 - 
    4*iint[{g[2], g[14], g[8], g[1]}] - 4*iint[{g[2], g[14], g[9], g[4]}] - 
    4*iint[{g[2], g[14], g[10], g[6]}] - 4*iint[{g[2], g[16], g[8], g[1]}] - 
    4*iint[{g[2], g[16], g[9], g[4]}] - 4*iint[{g[2], g[16], g[10], g[6]}] - 
    (3*iint[{g[2], g[17], g[1], g[1]}])/2 - 
    (3*iint[{g[2], g[17], g[4], g[4]}])/2 + 
    6*iint[{g[2], g[17], g[6], g[6]}] + (3*iint[{g[2], g[18], g[1], g[1]}])/
     4 + (3*iint[{g[2], g[18], g[4], g[4]}])/4 - 
    3*iint[{g[2], g[18], g[6], g[6]}] - 2*iint[{g[2], g[23], g[8], g[1]}] - 
    2*iint[{g[2], g[23], g[9], g[4]}] - 2*iint[{g[2], g[23], g[10], g[6]}] + 
    (9*iint[{g[2], g[25], g[1], g[1]}])/4 - 
    (9*iint[{g[2], g[25], g[6], g[6]}])/4 + 
    (3*iint[{g[2], g[26], g[1], g[4]}])/2 + 
    (3*iint[{g[2], g[26], g[4], g[1]}])/2 + 
    3*iint[{g[2], g[27], g[5], g[4]}] - 3*iint[{g[2], g[27], g[7], g[4]}] - 
    2*iint[{g[2], g[27], g[11], g[4]}] - iint[{g[2], g[27], g[12], g[4]}] + 
    iint[{g[2], g[27], g[13], g[4]}] + 2*iint[{g[2], g[27], g[17], g[4]}] - 
    iint[{g[2], g[27], g[18], g[4]}] - iint[{g[2], g[27], g[22], g[6]}] + 
    iint[{g[2], g[27], g[26], g[1]}] - 2*iint[{g[2], g[29], g[8], g[1]}] - 
    2*iint[{g[2], g[29], g[9], g[4]}] - 2*iint[{g[2], g[29], g[10], g[6]}] + 
    (9*iint[{g[2], g[30], g[4], g[4]}])/4 - 
    (9*iint[{g[2], g[30], g[6], g[6]}])/4 - 
    3*iint[{g[2], g[31], g[2], g[1]}] + iint[{g[2], g[31], g[3], g[1]}] + 
    3*iint[{g[2], g[31], g[7], g[1]}] + 2*iint[{g[2], g[31], g[11], g[1]}] - 
    iint[{g[2], g[31], g[13], g[1]}] - 2*iint[{g[2], g[31], g[17], g[1]}] + 
    iint[{g[2], g[31], g[18], g[1]}] + iint[{g[2], g[31], g[20], g[6]}] - 
    iint[{g[2], g[31], g[26], g[4]}] - iint[{g[3], g[1], g[3], g[1]}]/2 - 
    (3*iint[{g[3], g[2], g[1], g[1]}])/2 + (3*iint[{g[3], g[2], g[4], g[4]}])/
     4 - (3*iint[{g[3], g[2], g[6], g[6]}])/4 + 
    iint[{g[3], g[3], g[1], g[1]}]/2 - iint[{g[3], g[3], g[4], g[4]}]/4 + 
    iint[{g[3], g[3], g[6], g[6]}]/4 + iint[{g[3], g[4], g[12], g[4]}]/4 + 
    (3*iint[{g[3], g[5], g[1], g[1]}])/4 + (3*iint[{g[3], g[5], g[4], g[4]}])/
     4 - (3*iint[{g[3], g[5], g[6], g[6]}])/4 - 
    iint[{g[3], g[6], g[13], g[6]}]/4 - (3*iint[{g[3], g[7], g[1], g[1]}])/
     4 - (3*iint[{g[3], g[7], g[4], g[4]}])/4 + 
    (3*iint[{g[3], g[7], g[6], g[6]}])/4 + iint[{g[3], g[11], g[1], g[1]}]/
     4 + iint[{g[3], g[11], g[4], g[4]}]/4 + iint[{g[3], g[11], g[6], g[6]}]/
     2 - iint[{g[3], g[12], g[1], g[1]}]/4 - iint[{g[3], g[12], g[4], g[4]}]/
     4 + iint[{g[3], g[12], g[6], g[6]}]/4 + iint[{g[3], g[13], g[1], g[1]}]/
     4 + iint[{g[3], g[13], g[4], g[4]}]/4 - iint[{g[3], g[13], g[6], g[6]}]/
     4 + (4*iint[{g[3], g[14], g[8], g[1]}])/3 + 
    (4*iint[{g[3], g[14], g[9], g[4]}])/3 + 
    (4*iint[{g[3], g[14], g[10], g[6]}])/3 + 
    (4*iint[{g[3], g[16], g[8], g[1]}])/3 + 
    (4*iint[{g[3], g[16], g[9], g[4]}])/3 + 
    (4*iint[{g[3], g[16], g[10], g[6]}])/3 + iint[{g[3], g[17], g[1], g[1]}]/
     2 + iint[{g[3], g[17], g[4], g[4]}]/2 - 
    2*iint[{g[3], g[17], g[6], g[6]}] - iint[{g[3], g[18], g[1], g[1]}]/4 - 
    iint[{g[3], g[18], g[4], g[4]}]/4 + iint[{g[3], g[18], g[6], g[6]}] + 
    (2*iint[{g[3], g[23], g[8], g[1]}])/3 + 
    (2*iint[{g[3], g[23], g[9], g[4]}])/3 + 
    (2*iint[{g[3], g[23], g[10], g[6]}])/3 - 
    (3*iint[{g[3], g[25], g[1], g[1]}])/4 + 
    (3*iint[{g[3], g[25], g[6], g[6]}])/4 - iint[{g[3], g[26], g[1], g[4]}]/
     2 - iint[{g[3], g[26], g[4], g[1]}]/2 - 
    iint[{g[3], g[27], g[5], g[4]}] + iint[{g[3], g[27], g[7], g[4]}] + 
    (2*iint[{g[3], g[27], g[11], g[4]}])/3 + iint[{g[3], g[27], g[12], g[4]}]/
     3 - iint[{g[3], g[27], g[13], g[4]}]/3 - 
    (2*iint[{g[3], g[27], g[17], g[4]}])/3 + iint[{g[3], g[27], g[18], g[4]}]/
     3 + iint[{g[3], g[27], g[22], g[6]}]/3 - 
    iint[{g[3], g[27], g[26], g[1]}]/3 + (2*iint[{g[3], g[29], g[8], g[1]}])/
     3 + (2*iint[{g[3], g[29], g[9], g[4]}])/3 + 
    (2*iint[{g[3], g[29], g[10], g[6]}])/3 - 
    (3*iint[{g[3], g[30], g[4], g[4]}])/4 + 
    (3*iint[{g[3], g[30], g[6], g[6]}])/4 + iint[{g[3], g[31], g[2], g[1]}] - 
    iint[{g[3], g[31], g[3], g[1]}]/3 - iint[{g[3], g[31], g[7], g[1]}] - 
    (2*iint[{g[3], g[31], g[11], g[1]}])/3 + iint[{g[3], g[31], g[13], g[1]}]/
     3 + (2*iint[{g[3], g[31], g[17], g[1]}])/3 - 
    iint[{g[3], g[31], g[18], g[1]}]/3 - iint[{g[3], g[31], g[20], g[6]}]/3 + 
    iint[{g[3], g[31], g[26], g[4]}]/3 - (3*iint[{g[4], g[4], g[4], g[4]}])/
     4 + iint[{g[4], g[12], g[12], g[4]}]/2 - 
    (3*iint[{g[5], g[1], g[3], g[1]}])/4 - (9*iint[{g[5], g[2], g[1], g[1]}])/
     4 - (9*iint[{g[5], g[2], g[4], g[4]}])/4 + 
    (9*iint[{g[5], g[2], g[6], g[6]}])/4 + (3*iint[{g[5], g[3], g[1], g[1]}])/
     4 + (3*iint[{g[5], g[3], g[4], g[4]}])/4 - 
    (3*iint[{g[5], g[3], g[6], g[6]}])/4 + 
    (3*iint[{g[5], g[4], g[12], g[4]}])/2 - 
    (9*iint[{g[5], g[5], g[1], g[1]}])/4 + (9*iint[{g[5], g[5], g[4], g[4]}])/
     2 + (9*iint[{g[5], g[5], g[6], g[6]}])/4 + 
    (3*iint[{g[5], g[6], g[13], g[6]}])/4 + 
    (9*iint[{g[5], g[7], g[1], g[1]}])/4 + (9*iint[{g[5], g[7], g[4], g[4]}])/
     4 - (9*iint[{g[5], g[7], g[6], g[6]}])/4 - 
    (3*iint[{g[5], g[11], g[1], g[1]}])/4 - 
    (3*iint[{g[5], g[11], g[4], g[4]}])/4 - 
    (3*iint[{g[5], g[11], g[6], g[6]}])/2 + 
    (3*iint[{g[5], g[12], g[1], g[1]}])/4 - 
    (3*iint[{g[5], g[12], g[4], g[4]}])/2 - 
    (3*iint[{g[5], g[12], g[6], g[6]}])/4 - 
    (3*iint[{g[5], g[13], g[1], g[1]}])/4 - 
    (3*iint[{g[5], g[13], g[4], g[4]}])/4 + 
    (3*iint[{g[5], g[13], g[6], g[6]}])/4 - 
    4*iint[{g[5], g[14], g[8], g[1]}] - 4*iint[{g[5], g[14], g[9], g[4]}] - 
    4*iint[{g[5], g[14], g[10], g[6]}] - 4*iint[{g[5], g[16], g[8], g[1]}] - 
    4*iint[{g[5], g[16], g[9], g[4]}] - 4*iint[{g[5], g[16], g[10], g[6]}] - 
    (3*iint[{g[5], g[17], g[1], g[1]}])/2 - 
    (3*iint[{g[5], g[17], g[4], g[4]}])/2 + 
    6*iint[{g[5], g[17], g[6], g[6]}] + (3*iint[{g[5], g[18], g[1], g[1]}])/
     4 + (3*iint[{g[5], g[18], g[4], g[4]}])/4 - 
    3*iint[{g[5], g[18], g[6], g[6]}] - 2*iint[{g[5], g[23], g[8], g[1]}] - 
    2*iint[{g[5], g[23], g[9], g[4]}] - 2*iint[{g[5], g[23], g[10], g[6]}] + 
    (9*iint[{g[5], g[25], g[1], g[1]}])/4 - 
    (9*iint[{g[5], g[25], g[6], g[6]}])/4 + 
    (3*iint[{g[5], g[26], g[1], g[4]}])/2 + 
    (3*iint[{g[5], g[26], g[4], g[1]}])/2 + 
    3*iint[{g[5], g[27], g[5], g[4]}] - 3*iint[{g[5], g[27], g[7], g[4]}] - 
    2*iint[{g[5], g[27], g[11], g[4]}] - iint[{g[5], g[27], g[12], g[4]}] + 
    iint[{g[5], g[27], g[13], g[4]}] + 2*iint[{g[5], g[27], g[17], g[4]}] - 
    iint[{g[5], g[27], g[18], g[4]}] - iint[{g[5], g[27], g[22], g[6]}] + 
    iint[{g[5], g[27], g[26], g[1]}] - 2*iint[{g[5], g[29], g[8], g[1]}] - 
    2*iint[{g[5], g[29], g[9], g[4]}] - 2*iint[{g[5], g[29], g[10], g[6]}] + 
    (9*iint[{g[5], g[30], g[4], g[4]}])/4 - 
    (9*iint[{g[5], g[30], g[6], g[6]}])/4 - 
    3*iint[{g[5], g[31], g[2], g[1]}] + iint[{g[5], g[31], g[3], g[1]}] + 
    3*iint[{g[5], g[31], g[7], g[1]}] + 2*iint[{g[5], g[31], g[11], g[1]}] - 
    iint[{g[5], g[31], g[13], g[1]}] - 2*iint[{g[5], g[31], g[17], g[1]}] + 
    iint[{g[5], g[31], g[18], g[1]}] + iint[{g[5], g[31], g[20], g[6]}] - 
    iint[{g[5], g[31], g[26], g[4]}] + (3*iint[{g[6], g[6], g[6], g[6]}])/4 - 
    iint[{g[6], g[13], g[13], g[6]}]/2 + (3*iint[{g[7], g[1], g[3], g[1]}])/
     4 + (9*iint[{g[7], g[2], g[1], g[1]}])/4 + 
    (9*iint[{g[7], g[2], g[4], g[4]}])/4 - (9*iint[{g[7], g[2], g[6], g[6]}])/
     4 - (3*iint[{g[7], g[3], g[1], g[1]}])/4 - 
    (3*iint[{g[7], g[3], g[4], g[4]}])/4 + (3*iint[{g[7], g[3], g[6], g[6]}])/
     4 + (3*iint[{g[7], g[4], g[12], g[4]}])/4 + 
    (9*iint[{g[7], g[5], g[1], g[1]}])/4 + (9*iint[{g[7], g[5], g[4], g[4]}])/
     4 - (9*iint[{g[7], g[5], g[6], g[6]}])/4 - 
    3*iint[{g[7], g[6], g[13], g[6]}] - (9*iint[{g[7], g[7], g[1], g[1]}])/
     4 - (9*iint[{g[7], g[7], g[4], g[4]}])/4 - 
    (9*iint[{g[7], g[7], g[6], g[6]}])/2 + 
    (3*iint[{g[7], g[11], g[1], g[1]}])/4 + 
    (3*iint[{g[7], g[11], g[4], g[4]}])/4 + 
    (3*iint[{g[7], g[11], g[6], g[6]}])/2 - 
    (3*iint[{g[7], g[12], g[1], g[1]}])/4 - 
    (3*iint[{g[7], g[12], g[4], g[4]}])/4 + 
    (3*iint[{g[7], g[12], g[6], g[6]}])/4 + 
    (3*iint[{g[7], g[13], g[1], g[1]}])/4 + 
    (3*iint[{g[7], g[13], g[4], g[4]}])/4 + 
    (3*iint[{g[7], g[13], g[6], g[6]}])/2 + 
    4*iint[{g[7], g[14], g[8], g[1]}] + 4*iint[{g[7], g[14], g[9], g[4]}] + 
    4*iint[{g[7], g[14], g[10], g[6]}] + 4*iint[{g[7], g[16], g[8], g[1]}] + 
    4*iint[{g[7], g[16], g[9], g[4]}] + 4*iint[{g[7], g[16], g[10], g[6]}] + 
    (3*iint[{g[7], g[17], g[1], g[1]}])/2 + 
    (3*iint[{g[7], g[17], g[4], g[4]}])/2 - 
    6*iint[{g[7], g[17], g[6], g[6]}] - (3*iint[{g[7], g[18], g[1], g[1]}])/
     4 - (3*iint[{g[7], g[18], g[4], g[4]}])/4 + 
    3*iint[{g[7], g[18], g[6], g[6]}] + 2*iint[{g[7], g[23], g[8], g[1]}] + 
    2*iint[{g[7], g[23], g[9], g[4]}] + 2*iint[{g[7], g[23], g[10], g[6]}] - 
    (9*iint[{g[7], g[25], g[1], g[1]}])/4 + 
    (9*iint[{g[7], g[25], g[6], g[6]}])/4 - 
    (3*iint[{g[7], g[26], g[1], g[4]}])/2 - 
    (3*iint[{g[7], g[26], g[4], g[1]}])/2 - 
    3*iint[{g[7], g[27], g[5], g[4]}] + 3*iint[{g[7], g[27], g[7], g[4]}] + 
    2*iint[{g[7], g[27], g[11], g[4]}] + iint[{g[7], g[27], g[12], g[4]}] - 
    iint[{g[7], g[27], g[13], g[4]}] - 2*iint[{g[7], g[27], g[17], g[4]}] + 
    iint[{g[7], g[27], g[18], g[4]}] + iint[{g[7], g[27], g[22], g[6]}] - 
    iint[{g[7], g[27], g[26], g[1]}] + 2*iint[{g[7], g[29], g[8], g[1]}] + 
    2*iint[{g[7], g[29], g[9], g[4]}] + 2*iint[{g[7], g[29], g[10], g[6]}] - 
    (9*iint[{g[7], g[30], g[4], g[4]}])/4 + 
    (9*iint[{g[7], g[30], g[6], g[6]}])/4 + 
    3*iint[{g[7], g[31], g[2], g[1]}] - iint[{g[7], g[31], g[3], g[1]}] - 
    3*iint[{g[7], g[31], g[7], g[1]}] - 2*iint[{g[7], g[31], g[11], g[1]}] + 
    iint[{g[7], g[31], g[13], g[1]}] + 2*iint[{g[7], g[31], g[17], g[1]}] - 
    iint[{g[7], g[31], g[18], g[1]}] - iint[{g[7], g[31], g[20], g[6]}] + 
    iint[{g[7], g[31], g[26], g[4]}] + 2*iint[{g[8], g[1], g[8], g[1]}] + 
    2*iint[{g[8], g[1], g[9], g[4]}] + 2*iint[{g[8], g[1], g[10], g[6]}] + 
    2*iint[{g[8], g[8], g[1], g[1]}] + 2*iint[{g[8], g[8], g[4], g[4]}] - 
    2*iint[{g[8], g[8], g[6], g[6]}] + 2*iint[{g[8], g[9], g[1], g[4]}] + 
    2*iint[{g[8], g[9], g[4], g[1]}] - 2*iint[{g[8], g[14], g[2], g[1]}] + 
    (2*iint[{g[8], g[14], g[3], g[1]}])/3 + 
    2*iint[{g[8], g[14], g[7], g[1]}] + (4*iint[{g[8], g[14], g[11], g[1]}])/
     3 - (2*iint[{g[8], g[14], g[13], g[1]}])/3 - 
    (4*iint[{g[8], g[14], g[17], g[1]}])/3 + 
    (2*iint[{g[8], g[14], g[18], g[1]}])/3 + 
    (2*iint[{g[8], g[14], g[20], g[6]}])/3 - 
    (2*iint[{g[8], g[14], g[26], g[4]}])/3 - 
    2*iint[{g[8], g[16], g[2], g[1]}] + (2*iint[{g[8], g[16], g[3], g[1]}])/
     3 + 2*iint[{g[8], g[16], g[7], g[1]}] + 
    (4*iint[{g[8], g[16], g[11], g[1]}])/3 - 
    (2*iint[{g[8], g[16], g[13], g[1]}])/3 - 
    (4*iint[{g[8], g[16], g[17], g[1]}])/3 + 
    (2*iint[{g[8], g[16], g[18], g[1]}])/3 + 
    (2*iint[{g[8], g[16], g[20], g[6]}])/3 - 
    (2*iint[{g[8], g[16], g[26], g[4]}])/3 + 
    3*iint[{g[8], g[28], g[4], g[4]}] - 3*iint[{g[8], g[28], g[6], g[6]}] - 
    2*iint[{g[8], g[29], g[2], g[1]}] + (2*iint[{g[8], g[29], g[3], g[1]}])/
     3 + 2*iint[{g[8], g[29], g[7], g[1]}] + 
    (4*iint[{g[8], g[29], g[11], g[1]}])/3 - 
    (2*iint[{g[8], g[29], g[13], g[1]}])/3 - 
    (4*iint[{g[8], g[29], g[17], g[1]}])/3 + 
    (2*iint[{g[8], g[29], g[18], g[1]}])/3 + 
    (2*iint[{g[8], g[29], g[20], g[6]}])/3 - 
    (2*iint[{g[8], g[29], g[26], g[4]}])/3 - 
    (4*iint[{g[8], g[31], g[8], g[1]}])/3 - 
    (4*iint[{g[8], g[31], g[9], g[4]}])/3 - 
    (4*iint[{g[8], g[31], g[10], g[6]}])/3 + 
    2*iint[{g[9], g[4], g[8], g[1]}] + 2*iint[{g[9], g[4], g[9], g[4]}] + 
    2*iint[{g[9], g[4], g[10], g[6]}] + 2*iint[{g[9], g[8], g[1], g[4]}] + 
    2*iint[{g[9], g[8], g[4], g[1]}] + 2*iint[{g[9], g[9], g[1], g[1]}] + 
    2*iint[{g[9], g[9], g[4], g[4]}] - 2*iint[{g[9], g[9], g[6], g[6]}] - 
    2*iint[{g[9], g[14], g[5], g[4]}] + 2*iint[{g[9], g[14], g[7], g[4]}] + 
    (4*iint[{g[9], g[14], g[11], g[4]}])/3 + 
    (2*iint[{g[9], g[14], g[12], g[4]}])/3 - 
    (2*iint[{g[9], g[14], g[13], g[4]}])/3 - 
    (4*iint[{g[9], g[14], g[17], g[4]}])/3 + 
    (2*iint[{g[9], g[14], g[18], g[4]}])/3 + 
    (2*iint[{g[9], g[14], g[22], g[6]}])/3 - 
    (2*iint[{g[9], g[14], g[26], g[1]}])/3 - 
    2*iint[{g[9], g[16], g[5], g[4]}] + 2*iint[{g[9], g[16], g[7], g[4]}] + 
    (4*iint[{g[9], g[16], g[11], g[4]}])/3 + 
    (2*iint[{g[9], g[16], g[12], g[4]}])/3 - 
    (2*iint[{g[9], g[16], g[13], g[4]}])/3 - 
    (4*iint[{g[9], g[16], g[17], g[4]}])/3 + 
    (2*iint[{g[9], g[16], g[18], g[4]}])/3 + 
    (2*iint[{g[9], g[16], g[22], g[6]}])/3 - 
    (2*iint[{g[9], g[16], g[26], g[1]}])/3 - 
    2*iint[{g[9], g[23], g[5], g[4]}] + 2*iint[{g[9], g[23], g[7], g[4]}] + 
    (4*iint[{g[9], g[23], g[11], g[4]}])/3 + 
    (2*iint[{g[9], g[23], g[12], g[4]}])/3 - 
    (2*iint[{g[9], g[23], g[13], g[4]}])/3 - 
    (4*iint[{g[9], g[23], g[17], g[4]}])/3 + 
    (2*iint[{g[9], g[23], g[18], g[4]}])/3 + 
    (2*iint[{g[9], g[23], g[22], g[6]}])/3 - 
    (2*iint[{g[9], g[23], g[26], g[1]}])/3 + 
    3*iint[{g[9], g[24], g[1], g[1]}] - 3*iint[{g[9], g[24], g[6], g[6]}] + 
    (4*iint[{g[9], g[27], g[8], g[1]}])/3 + 
    (4*iint[{g[9], g[27], g[9], g[4]}])/3 + 
    (4*iint[{g[9], g[27], g[10], g[6]}])/3 - iint[{g[11], g[1], g[3], g[1]}]/
     4 - (3*iint[{g[11], g[2], g[1], g[1]}])/4 + 
    (3*iint[{g[11], g[2], g[4], g[4]}])/2 - 
    (3*iint[{g[11], g[2], g[6], g[6]}])/2 + iint[{g[11], g[3], g[1], g[1]}]/
     4 - iint[{g[11], g[3], g[4], g[4]}]/2 + iint[{g[11], g[3], g[6], g[6]}]/
     2 - iint[{g[11], g[4], g[12], g[4]}]/4 + 
    (3*iint[{g[11], g[5], g[1], g[1]}])/2 - 
    (3*iint[{g[11], g[5], g[4], g[4]}])/4 - 
    (3*iint[{g[11], g[5], g[6], g[6]}])/2 - iint[{g[11], g[6], g[13], g[6]}]/
     2 - (3*iint[{g[11], g[7], g[1], g[1]}])/2 - 
    (3*iint[{g[11], g[7], g[4], g[4]}])/2 + 
    (3*iint[{g[11], g[7], g[6], g[6]}])/2 + iint[{g[11], g[11], g[1], g[1]}]/
     2 + iint[{g[11], g[11], g[4], g[4]}]/2 + 
    iint[{g[11], g[11], g[6], g[6]}] - iint[{g[11], g[12], g[1], g[1]}]/2 + 
    iint[{g[11], g[12], g[4], g[4]}]/4 + iint[{g[11], g[12], g[6], g[6]}]/2 + 
    iint[{g[11], g[13], g[1], g[1]}]/2 + iint[{g[11], g[13], g[4], g[4]}]/2 - 
    iint[{g[11], g[13], g[6], g[6]}]/2 + (8*iint[{g[11], g[14], g[8], g[1]}])/
     3 + (8*iint[{g[11], g[14], g[9], g[4]}])/3 + 
    (8*iint[{g[11], g[14], g[10], g[6]}])/3 + 
    (8*iint[{g[11], g[16], g[8], g[1]}])/3 + 
    (8*iint[{g[11], g[16], g[9], g[4]}])/3 + 
    (8*iint[{g[11], g[16], g[10], g[6]}])/3 + 
    iint[{g[11], g[17], g[1], g[1]}] + iint[{g[11], g[17], g[4], g[4]}] - 
    4*iint[{g[11], g[17], g[6], g[6]}] - iint[{g[11], g[18], g[1], g[1]}]/2 - 
    iint[{g[11], g[18], g[4], g[4]}]/2 + 2*iint[{g[11], g[18], g[6], g[6]}] + 
    (4*iint[{g[11], g[23], g[8], g[1]}])/3 + 
    (4*iint[{g[11], g[23], g[9], g[4]}])/3 + 
    (4*iint[{g[11], g[23], g[10], g[6]}])/3 - 
    (3*iint[{g[11], g[25], g[1], g[1]}])/2 + 
    (3*iint[{g[11], g[25], g[6], g[6]}])/2 - 
    iint[{g[11], g[26], g[1], g[4]}] - iint[{g[11], g[26], g[4], g[1]}] - 
    2*iint[{g[11], g[27], g[5], g[4]}] + 2*iint[{g[11], g[27], g[7], g[4]}] + 
    (4*iint[{g[11], g[27], g[11], g[4]}])/3 + 
    (2*iint[{g[11], g[27], g[12], g[4]}])/3 - 
    (2*iint[{g[11], g[27], g[13], g[4]}])/3 - 
    (4*iint[{g[11], g[27], g[17], g[4]}])/3 + 
    (2*iint[{g[11], g[27], g[18], g[4]}])/3 + 
    (2*iint[{g[11], g[27], g[22], g[6]}])/3 - 
    (2*iint[{g[11], g[27], g[26], g[1]}])/3 + 
    (4*iint[{g[11], g[29], g[8], g[1]}])/3 + 
    (4*iint[{g[11], g[29], g[9], g[4]}])/3 + 
    (4*iint[{g[11], g[29], g[10], g[6]}])/3 - 
    (3*iint[{g[11], g[30], g[4], g[4]}])/2 + 
    (3*iint[{g[11], g[30], g[6], g[6]}])/2 + 
    2*iint[{g[11], g[31], g[2], g[1]}] - (2*iint[{g[11], g[31], g[3], g[1]}])/
     3 - 2*iint[{g[11], g[31], g[7], g[1]}] - 
    (4*iint[{g[11], g[31], g[11], g[1]}])/3 + 
    (2*iint[{g[11], g[31], g[13], g[1]}])/3 + 
    (4*iint[{g[11], g[31], g[17], g[1]}])/3 - 
    (2*iint[{g[11], g[31], g[18], g[1]}])/3 - 
    (2*iint[{g[11], g[31], g[20], g[6]}])/3 + 
    (2*iint[{g[11], g[31], g[26], g[4]}])/3 + iint[{g[12], g[1], g[3], g[1]}]/
     4 + (3*iint[{g[12], g[2], g[1], g[1]}])/4 + 
    (3*iint[{g[12], g[2], g[4], g[4]}])/4 - 
    (3*iint[{g[12], g[2], g[6], g[6]}])/4 - iint[{g[12], g[3], g[1], g[1]}]/
     4 - iint[{g[12], g[3], g[4], g[4]}]/4 + iint[{g[12], g[3], g[6], g[6]}]/
     4 - iint[{g[12], g[4], g[12], g[4]}]/2 + 
    (3*iint[{g[12], g[5], g[1], g[1]}])/4 - 
    (3*iint[{g[12], g[5], g[4], g[4]}])/2 - 
    (3*iint[{g[12], g[5], g[6], g[6]}])/4 - iint[{g[12], g[6], g[13], g[6]}]/
     4 - (3*iint[{g[12], g[7], g[1], g[1]}])/4 - 
    (3*iint[{g[12], g[7], g[4], g[4]}])/4 + 
    (3*iint[{g[12], g[7], g[6], g[6]}])/4 + iint[{g[12], g[11], g[1], g[1]}]/
     4 + iint[{g[12], g[11], g[4], g[4]}]/4 + 
    iint[{g[12], g[11], g[6], g[6]}]/2 - iint[{g[12], g[12], g[1], g[1]}]/4 + 
    iint[{g[12], g[12], g[4], g[4]}]/2 + iint[{g[12], g[12], g[6], g[6]}]/4 + 
    iint[{g[12], g[13], g[1], g[1]}]/4 + iint[{g[12], g[13], g[4], g[4]}]/4 - 
    iint[{g[12], g[13], g[6], g[6]}]/4 + (4*iint[{g[12], g[14], g[8], g[1]}])/
     3 + (4*iint[{g[12], g[14], g[9], g[4]}])/3 + 
    (4*iint[{g[12], g[14], g[10], g[6]}])/3 + 
    (4*iint[{g[12], g[16], g[8], g[1]}])/3 + 
    (4*iint[{g[12], g[16], g[9], g[4]}])/3 + 
    (4*iint[{g[12], g[16], g[10], g[6]}])/3 + 
    iint[{g[12], g[17], g[1], g[1]}]/2 + iint[{g[12], g[17], g[4], g[4]}]/2 - 
    2*iint[{g[12], g[17], g[6], g[6]}] - iint[{g[12], g[18], g[1], g[1]}]/4 - 
    iint[{g[12], g[18], g[4], g[4]}]/4 + iint[{g[12], g[18], g[6], g[6]}] + 
    (2*iint[{g[12], g[23], g[8], g[1]}])/3 + 
    (2*iint[{g[12], g[23], g[9], g[4]}])/3 + 
    (2*iint[{g[12], g[23], g[10], g[6]}])/3 - 
    (3*iint[{g[12], g[25], g[1], g[1]}])/4 + 
    (3*iint[{g[12], g[25], g[6], g[6]}])/4 - iint[{g[12], g[26], g[1], g[4]}]/
     2 - iint[{g[12], g[26], g[4], g[1]}]/2 - 
    iint[{g[12], g[27], g[5], g[4]}] + iint[{g[12], g[27], g[7], g[4]}] + 
    (2*iint[{g[12], g[27], g[11], g[4]}])/3 + 
    iint[{g[12], g[27], g[12], g[4]}]/3 - iint[{g[12], g[27], g[13], g[4]}]/
     3 - (2*iint[{g[12], g[27], g[17], g[4]}])/3 + 
    iint[{g[12], g[27], g[18], g[4]}]/3 + iint[{g[12], g[27], g[22], g[6]}]/
     3 - iint[{g[12], g[27], g[26], g[1]}]/3 + 
    (2*iint[{g[12], g[29], g[8], g[1]}])/3 + 
    (2*iint[{g[12], g[29], g[9], g[4]}])/3 + 
    (2*iint[{g[12], g[29], g[10], g[6]}])/3 - 
    (3*iint[{g[12], g[30], g[4], g[4]}])/4 + 
    (3*iint[{g[12], g[30], g[6], g[6]}])/4 + 
    iint[{g[12], g[31], g[2], g[1]}] - iint[{g[12], g[31], g[3], g[1]}]/3 - 
    iint[{g[12], g[31], g[7], g[1]}] - (2*iint[{g[12], g[31], g[11], g[1]}])/
     3 + iint[{g[12], g[31], g[13], g[1]}]/3 + 
    (2*iint[{g[12], g[31], g[17], g[1]}])/3 - 
    iint[{g[12], g[31], g[18], g[1]}]/3 - iint[{g[12], g[31], g[20], g[6]}]/
     3 + iint[{g[12], g[31], g[26], g[4]}]/3 - 
    iint[{g[13], g[1], g[3], g[1]}]/4 - (3*iint[{g[13], g[2], g[1], g[1]}])/
     4 - (3*iint[{g[13], g[2], g[4], g[4]}])/4 + 
    (3*iint[{g[13], g[2], g[6], g[6]}])/4 + iint[{g[13], g[3], g[1], g[1]}]/
     4 + iint[{g[13], g[3], g[4], g[4]}]/4 - iint[{g[13], g[3], g[6], g[6]}]/
     4 - iint[{g[13], g[4], g[12], g[4]}]/4 - 
    (3*iint[{g[13], g[5], g[1], g[1]}])/4 - 
    (3*iint[{g[13], g[5], g[4], g[4]}])/4 + 
    (3*iint[{g[13], g[5], g[6], g[6]}])/4 + 
    iint[{g[13], g[6], g[13], g[6]}] + (3*iint[{g[13], g[7], g[1], g[1]}])/
     4 + (3*iint[{g[13], g[7], g[4], g[4]}])/4 + 
    (3*iint[{g[13], g[7], g[6], g[6]}])/2 - iint[{g[13], g[11], g[1], g[1]}]/
     4 - iint[{g[13], g[11], g[4], g[4]}]/4 - 
    iint[{g[13], g[11], g[6], g[6]}]/2 + iint[{g[13], g[12], g[1], g[1]}]/4 + 
    iint[{g[13], g[12], g[4], g[4]}]/4 - iint[{g[13], g[12], g[6], g[6]}]/4 - 
    iint[{g[13], g[13], g[1], g[1]}]/4 - iint[{g[13], g[13], g[4], g[4]}]/4 - 
    iint[{g[13], g[13], g[6], g[6]}]/2 - (4*iint[{g[13], g[14], g[8], g[1]}])/
     3 - (4*iint[{g[13], g[14], g[9], g[4]}])/3 - 
    (4*iint[{g[13], g[14], g[10], g[6]}])/3 - 
    (4*iint[{g[13], g[16], g[8], g[1]}])/3 - 
    (4*iint[{g[13], g[16], g[9], g[4]}])/3 - 
    (4*iint[{g[13], g[16], g[10], g[6]}])/3 - 
    iint[{g[13], g[17], g[1], g[1]}]/2 - iint[{g[13], g[17], g[4], g[4]}]/2 + 
    2*iint[{g[13], g[17], g[6], g[6]}] + iint[{g[13], g[18], g[1], g[1]}]/4 + 
    iint[{g[13], g[18], g[4], g[4]}]/4 - iint[{g[13], g[18], g[6], g[6]}] - 
    (2*iint[{g[13], g[23], g[8], g[1]}])/3 - 
    (2*iint[{g[13], g[23], g[9], g[4]}])/3 - 
    (2*iint[{g[13], g[23], g[10], g[6]}])/3 + 
    (3*iint[{g[13], g[25], g[1], g[1]}])/4 - 
    (3*iint[{g[13], g[25], g[6], g[6]}])/4 + iint[{g[13], g[26], g[1], g[4]}]/
     2 + iint[{g[13], g[26], g[4], g[1]}]/2 + 
    iint[{g[13], g[27], g[5], g[4]}] - iint[{g[13], g[27], g[7], g[4]}] - 
    (2*iint[{g[13], g[27], g[11], g[4]}])/3 - 
    iint[{g[13], g[27], g[12], g[4]}]/3 + iint[{g[13], g[27], g[13], g[4]}]/
     3 + (2*iint[{g[13], g[27], g[17], g[4]}])/3 - 
    iint[{g[13], g[27], g[18], g[4]}]/3 - iint[{g[13], g[27], g[22], g[6]}]/
     3 + iint[{g[13], g[27], g[26], g[1]}]/3 - 
    (2*iint[{g[13], g[29], g[8], g[1]}])/3 - 
    (2*iint[{g[13], g[29], g[9], g[4]}])/3 - 
    (2*iint[{g[13], g[29], g[10], g[6]}])/3 + 
    (3*iint[{g[13], g[30], g[4], g[4]}])/4 - 
    (3*iint[{g[13], g[30], g[6], g[6]}])/4 - 
    iint[{g[13], g[31], g[2], g[1]}] + iint[{g[13], g[31], g[3], g[1]}]/3 + 
    iint[{g[13], g[31], g[7], g[1]}] + (2*iint[{g[13], g[31], g[11], g[1]}])/
     3 - iint[{g[13], g[31], g[13], g[1]}]/3 - 
    (2*iint[{g[13], g[31], g[17], g[1]}])/3 + 
    iint[{g[13], g[31], g[18], g[1]}]/3 + iint[{g[13], g[31], g[20], g[6]}]/
     3 - iint[{g[13], g[31], g[26], g[4]}]/3 + 
    2*iint[{g[14], g[2], g[8], g[1]}] + 2*iint[{g[14], g[2], g[9], g[4]}] + 
    2*iint[{g[14], g[2], g[10], g[6]}] - (2*iint[{g[14], g[3], g[8], g[1]}])/
     3 - (2*iint[{g[14], g[3], g[9], g[4]}])/3 - 
    (2*iint[{g[14], g[3], g[10], g[6]}])/3 + 
    2*iint[{g[14], g[5], g[8], g[1]}] + 2*iint[{g[14], g[5], g[9], g[4]}] + 
    2*iint[{g[14], g[5], g[10], g[6]}] - 4*iint[{g[14], g[7], g[8], g[1]}] - 
    4*iint[{g[14], g[7], g[9], g[4]}] - 4*iint[{g[14], g[7], g[10], g[6]}] - 
    (8*iint[{g[14], g[8], g[2], g[1]}])/3 + 
    2*iint[{g[14], g[8], g[7], g[1]}] + (4*iint[{g[14], g[8], g[11], g[1]}])/
     3 - (2*iint[{g[14], g[8], g[13], g[1]}])/3 - 
    (4*iint[{g[14], g[8], g[17], g[1]}])/3 + 
    (2*iint[{g[14], g[8], g[18], g[1]}])/3 + 
    (2*iint[{g[14], g[8], g[20], g[6]}])/3 - 
    (2*iint[{g[14], g[8], g[26], g[4]}])/3 - 
    (8*iint[{g[14], g[9], g[5], g[4]}])/3 + 
    2*iint[{g[14], g[9], g[7], g[4]}] + (4*iint[{g[14], g[9], g[11], g[4]}])/
     3 - (2*iint[{g[14], g[9], g[13], g[4]}])/3 - 
    (4*iint[{g[14], g[9], g[17], g[4]}])/3 + 
    (2*iint[{g[14], g[9], g[18], g[4]}])/3 + 
    (2*iint[{g[14], g[9], g[22], g[6]}])/3 - 
    (2*iint[{g[14], g[9], g[26], g[1]}])/3 - 
    (4*iint[{g[14], g[10], g[13], g[6]}])/3 - 
    (4*iint[{g[14], g[11], g[8], g[1]}])/3 - 
    (4*iint[{g[14], g[11], g[9], g[4]}])/3 - 
    (4*iint[{g[14], g[11], g[10], g[6]}])/3 - 
    (2*iint[{g[14], g[12], g[8], g[1]}])/3 - 
    (2*iint[{g[14], g[12], g[9], g[4]}])/3 - 
    (2*iint[{g[14], g[12], g[10], g[6]}])/3 + 
    (4*iint[{g[14], g[13], g[8], g[1]}])/3 + 
    (4*iint[{g[14], g[13], g[9], g[4]}])/3 + 
    (4*iint[{g[14], g[13], g[10], g[6]}])/3 - 
    iint[{g[14], g[14], g[1], g[1]}]/3 - iint[{g[14], g[14], g[4], g[4]}]/3 - 
    iint[{g[14], g[14], g[6], g[6]}]/3 - iint[{g[14], g[16], g[1], g[1]}]/3 - 
    iint[{g[14], g[16], g[4], g[4]}]/3 - iint[{g[14], g[16], g[6], g[6]}]/3 + 
    (8*iint[{g[14], g[17], g[8], g[1]}])/3 + 
    (8*iint[{g[14], g[17], g[9], g[4]}])/3 + 
    (8*iint[{g[14], g[17], g[10], g[6]}])/3 - 
    (4*iint[{g[14], g[18], g[8], g[1]}])/3 - 
    (4*iint[{g[14], g[18], g[9], g[4]}])/3 - 
    (4*iint[{g[14], g[18], g[10], g[6]}])/3 + 
    (2*iint[{g[14], g[23], g[1], g[1]}])/3 - 
    (2*iint[{g[14], g[23], g[6], g[6]}])/3 - 
    4*iint[{g[14], g[24], g[5], g[4]}] + 4*iint[{g[14], g[24], g[7], g[4]}] + 
    (8*iint[{g[14], g[24], g[11], g[4]}])/3 + 
    (4*iint[{g[14], g[24], g[12], g[4]}])/3 - 
    (4*iint[{g[14], g[24], g[13], g[4]}])/3 - 
    (8*iint[{g[14], g[24], g[17], g[4]}])/3 + 
    (4*iint[{g[14], g[24], g[18], g[4]}])/3 + 
    (4*iint[{g[14], g[24], g[22], g[6]}])/3 - 
    (4*iint[{g[14], g[24], g[26], g[1]}])/3 - 
    (4*iint[{g[14], g[25], g[8], g[1]}])/3 - 
    (4*iint[{g[14], g[25], g[9], g[4]}])/3 - 
    (4*iint[{g[14], g[25], g[10], g[6]}])/3 - 
    4*iint[{g[14], g[28], g[2], g[1]}] + (4*iint[{g[14], g[28], g[3], g[1]}])/
     3 + 4*iint[{g[14], g[28], g[7], g[1]}] + 
    (8*iint[{g[14], g[28], g[11], g[1]}])/3 - 
    (4*iint[{g[14], g[28], g[13], g[1]}])/3 - 
    (8*iint[{g[14], g[28], g[17], g[1]}])/3 + 
    (4*iint[{g[14], g[28], g[18], g[1]}])/3 + 
    (4*iint[{g[14], g[28], g[20], g[6]}])/3 - 
    (4*iint[{g[14], g[28], g[26], g[4]}])/3 + 
    (2*iint[{g[14], g[29], g[4], g[4]}])/3 - 
    (2*iint[{g[14], g[29], g[6], g[6]}])/3 - 
    (4*iint[{g[14], g[30], g[8], g[1]}])/3 - 
    (4*iint[{g[14], g[30], g[9], g[4]}])/3 - 
    (4*iint[{g[14], g[30], g[10], g[6]}])/3 + 
    2*iint[{g[16], g[2], g[8], g[1]}] + 2*iint[{g[16], g[2], g[9], g[4]}] + 
    2*iint[{g[16], g[2], g[10], g[6]}] - (2*iint[{g[16], g[3], g[8], g[1]}])/
     3 - (2*iint[{g[16], g[3], g[9], g[4]}])/3 - 
    (2*iint[{g[16], g[3], g[10], g[6]}])/3 + 
    2*iint[{g[16], g[5], g[8], g[1]}] + 2*iint[{g[16], g[5], g[9], g[4]}] + 
    2*iint[{g[16], g[5], g[10], g[6]}] - 4*iint[{g[16], g[7], g[8], g[1]}] - 
    4*iint[{g[16], g[7], g[9], g[4]}] - 4*iint[{g[16], g[7], g[10], g[6]}] - 
    (8*iint[{g[16], g[8], g[2], g[1]}])/3 + 
    2*iint[{g[16], g[8], g[7], g[1]}] + (4*iint[{g[16], g[8], g[11], g[1]}])/
     3 - (2*iint[{g[16], g[8], g[13], g[1]}])/3 - 
    (4*iint[{g[16], g[8], g[17], g[1]}])/3 + 
    (2*iint[{g[16], g[8], g[18], g[1]}])/3 + 
    (2*iint[{g[16], g[8], g[20], g[6]}])/3 - 
    (2*iint[{g[16], g[8], g[26], g[4]}])/3 - 
    (8*iint[{g[16], g[9], g[5], g[4]}])/3 + 
    2*iint[{g[16], g[9], g[7], g[4]}] + (4*iint[{g[16], g[9], g[11], g[4]}])/
     3 - (2*iint[{g[16], g[9], g[13], g[4]}])/3 - 
    (4*iint[{g[16], g[9], g[17], g[4]}])/3 + 
    (2*iint[{g[16], g[9], g[18], g[4]}])/3 + 
    (2*iint[{g[16], g[9], g[22], g[6]}])/3 - 
    (2*iint[{g[16], g[9], g[26], g[1]}])/3 - 
    (4*iint[{g[16], g[10], g[13], g[6]}])/3 - 
    (4*iint[{g[16], g[11], g[8], g[1]}])/3 - 
    (4*iint[{g[16], g[11], g[9], g[4]}])/3 - 
    (4*iint[{g[16], g[11], g[10], g[6]}])/3 - 
    (2*iint[{g[16], g[12], g[8], g[1]}])/3 - 
    (2*iint[{g[16], g[12], g[9], g[4]}])/3 - 
    (2*iint[{g[16], g[12], g[10], g[6]}])/3 + 
    (4*iint[{g[16], g[13], g[8], g[1]}])/3 + 
    (4*iint[{g[16], g[13], g[9], g[4]}])/3 + 
    (4*iint[{g[16], g[13], g[10], g[6]}])/3 - 
    iint[{g[16], g[14], g[1], g[1]}]/3 - iint[{g[16], g[14], g[4], g[4]}]/3 - 
    iint[{g[16], g[14], g[6], g[6]}]/3 - iint[{g[16], g[16], g[1], g[1]}]/3 - 
    iint[{g[16], g[16], g[4], g[4]}]/3 - iint[{g[16], g[16], g[6], g[6]}]/3 + 
    (8*iint[{g[16], g[17], g[8], g[1]}])/3 + 
    (8*iint[{g[16], g[17], g[9], g[4]}])/3 + 
    (8*iint[{g[16], g[17], g[10], g[6]}])/3 - 
    (4*iint[{g[16], g[18], g[8], g[1]}])/3 - 
    (4*iint[{g[16], g[18], g[9], g[4]}])/3 - 
    (4*iint[{g[16], g[18], g[10], g[6]}])/3 + 
    (2*iint[{g[16], g[23], g[1], g[1]}])/3 - 
    (2*iint[{g[16], g[23], g[6], g[6]}])/3 - 
    4*iint[{g[16], g[24], g[5], g[4]}] + 4*iint[{g[16], g[24], g[7], g[4]}] + 
    (8*iint[{g[16], g[24], g[11], g[4]}])/3 + 
    (4*iint[{g[16], g[24], g[12], g[4]}])/3 - 
    (4*iint[{g[16], g[24], g[13], g[4]}])/3 - 
    (8*iint[{g[16], g[24], g[17], g[4]}])/3 + 
    (4*iint[{g[16], g[24], g[18], g[4]}])/3 + 
    (4*iint[{g[16], g[24], g[22], g[6]}])/3 - 
    (4*iint[{g[16], g[24], g[26], g[1]}])/3 - 
    (4*iint[{g[16], g[25], g[8], g[1]}])/3 - 
    (4*iint[{g[16], g[25], g[9], g[4]}])/3 - 
    (4*iint[{g[16], g[25], g[10], g[6]}])/3 - 
    4*iint[{g[16], g[28], g[2], g[1]}] + (4*iint[{g[16], g[28], g[3], g[1]}])/
     3 + 4*iint[{g[16], g[28], g[7], g[1]}] + 
    (8*iint[{g[16], g[28], g[11], g[1]}])/3 - 
    (4*iint[{g[16], g[28], g[13], g[1]}])/3 - 
    (8*iint[{g[16], g[28], g[17], g[1]}])/3 + 
    (4*iint[{g[16], g[28], g[18], g[1]}])/3 + 
    (4*iint[{g[16], g[28], g[20], g[6]}])/3 - 
    (4*iint[{g[16], g[28], g[26], g[4]}])/3 + 
    (2*iint[{g[16], g[29], g[4], g[4]}])/3 - 
    (2*iint[{g[16], g[29], g[6], g[6]}])/3 - 
    (4*iint[{g[16], g[30], g[8], g[1]}])/3 - 
    (4*iint[{g[16], g[30], g[9], g[4]}])/3 - 
    (4*iint[{g[16], g[30], g[10], g[6]}])/3 - iint[{g[17], g[1], g[3], g[1]}]/
     2 - (3*iint[{g[17], g[2], g[1], g[1]}])/2 - 
    (3*iint[{g[17], g[2], g[4], g[4]}])/2 + 
    (3*iint[{g[17], g[2], g[6], g[6]}])/2 + iint[{g[17], g[3], g[1], g[1]}]/
     2 + iint[{g[17], g[3], g[4], g[4]}]/2 - iint[{g[17], g[3], g[6], g[6]}]/
     2 - iint[{g[17], g[4], g[12], g[4]}]/2 - 
    (3*iint[{g[17], g[5], g[1], g[1]}])/2 - 
    (3*iint[{g[17], g[5], g[4], g[4]}])/2 + 
    (3*iint[{g[17], g[5], g[6], g[6]}])/2 + 
    2*iint[{g[17], g[6], g[13], g[6]}] + (3*iint[{g[17], g[7], g[1], g[1]}])/
     2 + (3*iint[{g[17], g[7], g[4], g[4]}])/2 + 
    3*iint[{g[17], g[7], g[6], g[6]}] - iint[{g[17], g[11], g[1], g[1]}]/2 - 
    iint[{g[17], g[11], g[4], g[4]}]/2 - iint[{g[17], g[11], g[6], g[6]}] + 
    iint[{g[17], g[12], g[1], g[1]}]/2 + iint[{g[17], g[12], g[4], g[4]}]/2 - 
    iint[{g[17], g[12], g[6], g[6]}]/2 - iint[{g[17], g[13], g[1], g[1]}]/2 - 
    iint[{g[17], g[13], g[4], g[4]}]/2 - iint[{g[17], g[13], g[6], g[6]}] - 
    (8*iint[{g[17], g[14], g[8], g[1]}])/3 - 
    (8*iint[{g[17], g[14], g[9], g[4]}])/3 - 
    (8*iint[{g[17], g[14], g[10], g[6]}])/3 - 
    (8*iint[{g[17], g[16], g[8], g[1]}])/3 - 
    (8*iint[{g[17], g[16], g[9], g[4]}])/3 - 
    (8*iint[{g[17], g[16], g[10], g[6]}])/3 - 
    iint[{g[17], g[17], g[1], g[1]}] - iint[{g[17], g[17], g[4], g[4]}] + 
    4*iint[{g[17], g[17], g[6], g[6]}] + iint[{g[17], g[18], g[1], g[1]}]/2 + 
    iint[{g[17], g[18], g[4], g[4]}]/2 - 2*iint[{g[17], g[18], g[6], g[6]}] - 
    (4*iint[{g[17], g[23], g[8], g[1]}])/3 - 
    (4*iint[{g[17], g[23], g[9], g[4]}])/3 - 
    (4*iint[{g[17], g[23], g[10], g[6]}])/3 + 
    (3*iint[{g[17], g[25], g[1], g[1]}])/2 - 
    (3*iint[{g[17], g[25], g[6], g[6]}])/2 + 
    iint[{g[17], g[26], g[1], g[4]}] + iint[{g[17], g[26], g[4], g[1]}] + 
    2*iint[{g[17], g[27], g[5], g[4]}] - 2*iint[{g[17], g[27], g[7], g[4]}] - 
    (4*iint[{g[17], g[27], g[11], g[4]}])/3 - 
    (2*iint[{g[17], g[27], g[12], g[4]}])/3 + 
    (2*iint[{g[17], g[27], g[13], g[4]}])/3 + 
    (4*iint[{g[17], g[27], g[17], g[4]}])/3 - 
    (2*iint[{g[17], g[27], g[18], g[4]}])/3 - 
    (2*iint[{g[17], g[27], g[22], g[6]}])/3 + 
    (2*iint[{g[17], g[27], g[26], g[1]}])/3 - 
    (4*iint[{g[17], g[29], g[8], g[1]}])/3 - 
    (4*iint[{g[17], g[29], g[9], g[4]}])/3 - 
    (4*iint[{g[17], g[29], g[10], g[6]}])/3 + 
    (3*iint[{g[17], g[30], g[4], g[4]}])/2 - 
    (3*iint[{g[17], g[30], g[6], g[6]}])/2 - 
    2*iint[{g[17], g[31], g[2], g[1]}] + (2*iint[{g[17], g[31], g[3], g[1]}])/
     3 + 2*iint[{g[17], g[31], g[7], g[1]}] + 
    (4*iint[{g[17], g[31], g[11], g[1]}])/3 - 
    (2*iint[{g[17], g[31], g[13], g[1]}])/3 - 
    (4*iint[{g[17], g[31], g[17], g[1]}])/3 + 
    (2*iint[{g[17], g[31], g[18], g[1]}])/3 + 
    (2*iint[{g[17], g[31], g[20], g[6]}])/3 - 
    (2*iint[{g[17], g[31], g[26], g[4]}])/3 + iint[{g[18], g[1], g[3], g[1]}]/
     4 + (3*iint[{g[18], g[2], g[1], g[1]}])/4 + 
    (3*iint[{g[18], g[2], g[4], g[4]}])/4 - 
    (3*iint[{g[18], g[2], g[6], g[6]}])/4 - iint[{g[18], g[3], g[1], g[1]}]/
     4 - iint[{g[18], g[3], g[4], g[4]}]/4 + iint[{g[18], g[3], g[6], g[6]}]/
     4 + iint[{g[18], g[4], g[12], g[4]}]/4 + 
    (3*iint[{g[18], g[5], g[1], g[1]}])/4 + 
    (3*iint[{g[18], g[5], g[4], g[4]}])/4 - 
    (3*iint[{g[18], g[5], g[6], g[6]}])/4 - 
    iint[{g[18], g[6], g[13], g[6]}] - (3*iint[{g[18], g[7], g[1], g[1]}])/
     4 - (3*iint[{g[18], g[7], g[4], g[4]}])/4 - 
    (3*iint[{g[18], g[7], g[6], g[6]}])/2 + iint[{g[18], g[11], g[1], g[1]}]/
     4 + iint[{g[18], g[11], g[4], g[4]}]/4 + 
    iint[{g[18], g[11], g[6], g[6]}]/2 - iint[{g[18], g[12], g[1], g[1]}]/4 - 
    iint[{g[18], g[12], g[4], g[4]}]/4 + iint[{g[18], g[12], g[6], g[6]}]/4 + 
    iint[{g[18], g[13], g[1], g[1]}]/4 + iint[{g[18], g[13], g[4], g[4]}]/4 + 
    iint[{g[18], g[13], g[6], g[6]}]/2 + (4*iint[{g[18], g[14], g[8], g[1]}])/
     3 + (4*iint[{g[18], g[14], g[9], g[4]}])/3 + 
    (4*iint[{g[18], g[14], g[10], g[6]}])/3 + 
    (4*iint[{g[18], g[16], g[8], g[1]}])/3 + 
    (4*iint[{g[18], g[16], g[9], g[4]}])/3 + 
    (4*iint[{g[18], g[16], g[10], g[6]}])/3 + 
    iint[{g[18], g[17], g[1], g[1]}]/2 + iint[{g[18], g[17], g[4], g[4]}]/2 - 
    2*iint[{g[18], g[17], g[6], g[6]}] - iint[{g[18], g[18], g[1], g[1]}]/4 - 
    iint[{g[18], g[18], g[4], g[4]}]/4 + iint[{g[18], g[18], g[6], g[6]}] + 
    (2*iint[{g[18], g[23], g[8], g[1]}])/3 + 
    (2*iint[{g[18], g[23], g[9], g[4]}])/3 + 
    (2*iint[{g[18], g[23], g[10], g[6]}])/3 - 
    (3*iint[{g[18], g[25], g[1], g[1]}])/4 + 
    (3*iint[{g[18], g[25], g[6], g[6]}])/4 - iint[{g[18], g[26], g[1], g[4]}]/
     2 - iint[{g[18], g[26], g[4], g[1]}]/2 - 
    iint[{g[18], g[27], g[5], g[4]}] + iint[{g[18], g[27], g[7], g[4]}] + 
    (2*iint[{g[18], g[27], g[11], g[4]}])/3 + 
    iint[{g[18], g[27], g[12], g[4]}]/3 - iint[{g[18], g[27], g[13], g[4]}]/
     3 - (2*iint[{g[18], g[27], g[17], g[4]}])/3 + 
    iint[{g[18], g[27], g[18], g[4]}]/3 + iint[{g[18], g[27], g[22], g[6]}]/
     3 - iint[{g[18], g[27], g[26], g[1]}]/3 + 
    (2*iint[{g[18], g[29], g[8], g[1]}])/3 + 
    (2*iint[{g[18], g[29], g[9], g[4]}])/3 + 
    (2*iint[{g[18], g[29], g[10], g[6]}])/3 - 
    (3*iint[{g[18], g[30], g[4], g[4]}])/4 + 
    (3*iint[{g[18], g[30], g[6], g[6]}])/4 + 
    iint[{g[18], g[31], g[2], g[1]}] - iint[{g[18], g[31], g[3], g[1]}]/3 - 
    iint[{g[18], g[31], g[7], g[1]}] - (2*iint[{g[18], g[31], g[11], g[1]}])/
     3 + iint[{g[18], g[31], g[13], g[1]}]/3 + 
    (2*iint[{g[18], g[31], g[17], g[1]}])/3 - 
    iint[{g[18], g[31], g[18], g[1]}]/3 - iint[{g[18], g[31], g[20], g[6]}]/
     3 + iint[{g[18], g[31], g[26], g[4]}]/3 - 
    4*iint[{g[23], g[5], g[8], g[1]}] - 4*iint[{g[23], g[5], g[9], g[4]}] - 
    4*iint[{g[23], g[5], g[10], g[6]}] + 4*iint[{g[23], g[7], g[8], g[1]}] + 
    4*iint[{g[23], g[7], g[9], g[4]}] + 4*iint[{g[23], g[7], g[10], g[6]}] - 
    (2*iint[{g[23], g[8], g[3], g[1]}])/3 - 
    (8*iint[{g[23], g[9], g[5], g[4]}])/3 + 
    2*iint[{g[23], g[9], g[7], g[4]}] + (4*iint[{g[23], g[9], g[11], g[4]}])/
     3 + (2*iint[{g[23], g[9], g[12], g[4]}])/3 - 
    (2*iint[{g[23], g[9], g[13], g[4]}])/3 - 
    (4*iint[{g[23], g[9], g[17], g[4]}])/3 + 
    (2*iint[{g[23], g[9], g[18], g[4]}])/3 + 
    (2*iint[{g[23], g[9], g[22], g[6]}])/3 - 
    (2*iint[{g[23], g[9], g[26], g[1]}])/3 - 
    (2*iint[{g[23], g[10], g[13], g[6]}])/3 + 
    (4*iint[{g[23], g[11], g[8], g[1]}])/3 + 
    (4*iint[{g[23], g[11], g[9], g[4]}])/3 + 
    (4*iint[{g[23], g[11], g[10], g[6]}])/3 + 
    (4*iint[{g[23], g[12], g[8], g[1]}])/3 + 
    (4*iint[{g[23], g[12], g[9], g[4]}])/3 + 
    (4*iint[{g[23], g[12], g[10], g[6]}])/3 - 
    (4*iint[{g[23], g[13], g[8], g[1]}])/3 - 
    (4*iint[{g[23], g[13], g[9], g[4]}])/3 - 
    (4*iint[{g[23], g[13], g[10], g[6]}])/3 + 
    (2*iint[{g[23], g[14], g[1], g[1]}])/3 - 
    (5*iint[{g[23], g[14], g[6], g[6]}])/3 + 
    (2*iint[{g[23], g[16], g[1], g[1]}])/3 - 
    (2*iint[{g[23], g[16], g[6], g[6]}])/3 - 
    (8*iint[{g[23], g[17], g[8], g[1]}])/3 - 
    (8*iint[{g[23], g[17], g[9], g[4]}])/3 - 
    (8*iint[{g[23], g[17], g[10], g[6]}])/3 + 
    (4*iint[{g[23], g[18], g[8], g[1]}])/3 + 
    (4*iint[{g[23], g[18], g[9], g[4]}])/3 + 
    (4*iint[{g[23], g[18], g[10], g[6]}])/3 - 
    iint[{g[23], g[19], g[6], g[6]}] - iint[{g[23], g[23], g[1], g[1]}]/3 + 
    iint[{g[23], g[23], g[6], g[6]}]/3 + 2*iint[{g[23], g[24], g[5], g[4]}] - 
    2*iint[{g[23], g[24], g[7], g[4]}] - 
    (4*iint[{g[23], g[24], g[11], g[4]}])/3 - 
    (2*iint[{g[23], g[24], g[12], g[4]}])/3 + 
    (2*iint[{g[23], g[24], g[13], g[4]}])/3 + 
    (4*iint[{g[23], g[24], g[17], g[4]}])/3 - 
    (2*iint[{g[23], g[24], g[18], g[4]}])/3 - 
    (2*iint[{g[23], g[24], g[22], g[6]}])/3 + 
    (2*iint[{g[23], g[24], g[26], g[1]}])/3 + 
    (2*iint[{g[23], g[25], g[8], g[1]}])/3 + 
    (2*iint[{g[23], g[25], g[9], g[4]}])/3 + 
    (2*iint[{g[23], g[25], g[10], g[6]}])/3 + 
    (3*iint[{g[25], g[1], g[3], g[1]}])/4 + 
    (9*iint[{g[25], g[2], g[1], g[1]}])/4 - 
    (3*iint[{g[25], g[3], g[1], g[1]}])/4 - 
    (3*iint[{g[25], g[6], g[13], g[6]}])/4 - 
    (9*iint[{g[25], g[7], g[6], g[6]}])/4 + 
    (3*iint[{g[25], g[13], g[6], g[6]}])/4 + iint[{g[26], g[1], g[5], g[4]}]/
     2 + iint[{g[26], g[2], g[1], g[4]}]/2 + iint[{g[26], g[2], g[4], g[1]}]/
     2 + iint[{g[26], g[4], g[2], g[1]}]/2 + iint[{g[26], g[5], g[1], g[4]}]/
     2 + iint[{g[26], g[5], g[4], g[1]}]/2 - iint[{g[27], g[4], g[6], g[6]}]/
     2 + 2*iint[{g[27], g[5], g[5], g[4]}] - 
    iint[{g[27], g[5], g[7], g[4]}] - (2*iint[{g[27], g[5], g[11], g[4]}])/
     3 - iint[{g[27], g[5], g[12], g[4]}]/3 + 
    iint[{g[27], g[5], g[13], g[4]}]/3 + (2*iint[{g[27], g[5], g[17], g[4]}])/
     3 - iint[{g[27], g[5], g[18], g[4]}]/3 - 
    iint[{g[27], g[5], g[22], g[6]}]/3 + iint[{g[27], g[5], g[26], g[1]}]/3 - 
    iint[{g[27], g[7], g[5], g[4]}] + (8*iint[{g[27], g[9], g[8], g[1]}])/3 + 
    (8*iint[{g[27], g[9], g[9], g[4]}])/3 + 
    (8*iint[{g[27], g[9], g[10], g[6]}])/3 - 
    (5*iint[{g[27], g[11], g[5], g[4]}])/3 + 
    iint[{g[27], g[11], g[7], g[4]}] + (2*iint[{g[27], g[11], g[11], g[4]}])/
     3 + iint[{g[27], g[11], g[12], g[4]}]/3 - 
    iint[{g[27], g[11], g[13], g[4]}]/3 - 
    (2*iint[{g[27], g[11], g[17], g[4]}])/3 + 
    iint[{g[27], g[11], g[18], g[4]}]/3 + iint[{g[27], g[11], g[22], g[6]}]/
     3 - iint[{g[27], g[11], g[26], g[1]}]/3 - 
    iint[{g[27], g[12], g[5], g[4]}]/3 + iint[{g[27], g[13], g[5], g[4]}]/3 + 
    (2*iint[{g[27], g[17], g[5], g[4]}])/3 - iint[{g[27], g[18], g[5], g[4]}]/
     3 - iint[{g[27], g[22], g[13], g[6]}]/3 + 
    (4*iint[{g[27], g[24], g[8], g[1]}])/3 + 
    (4*iint[{g[27], g[24], g[9], g[4]}])/3 + 
    (4*iint[{g[27], g[24], g[10], g[6]}])/3 + 
    iint[{g[27], g[25], g[5], g[4]}] - iint[{g[27], g[25], g[7], g[4]}] - 
    (2*iint[{g[27], g[25], g[11], g[4]}])/3 - 
    iint[{g[27], g[25], g[12], g[4]}]/3 + iint[{g[27], g[25], g[13], g[4]}]/
     3 + (2*iint[{g[27], g[25], g[17], g[4]}])/3 - 
    iint[{g[27], g[25], g[18], g[4]}]/3 - iint[{g[27], g[25], g[22], g[6]}]/
     3 + iint[{g[27], g[25], g[26], g[1]}]/3 + 
    iint[{g[27], g[26], g[3], g[1]}]/3 + iint[{g[27], g[27], g[1], g[1]}]/3 - 
    iint[{g[27], g[27], g[6], g[6]}]/3 - 4*iint[{g[29], g[2], g[8], g[1]}] - 
    4*iint[{g[29], g[2], g[9], g[4]}] - 4*iint[{g[29], g[2], g[10], g[6]}] + 
    (4*iint[{g[29], g[3], g[8], g[1]}])/3 + 
    (4*iint[{g[29], g[3], g[9], g[4]}])/3 + 
    (4*iint[{g[29], g[3], g[10], g[6]}])/3 + 
    4*iint[{g[29], g[7], g[8], g[1]}] + 4*iint[{g[29], g[7], g[9], g[4]}] + 
    4*iint[{g[29], g[7], g[10], g[6]}] - (8*iint[{g[29], g[8], g[2], g[1]}])/
     3 + (2*iint[{g[29], g[8], g[3], g[1]}])/3 + 
    2*iint[{g[29], g[8], g[7], g[1]}] + (4*iint[{g[29], g[8], g[11], g[1]}])/
     3 - (2*iint[{g[29], g[8], g[13], g[1]}])/3 - 
    (4*iint[{g[29], g[8], g[17], g[1]}])/3 + 
    (2*iint[{g[29], g[8], g[18], g[1]}])/3 + 
    (2*iint[{g[29], g[8], g[20], g[6]}])/3 - 
    (2*iint[{g[29], g[8], g[26], g[4]}])/3 - 
    (2*iint[{g[29], g[9], g[12], g[4]}])/3 - 
    (2*iint[{g[29], g[10], g[13], g[6]}])/3 + 
    (4*iint[{g[29], g[11], g[8], g[1]}])/3 + 
    (4*iint[{g[29], g[11], g[9], g[4]}])/3 + 
    (4*iint[{g[29], g[11], g[10], g[6]}])/3 - 
    (4*iint[{g[29], g[13], g[8], g[1]}])/3 - 
    (4*iint[{g[29], g[13], g[9], g[4]}])/3 - 
    (4*iint[{g[29], g[13], g[10], g[6]}])/3 + 
    (2*iint[{g[29], g[14], g[4], g[4]}])/3 + 
    (4*iint[{g[29], g[14], g[6], g[6]}])/3 + 
    (2*iint[{g[29], g[16], g[4], g[4]}])/3 + iint[{g[29], g[16], g[6], g[6]}]/
     3 - (8*iint[{g[29], g[17], g[8], g[1]}])/3 - 
    (8*iint[{g[29], g[17], g[9], g[4]}])/3 - 
    (8*iint[{g[29], g[17], g[10], g[6]}])/3 + 
    (4*iint[{g[29], g[18], g[8], g[1]}])/3 + 
    (4*iint[{g[29], g[18], g[9], g[4]}])/3 + 
    (4*iint[{g[29], g[18], g[10], g[6]}])/3 + 
    iint[{g[29], g[19], g[6], g[6]}] + 2*iint[{g[29], g[28], g[2], g[1]}] - 
    (2*iint[{g[29], g[28], g[3], g[1]}])/3 - 
    2*iint[{g[29], g[28], g[7], g[1]}] - 
    (4*iint[{g[29], g[28], g[11], g[1]}])/3 + 
    (2*iint[{g[29], g[28], g[13], g[1]}])/3 + 
    (4*iint[{g[29], g[28], g[17], g[1]}])/3 - 
    (2*iint[{g[29], g[28], g[18], g[1]}])/3 - 
    (2*iint[{g[29], g[28], g[20], g[6]}])/3 + 
    (2*iint[{g[29], g[28], g[26], g[4]}])/3 - 
    iint[{g[29], g[29], g[4], g[4]}]/3 + iint[{g[29], g[29], g[6], g[6]}]/3 + 
    (2*iint[{g[29], g[30], g[8], g[1]}])/3 + 
    (2*iint[{g[29], g[30], g[9], g[4]}])/3 + 
    (2*iint[{g[29], g[30], g[10], g[6]}])/3 + 
    (3*iint[{g[30], g[4], g[12], g[4]}])/4 + 
    (9*iint[{g[30], g[5], g[4], g[4]}])/4 - 
    (3*iint[{g[30], g[6], g[13], g[6]}])/4 - 
    (9*iint[{g[30], g[7], g[6], g[6]}])/4 - 
    (3*iint[{g[30], g[12], g[4], g[4]}])/4 + 
    (3*iint[{g[30], g[13], g[6], g[6]}])/4 + iint[{g[31], g[1], g[6], g[6]}]/
     2 - 2*iint[{g[31], g[2], g[2], g[1]}] + iint[{g[31], g[2], g[3], g[1]}]/
     3 + iint[{g[31], g[2], g[7], g[1]}] + 
    (2*iint[{g[31], g[2], g[11], g[1]}])/3 - iint[{g[31], g[2], g[13], g[1]}]/
     3 - (2*iint[{g[31], g[2], g[17], g[1]}])/3 + 
    iint[{g[31], g[2], g[18], g[1]}]/3 + iint[{g[31], g[2], g[20], g[6]}]/3 - 
    iint[{g[31], g[2], g[26], g[4]}]/3 + iint[{g[31], g[3], g[2], g[1]}]/3 + 
    iint[{g[31], g[7], g[2], g[1]}] - (8*iint[{g[31], g[8], g[8], g[1]}])/3 - 
    (8*iint[{g[31], g[8], g[9], g[4]}])/3 - 
    (8*iint[{g[31], g[8], g[10], g[6]}])/3 + 
    (5*iint[{g[31], g[11], g[2], g[1]}])/3 - iint[{g[31], g[11], g[3], g[1]}]/
     3 - iint[{g[31], g[11], g[7], g[1]}] - 
    (2*iint[{g[31], g[11], g[11], g[1]}])/3 + 
    iint[{g[31], g[11], g[13], g[1]}]/3 + 
    (2*iint[{g[31], g[11], g[17], g[1]}])/3 - 
    iint[{g[31], g[11], g[18], g[1]}]/3 - iint[{g[31], g[11], g[20], g[6]}]/
     3 + iint[{g[31], g[11], g[26], g[4]}]/3 - 
    iint[{g[31], g[13], g[2], g[1]}]/3 - (2*iint[{g[31], g[17], g[2], g[1]}])/
     3 + iint[{g[31], g[18], g[2], g[1]}]/3 + 
    iint[{g[31], g[20], g[13], g[6]}]/3 - iint[{g[31], g[26], g[12], g[4]}]/
     3 - (4*iint[{g[31], g[28], g[8], g[1]}])/3 - 
    (4*iint[{g[31], g[28], g[9], g[4]}])/3 - 
    (4*iint[{g[31], g[28], g[10], g[6]}])/3 - 
    iint[{g[31], g[30], g[2], g[1]}] + iint[{g[31], g[30], g[3], g[1]}]/3 + 
    iint[{g[31], g[30], g[7], g[1]}] + (2*iint[{g[31], g[30], g[11], g[1]}])/
     3 - iint[{g[31], g[30], g[13], g[1]}]/3 - 
    (2*iint[{g[31], g[30], g[17], g[1]}])/3 + 
    iint[{g[31], g[30], g[18], g[1]}]/3 + iint[{g[31], g[30], g[20], g[6]}]/
     3 - iint[{g[31], g[30], g[26], g[4]}]/3 + 
    iint[{g[31], g[31], g[4], g[4]}]/3 - iint[{g[31], g[31], g[6], g[6]}]/3 + 
    (24*I)*iint[{g[2], g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[2], g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[2], g[23]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[2], g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[3], g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[3], g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[3], g[23]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[3], g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[5], g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[5], g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[5], g[23]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[5], g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[7], g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[7], g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[7], g[23]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[7], g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[8], g[1]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[8], g[31]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[9], g[4]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[9], g[27]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (16*I)*iint[{g[11], g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (16*I)*iint[{g[11], g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[11], g[23]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[11], g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[12], g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[12], g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[12], g[23]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[12], g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[13], g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[13], g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[13], g[23]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[13], g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[14], g[2]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[14], g[3]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[14], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[14], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[14], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[14], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[14], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (16*I)*iint[{g[14], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[14], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[14], g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[14], g[30]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[16], g[2]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[16], g[3]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[16], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[16], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[16], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[16], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[16], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (16*I)*iint[{g[16], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[16], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[16], g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[16], g[30]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (16*I)*iint[{g[17], g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (16*I)*iint[{g[17], g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[17], g[23]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[17], g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[18], g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[18], g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[18], g[23]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[18], g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[23], g[5]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[23], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[23], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[23], g[12]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[23], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (16*I)*iint[{g[23], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[23], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[23], g[25]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (16*I)*iint[{g[27], g[9]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[27], g[24]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[29], g[2]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[29], g[3]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[29], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[29], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[29], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (16*I)*iint[{g[29], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[29], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[29], g[30]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (16*I)*iint[{g[31], g[8]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[31], g[28]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (-1/90*Pi^4 - 36*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]^2)/2 + 
    ((2*I)/3)*iint[{g[14]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    ((2*I)/3)*iint[{g[16]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/3)*iint[{g[23]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/3)*iint[{g[29]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 11*iint[{g[1]}]*Zeta[3] - 
    6*iint[{g[2]}]*Zeta[3] + 2*iint[{g[3]}]*Zeta[3] - 
    11*iint[{g[4]}]*Zeta[3] - 6*iint[{g[5]}]*Zeta[3] + 
    11*iint[{g[6]}]*Zeta[3] + 6*iint[{g[7]}]*Zeta[3] + 
    4*iint[{g[11]}]*Zeta[3] + 2*iint[{g[12]}]*Zeta[3] - 
    2*iint[{g[13]}]*Zeta[3] - 4*iint[{g[17]}]*Zeta[3] + 
    2*iint[{g[18]}]*Zeta[3] - (16*iint[{g[27]}]*Zeta[3])/3 + 
    (16*iint[{g[31]}]*Zeta[3])/3), 
 \[Epsilon]^4*(iint[{g[1], g[8], g[1], g[1]}]/4 - 
   iint[{g[1], g[8], g[4], g[4]}]/4 + iint[{g[1], g[8], g[6], g[6]}]/4 + 
   iint[{g[1], g[10], g[1], g[6]}]/4 + iint[{g[1], g[10], g[6], g[1]}]/4 + 
   iint[{g[1], g[14], g[2], g[1]}]/4 - iint[{g[1], g[14], g[3], g[1]}]/12 - 
   iint[{g[1], g[14], g[7], g[1]}]/4 - iint[{g[1], g[14], g[11], g[1]}]/6 + 
   iint[{g[1], g[14], g[13], g[1]}]/12 + iint[{g[1], g[14], g[17], g[1]}]/6 - 
   iint[{g[1], g[14], g[18], g[1]}]/12 - iint[{g[1], g[14], g[20], g[6]}]/
    12 + iint[{g[1], g[14], g[26], g[4]}]/12 + 
   iint[{g[1], g[16], g[2], g[1]}]/4 - iint[{g[1], g[16], g[3], g[1]}]/12 - 
   iint[{g[1], g[16], g[7], g[1]}]/4 - iint[{g[1], g[16], g[11], g[1]}]/6 + 
   iint[{g[1], g[16], g[13], g[1]}]/12 + iint[{g[1], g[16], g[17], g[1]}]/6 - 
   iint[{g[1], g[16], g[18], g[1]}]/12 - iint[{g[1], g[16], g[20], g[6]}]/
    12 + iint[{g[1], g[16], g[26], g[4]}]/12 - 
   (3*iint[{g[1], g[28], g[4], g[4]}])/8 + 
   (3*iint[{g[1], g[28], g[6], g[6]}])/8 + iint[{g[1], g[29], g[2], g[1]}]/
    4 - iint[{g[1], g[29], g[3], g[1]}]/12 - iint[{g[1], g[29], g[7], g[1]}]/
    4 - iint[{g[1], g[29], g[11], g[1]}]/6 + iint[{g[1], g[29], g[13], g[1]}]/
    12 + iint[{g[1], g[29], g[17], g[1]}]/6 - 
   iint[{g[1], g[29], g[18], g[1]}]/12 - iint[{g[1], g[29], g[20], g[6]}]/
    12 + iint[{g[1], g[29], g[26], g[4]}]/12 + 
   iint[{g[1], g[31], g[8], g[1]}]/6 + iint[{g[1], g[31], g[9], g[4]}]/6 + 
   iint[{g[1], g[31], g[10], g[6]}]/6 - (3*iint[{g[2], g[11], g[8], g[1]}])/
    2 - (3*iint[{g[2], g[11], g[9], g[4]}])/2 - 
   (3*iint[{g[2], g[11], g[10], g[6]}])/2 + 
   (3*iint[{g[2], g[14], g[4], g[4]}])/2 + 
   3*iint[{g[2], g[15], g[11], g[6]}] - 3*iint[{g[2], g[15], g[17], g[6]}] + 
   (3*iint[{g[2], g[15], g[18], g[6]}])/2 + 
   (3*iint[{g[2], g[15], g[20], g[1]}])/2 + 
   (3*iint[{g[2], g[15], g[22], g[4]}])/2 + 
   (3*iint[{g[2], g[16], g[4], g[4]}])/2 + 
   (3*iint[{g[2], g[17], g[8], g[1]}])/2 + 
   (3*iint[{g[2], g[17], g[9], g[4]}])/2 + 
   (3*iint[{g[2], g[17], g[10], g[6]}])/2 - 
   (3*iint[{g[2], g[18], g[8], g[1]}])/2 - 
   (3*iint[{g[2], g[18], g[9], g[4]}])/2 - 
   (3*iint[{g[2], g[18], g[10], g[6]}])/2 - 
   (3*iint[{g[2], g[19], g[1], g[1]}])/4 + 
   (3*iint[{g[2], g[19], g[4], g[4]}])/4 + iint[{g[3], g[11], g[8], g[1]}]/
    2 + iint[{g[3], g[11], g[9], g[4]}]/2 + iint[{g[3], g[11], g[10], g[6]}]/
    2 - iint[{g[3], g[14], g[4], g[4]}]/2 - 
   iint[{g[3], g[15], g[11], g[6]}] + iint[{g[3], g[15], g[17], g[6]}] - 
   iint[{g[3], g[15], g[18], g[6]}]/2 - iint[{g[3], g[15], g[20], g[1]}]/2 - 
   iint[{g[3], g[15], g[22], g[4]}]/2 - iint[{g[3], g[16], g[4], g[4]}]/2 - 
   iint[{g[3], g[17], g[8], g[1]}]/2 - iint[{g[3], g[17], g[9], g[4]}]/2 - 
   iint[{g[3], g[17], g[10], g[6]}]/2 + iint[{g[3], g[18], g[8], g[1]}]/2 + 
   iint[{g[3], g[18], g[9], g[4]}]/2 + iint[{g[3], g[18], g[10], g[6]}]/2 + 
   iint[{g[3], g[19], g[1], g[1]}]/4 - iint[{g[3], g[19], g[4], g[4]}]/4 + 
   iint[{g[6], g[6], g[8], g[1]}]/4 + iint[{g[6], g[6], g[9], g[4]}]/4 + 
   iint[{g[6], g[6], g[10], g[6]}]/4 + iint[{g[6], g[8], g[1], g[6]}]/4 + 
   iint[{g[6], g[8], g[6], g[1]}]/4 + iint[{g[6], g[10], g[1], g[1]}]/4 - 
   iint[{g[6], g[10], g[4], g[4]}]/4 + iint[{g[6], g[10], g[6], g[6]}]/4 + 
   iint[{g[6], g[14], g[11], g[6]}]/3 - iint[{g[6], g[14], g[17], g[6]}]/3 + 
   iint[{g[6], g[14], g[18], g[6]}]/6 + iint[{g[6], g[14], g[20], g[1]}]/6 + 
   iint[{g[6], g[14], g[22], g[4]}]/6 + (3*iint[{g[6], g[15], g[1], g[1]}])/
    8 - (3*iint[{g[6], g[15], g[4], g[4]}])/8 + 
   iint[{g[6], g[19], g[11], g[6]}]/6 - iint[{g[6], g[19], g[17], g[6]}]/6 + 
   iint[{g[6], g[19], g[18], g[6]}]/12 + iint[{g[6], g[19], g[20], g[1]}]/
    12 + iint[{g[6], g[19], g[22], g[4]}]/12 - 
   iint[{g[6], g[21], g[8], g[1]}]/6 - iint[{g[6], g[21], g[9], g[4]}]/6 - 
   iint[{g[6], g[21], g[10], g[6]}]/6 + (9*iint[{g[7], g[2], g[8], g[1]}])/
    2 + (9*iint[{g[7], g[2], g[9], g[4]}])/2 + 
   (9*iint[{g[7], g[2], g[10], g[6]}])/2 - (3*iint[{g[7], g[3], g[8], g[1]}])/
    2 - (3*iint[{g[7], g[3], g[9], g[4]}])/2 - 
   (3*iint[{g[7], g[3], g[10], g[6]}])/2 - (9*iint[{g[7], g[7], g[8], g[1]}])/
    2 - (9*iint[{g[7], g[7], g[9], g[4]}])/2 - 
   (9*iint[{g[7], g[7], g[10], g[6]}])/2 - 
   (3*iint[{g[7], g[11], g[8], g[1]}])/2 - 
   (3*iint[{g[7], g[11], g[9], g[4]}])/2 - 
   (3*iint[{g[7], g[11], g[10], g[6]}])/2 + 
   (3*iint[{g[7], g[13], g[8], g[1]}])/2 + 
   (3*iint[{g[7], g[13], g[9], g[4]}])/2 + 
   (3*iint[{g[7], g[13], g[10], g[6]}])/2 - 
   (3*iint[{g[7], g[14], g[4], g[4]}])/4 - 
   (9*iint[{g[7], g[14], g[6], g[6]}])/4 - 
   (3*iint[{g[7], g[16], g[4], g[4]}])/4 - 
   (3*iint[{g[7], g[16], g[6], g[6]}])/4 + 
   3*iint[{g[7], g[17], g[8], g[1]}] + 3*iint[{g[7], g[17], g[9], g[4]}] + 
   3*iint[{g[7], g[17], g[10], g[6]}] - (3*iint[{g[7], g[18], g[8], g[1]}])/
    2 - (3*iint[{g[7], g[18], g[9], g[4]}])/2 - 
   (3*iint[{g[7], g[18], g[10], g[6]}])/2 - 
   (3*iint[{g[7], g[19], g[6], g[6]}])/2 - 
   (9*iint[{g[7], g[28], g[2], g[1]}])/2 + 
   (3*iint[{g[7], g[28], g[3], g[1]}])/2 + 
   (9*iint[{g[7], g[28], g[7], g[1]}])/2 + 
   3*iint[{g[7], g[28], g[11], g[1]}] - (3*iint[{g[7], g[28], g[13], g[1]}])/
    2 - 3*iint[{g[7], g[28], g[17], g[1]}] + 
   (3*iint[{g[7], g[28], g[18], g[1]}])/2 + 
   (3*iint[{g[7], g[28], g[20], g[6]}])/2 - 
   (3*iint[{g[7], g[28], g[26], g[4]}])/2 + 
   (3*iint[{g[7], g[29], g[4], g[4]}])/4 - 
   (3*iint[{g[7], g[29], g[6], g[6]}])/4 - 
   (3*iint[{g[7], g[30], g[8], g[1]}])/2 - 
   (3*iint[{g[7], g[30], g[9], g[4]}])/2 - 
   (3*iint[{g[7], g[30], g[10], g[6]}])/2 - 
   (3*iint[{g[13], g[2], g[8], g[1]}])/2 - 
   (3*iint[{g[13], g[2], g[9], g[4]}])/2 - 
   (3*iint[{g[13], g[2], g[10], g[6]}])/2 + iint[{g[13], g[3], g[8], g[1]}]/
    2 + iint[{g[13], g[3], g[9], g[4]}]/2 + iint[{g[13], g[3], g[10], g[6]}]/
    2 + (3*iint[{g[13], g[7], g[8], g[1]}])/2 + 
   (3*iint[{g[13], g[7], g[9], g[4]}])/2 + 
   (3*iint[{g[13], g[7], g[10], g[6]}])/2 + iint[{g[13], g[11], g[8], g[1]}]/
    2 + iint[{g[13], g[11], g[9], g[4]}]/2 + 
   iint[{g[13], g[11], g[10], g[6]}]/2 - iint[{g[13], g[13], g[8], g[1]}]/2 - 
   iint[{g[13], g[13], g[9], g[4]}]/2 - iint[{g[13], g[13], g[10], g[6]}]/2 + 
   iint[{g[13], g[14], g[4], g[4]}]/4 + (3*iint[{g[13], g[14], g[6], g[6]}])/
    4 + iint[{g[13], g[16], g[4], g[4]}]/4 + iint[{g[13], g[16], g[6], g[6]}]/
    4 - iint[{g[13], g[17], g[8], g[1]}] - iint[{g[13], g[17], g[9], g[4]}] - 
   iint[{g[13], g[17], g[10], g[6]}] + iint[{g[13], g[18], g[8], g[1]}]/2 + 
   iint[{g[13], g[18], g[9], g[4]}]/2 + iint[{g[13], g[18], g[10], g[6]}]/2 + 
   iint[{g[13], g[19], g[6], g[6]}]/2 + (3*iint[{g[13], g[28], g[2], g[1]}])/
    2 - iint[{g[13], g[28], g[3], g[1]}]/2 - 
   (3*iint[{g[13], g[28], g[7], g[1]}])/2 - 
   iint[{g[13], g[28], g[11], g[1]}] + iint[{g[13], g[28], g[13], g[1]}]/2 + 
   iint[{g[13], g[28], g[17], g[1]}] - iint[{g[13], g[28], g[18], g[1]}]/2 - 
   iint[{g[13], g[28], g[20], g[6]}]/2 + iint[{g[13], g[28], g[26], g[4]}]/
    2 - iint[{g[13], g[29], g[4], g[4]}]/4 + iint[{g[13], g[29], g[6], g[6]}]/
    4 + iint[{g[13], g[30], g[8], g[1]}]/2 + iint[{g[13], g[30], g[9], g[4]}]/
    2 + iint[{g[13], g[30], g[10], g[6]}]/2 - 
   (3*iint[{g[14], g[1], g[2], g[1]}])/2 + iint[{g[14], g[1], g[3], g[1]}]/
    2 + (3*iint[{g[14], g[1], g[7], g[1]}])/2 + 
   iint[{g[14], g[1], g[11], g[1]}] - iint[{g[14], g[1], g[13], g[1]}]/2 - 
   iint[{g[14], g[1], g[17], g[1]}] + iint[{g[14], g[1], g[18], g[1]}]/2 + 
   iint[{g[14], g[1], g[20], g[6]}]/2 - iint[{g[14], g[1], g[26], g[4]}]/2 + 
   (3*iint[{g[14], g[2], g[4], g[4]}])/4 - 
   (3*iint[{g[14], g[2], g[6], g[6]}])/4 - iint[{g[14], g[3], g[4], g[4]}]/
    4 + iint[{g[14], g[3], g[6], g[6]}]/4 + 
   (3*iint[{g[14], g[5], g[4], g[4]}])/2 - 
   (9*iint[{g[14], g[7], g[4], g[4]}])/4 + 
   (3*iint[{g[14], g[7], g[6], g[6]}])/4 - iint[{g[14], g[11], g[1], g[1]}]/
    4 - iint[{g[14], g[11], g[4], g[4]}]/2 - iint[{g[14], g[11], g[6], g[6]}]/
    4 - iint[{g[14], g[12], g[4], g[4]}]/2 + 
   (3*iint[{g[14], g[13], g[4], g[4]}])/4 - iint[{g[14], g[13], g[6], g[6]}]/
    4 - (2*iint[{g[14], g[14], g[8], g[1]}])/3 - 
   (2*iint[{g[14], g[14], g[9], g[4]}])/3 - 
   (2*iint[{g[14], g[14], g[10], g[6]}])/3 + 
   (2*iint[{g[14], g[16], g[8], g[1]}])/3 + 
   (2*iint[{g[14], g[16], g[9], g[4]}])/3 + 
   (2*iint[{g[14], g[16], g[10], g[6]}])/3 + iint[{g[14], g[17], g[1], g[1]}]/
    4 + (5*iint[{g[14], g[17], g[4], g[4]}])/4 - 
   iint[{g[14], g[17], g[6], g[6]}]/2 + iint[{g[14], g[18], g[1], g[1]}]/4 - 
   iint[{g[14], g[18], g[4], g[4]}] + iint[{g[14], g[18], g[6], g[6]}]/4 - 
   (2*iint[{g[14], g[19], g[8], g[1]}])/3 - 
   (2*iint[{g[14], g[19], g[9], g[4]}])/3 - 
   (2*iint[{g[14], g[19], g[10], g[6]}])/3 - iint[{g[14], g[20], g[1], g[6]}]/
    2 - iint[{g[14], g[20], g[6], g[1]}]/2 + 
   (2*iint[{g[14], g[21], g[11], g[6]}])/3 - 
   (2*iint[{g[14], g[21], g[17], g[6]}])/3 + 
   iint[{g[14], g[21], g[18], g[6]}]/3 + iint[{g[14], g[21], g[20], g[1]}]/
    3 + iint[{g[14], g[21], g[22], g[4]}]/3 + 
   (2*iint[{g[14], g[29], g[8], g[1]}])/3 + 
   (2*iint[{g[14], g[29], g[9], g[4]}])/3 + 
   (2*iint[{g[14], g[29], g[10], g[6]}])/3 - 
   (3*iint[{g[14], g[30], g[4], g[4]}])/4 + 
   (3*iint[{g[14], g[30], g[6], g[6]}])/4 + 
   iint[{g[14], g[31], g[2], g[1]}] - iint[{g[14], g[31], g[3], g[1]}]/3 - 
   iint[{g[14], g[31], g[7], g[1]}] - (2*iint[{g[14], g[31], g[11], g[1]}])/
    3 + iint[{g[14], g[31], g[13], g[1]}]/3 + 
   (2*iint[{g[14], g[31], g[17], g[1]}])/3 - 
   iint[{g[14], g[31], g[18], g[1]}]/3 - iint[{g[14], g[31], g[20], g[6]}]/
    3 + iint[{g[14], g[31], g[26], g[4]}]/3 - 
   (3*iint[{g[19], g[1], g[2], g[1]}])/2 + iint[{g[19], g[1], g[3], g[1]}]/
    2 + (3*iint[{g[19], g[1], g[7], g[1]}])/2 + 
   iint[{g[19], g[1], g[11], g[1]}] - iint[{g[19], g[1], g[13], g[1]}]/2 - 
   iint[{g[19], g[1], g[17], g[1]}] + iint[{g[19], g[1], g[18], g[1]}]/2 + 
   iint[{g[19], g[1], g[20], g[6]}]/2 - iint[{g[19], g[1], g[26], g[4]}]/2 + 
   (3*iint[{g[19], g[2], g[4], g[4]}])/4 - 
   (3*iint[{g[19], g[2], g[6], g[6]}])/4 - iint[{g[19], g[3], g[4], g[4]}]/
    4 + iint[{g[19], g[3], g[6], g[6]}]/4 + 
   (3*iint[{g[19], g[5], g[4], g[4]}])/2 - 
   (9*iint[{g[19], g[7], g[4], g[4]}])/4 + 
   (3*iint[{g[19], g[7], g[6], g[6]}])/4 - iint[{g[19], g[11], g[1], g[1]}]/
    4 - iint[{g[19], g[11], g[4], g[4]}]/2 - iint[{g[19], g[11], g[6], g[6]}]/
    4 - iint[{g[19], g[12], g[4], g[4]}]/2 + 
   (3*iint[{g[19], g[13], g[4], g[4]}])/4 - iint[{g[19], g[13], g[6], g[6]}]/
    4 - (2*iint[{g[19], g[14], g[8], g[1]}])/3 - 
   (2*iint[{g[19], g[14], g[9], g[4]}])/3 - 
   (2*iint[{g[19], g[14], g[10], g[6]}])/3 + 
   (2*iint[{g[19], g[16], g[8], g[1]}])/3 + 
   (2*iint[{g[19], g[16], g[9], g[4]}])/3 + 
   (2*iint[{g[19], g[16], g[10], g[6]}])/3 + iint[{g[19], g[17], g[1], g[1]}]/
    4 + (5*iint[{g[19], g[17], g[4], g[4]}])/4 - 
   iint[{g[19], g[17], g[6], g[6]}]/2 + iint[{g[19], g[18], g[1], g[1]}]/4 - 
   iint[{g[19], g[18], g[4], g[4]}] + iint[{g[19], g[18], g[6], g[6]}]/4 - 
   (2*iint[{g[19], g[19], g[8], g[1]}])/3 - 
   (2*iint[{g[19], g[19], g[9], g[4]}])/3 - 
   (2*iint[{g[19], g[19], g[10], g[6]}])/3 - iint[{g[19], g[20], g[1], g[6]}]/
    2 - iint[{g[19], g[20], g[6], g[1]}]/2 + 
   (2*iint[{g[19], g[21], g[11], g[6]}])/3 - 
   (2*iint[{g[19], g[21], g[17], g[6]}])/3 + 
   iint[{g[19], g[21], g[18], g[6]}]/3 + iint[{g[19], g[21], g[20], g[1]}]/
    3 + iint[{g[19], g[21], g[22], g[4]}]/3 + 
   (2*iint[{g[19], g[29], g[8], g[1]}])/3 + 
   (2*iint[{g[19], g[29], g[9], g[4]}])/3 + 
   (2*iint[{g[19], g[29], g[10], g[6]}])/3 - 
   (3*iint[{g[19], g[30], g[4], g[4]}])/4 + 
   (3*iint[{g[19], g[30], g[6], g[6]}])/4 + 
   iint[{g[19], g[31], g[2], g[1]}] - iint[{g[19], g[31], g[3], g[1]}]/3 - 
   iint[{g[19], g[31], g[7], g[1]}] - (2*iint[{g[19], g[31], g[11], g[1]}])/
    3 + iint[{g[19], g[31], g[13], g[1]}]/3 + 
   (2*iint[{g[19], g[31], g[17], g[1]}])/3 - 
   iint[{g[19], g[31], g[18], g[1]}]/3 - iint[{g[19], g[31], g[20], g[6]}]/
    3 + iint[{g[19], g[31], g[26], g[4]}]/3 - I*iint[{g[1], g[31]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[2], g[11]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[2], g[17]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[2], g[18]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[3], g[11]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (3*I)*iint[{g[3], g[17]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[3], g[18]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - ((3*I)/2)*iint[{g[6], g[6]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + I*iint[{g[6], g[21]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (27*I)*iint[{g[7], g[2]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[7], g[3]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (27*I)*iint[{g[7], g[7]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[7], g[11]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[7], g[13]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[7], g[17]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[7], g[18]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[7], g[30]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[13], g[2]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[13], g[3]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[13], g[7]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[13], g[11]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (3*I)*iint[{g[13], g[13]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[13], g[17]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[13], g[18]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[13], g[30]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[14], g[14]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[14], g[16]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[14], g[19]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[14], g[29]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[19], g[14]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[19], g[16]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[19], g[19]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[19], g[29]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
   ((27*I)/2)*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]] + 4*iint[{g[14]}]*Zeta[3] + 
   4*iint[{g[19]}]*Zeta[3]), 
 \[Epsilon]^3*(iint[{g[8], g[1], g[1]}] - iint[{g[8], g[4], g[4]}] + 
    iint[{g[8], g[6], g[6]}] + iint[{g[10], g[1], g[6]}] + 
    iint[{g[10], g[6], g[1]}] + iint[{g[14], g[2], g[1]}] - 
    iint[{g[14], g[3], g[1]}]/3 - iint[{g[14], g[7], g[1]}] - 
    (2*iint[{g[14], g[11], g[1]}])/3 + iint[{g[14], g[13], g[1]}]/3 + 
    (2*iint[{g[14], g[17], g[1]}])/3 - iint[{g[14], g[18], g[1]}]/3 - 
    iint[{g[14], g[20], g[6]}]/3 + iint[{g[14], g[26], g[4]}]/3 + 
    iint[{g[16], g[2], g[1]}] - iint[{g[16], g[3], g[1]}]/3 - 
    iint[{g[16], g[7], g[1]}] - (2*iint[{g[16], g[11], g[1]}])/3 + 
    iint[{g[16], g[13], g[1]}]/3 + (2*iint[{g[16], g[17], g[1]}])/3 - 
    iint[{g[16], g[18], g[1]}]/3 - iint[{g[16], g[20], g[6]}]/3 + 
    iint[{g[16], g[26], g[4]}]/3 - (3*iint[{g[28], g[4], g[4]}])/2 + 
    (3*iint[{g[28], g[6], g[6]}])/2 + iint[{g[29], g[2], g[1]}] - 
    iint[{g[29], g[3], g[1]}]/3 - iint[{g[29], g[7], g[1]}] - 
    (2*iint[{g[29], g[11], g[1]}])/3 + iint[{g[29], g[13], g[1]}]/3 + 
    (2*iint[{g[29], g[17], g[1]}])/3 - iint[{g[29], g[18], g[1]}]/3 - 
    iint[{g[29], g[20], g[6]}]/3 + iint[{g[29], g[26], g[4]}]/3 + 
    (2*iint[{g[31], g[8], g[1]}])/3 + (2*iint[{g[31], g[9], g[4]}])/3 + 
    (2*iint[{g[31], g[10], g[6]}])/3 - (4*I)*iint[{g[31]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^4*(-1/3*(Pi^2*iint[{g[8], g[1]}]) + (Pi^2*iint[{g[8], g[4]}])/
     3 - (Pi^2*iint[{g[8], g[6]}])/3 - (Pi^2*iint[{g[10], g[1]}])/3 - 
    (Pi^2*iint[{g[10], g[6]}])/3 - (Pi^2*iint[{g[14], g[2]}])/3 + 
    (Pi^2*iint[{g[14], g[3]}])/9 + (Pi^2*iint[{g[14], g[7]}])/3 + 
    (2*Pi^2*iint[{g[14], g[11]}])/9 - (Pi^2*iint[{g[14], g[13]}])/9 - 
    (2*Pi^2*iint[{g[14], g[17]}])/9 + (Pi^2*iint[{g[14], g[18]}])/9 + 
    (Pi^2*iint[{g[14], g[20]}])/9 - (Pi^2*iint[{g[14], g[26]}])/9 - 
    (Pi^2*iint[{g[16], g[2]}])/3 + (Pi^2*iint[{g[16], g[3]}])/9 + 
    (Pi^2*iint[{g[16], g[7]}])/3 + (2*Pi^2*iint[{g[16], g[11]}])/9 - 
    (Pi^2*iint[{g[16], g[13]}])/9 - (2*Pi^2*iint[{g[16], g[17]}])/9 + 
    (Pi^2*iint[{g[16], g[18]}])/9 + (Pi^2*iint[{g[16], g[20]}])/9 - 
    (Pi^2*iint[{g[16], g[26]}])/9 + (Pi^2*iint[{g[28], g[4]}])/2 - 
    (Pi^2*iint[{g[28], g[6]}])/2 - (Pi^2*iint[{g[29], g[2]}])/3 + 
    (Pi^2*iint[{g[29], g[3]}])/9 + (Pi^2*iint[{g[29], g[7]}])/3 + 
    (2*Pi^2*iint[{g[29], g[11]}])/9 - (Pi^2*iint[{g[29], g[13]}])/9 - 
    (2*Pi^2*iint[{g[29], g[17]}])/9 + (Pi^2*iint[{g[29], g[18]}])/9 + 
    (Pi^2*iint[{g[29], g[20]}])/9 - (Pi^2*iint[{g[29], g[26]}])/9 - 
    (2*Pi^2*iint[{g[31], g[8]}])/9 - (2*Pi^2*iint[{g[31], g[9]}])/9 - 
    (2*Pi^2*iint[{g[31], g[10]}])/9 - (9*iint[{g[1], g[2], g[8], g[1]}])/2 - 
    (9*iint[{g[1], g[2], g[9], g[4]}])/2 - 
    (9*iint[{g[1], g[2], g[10], g[6]}])/2 + 
    (3*iint[{g[1], g[3], g[8], g[1]}])/2 + (3*iint[{g[1], g[3], g[9], g[4]}])/
     2 + (3*iint[{g[1], g[3], g[10], g[6]}])/2 + 
    (9*iint[{g[1], g[7], g[8], g[1]}])/2 + (9*iint[{g[1], g[7], g[9], g[4]}])/
     2 + (9*iint[{g[1], g[7], g[10], g[6]}])/2 - 
    4*iint[{g[1], g[8], g[2], g[1]}] + 2*iint[{g[1], g[8], g[3], g[1]}] + 
    3*iint[{g[1], g[8], g[7], g[1]}] + 2*iint[{g[1], g[8], g[11], g[1]}] - 
    iint[{g[1], g[8], g[13], g[1]}] - 2*iint[{g[1], g[8], g[17], g[1]}] + 
    iint[{g[1], g[8], g[18], g[1]}] + iint[{g[1], g[8], g[20], g[6]}] - 
    iint[{g[1], g[8], g[26], g[4]}] + iint[{g[1], g[10], g[7], g[6]}] - 
    2*iint[{g[1], g[10], g[11], g[6]}] - iint[{g[1], g[10], g[13], g[6]}] + 
    2*iint[{g[1], g[10], g[17], g[6]}] - iint[{g[1], g[10], g[18], g[6]}] - 
    iint[{g[1], g[10], g[20], g[1]}] - iint[{g[1], g[10], g[22], g[4]}] + 
    2*iint[{g[1], g[11], g[8], g[1]}] + 2*iint[{g[1], g[11], g[9], g[4]}] + 
    2*iint[{g[1], g[11], g[10], g[6]}] - (3*iint[{g[1], g[13], g[8], g[1]}])/
     2 - (3*iint[{g[1], g[13], g[9], g[4]}])/2 - 
    (3*iint[{g[1], g[13], g[10], g[6]}])/2 - iint[{g[1], g[14], g[1], g[1]}]/
     2 + iint[{g[1], g[14], g[4], g[4]}]/4 + 
    (5*iint[{g[1], g[14], g[6], g[6]}])/4 - 
    3*iint[{g[1], g[15], g[11], g[6]}] + 3*iint[{g[1], g[15], g[17], g[6]}] - 
    (3*iint[{g[1], g[15], g[18], g[6]}])/2 - 
    (3*iint[{g[1], g[15], g[20], g[1]}])/2 - 
    (3*iint[{g[1], g[15], g[22], g[4]}])/2 - iint[{g[1], g[16], g[4], g[4]}]/
     4 + iint[{g[1], g[16], g[6], g[6]}]/4 - 
    (5*iint[{g[1], g[17], g[8], g[1]}])/2 - 
    (5*iint[{g[1], g[17], g[9], g[4]}])/2 - 
    (5*iint[{g[1], g[17], g[10], g[6]}])/2 + 
    2*iint[{g[1], g[18], g[8], g[1]}] + 2*iint[{g[1], g[18], g[9], g[4]}] + 
    2*iint[{g[1], g[18], g[10], g[6]}] + iint[{g[1], g[19], g[1], g[1]}]/4 - 
    iint[{g[1], g[19], g[4], g[4]}]/4 + iint[{g[1], g[19], g[6], g[6]}] + 
    (3*iint[{g[1], g[28], g[2], g[1]}])/2 - iint[{g[1], g[28], g[3], g[1]}]/
     2 - (3*iint[{g[1], g[28], g[7], g[1]}])/2 - 
    iint[{g[1], g[28], g[11], g[1]}] + iint[{g[1], g[28], g[13], g[1]}]/2 + 
    iint[{g[1], g[28], g[17], g[1]}] - iint[{g[1], g[28], g[18], g[1]}]/2 - 
    iint[{g[1], g[28], g[20], g[6]}]/2 + iint[{g[1], g[28], g[26], g[4]}]/2 - 
    iint[{g[1], g[29], g[4], g[4]}]/4 + iint[{g[1], g[29], g[6], g[6]}]/4 + 
    iint[{g[1], g[30], g[8], g[1]}]/2 + iint[{g[1], g[30], g[9], g[4]}]/2 + 
    iint[{g[1], g[30], g[10], g[6]}]/2 + iint[{g[2], g[8], g[1], g[1]}] - 
    iint[{g[2], g[8], g[4], g[4]}] + iint[{g[2], g[8], g[6], g[6]}] + 
    iint[{g[2], g[10], g[1], g[6]}] + iint[{g[2], g[10], g[6], g[1]}] + 
    iint[{g[2], g[14], g[2], g[1]}] - iint[{g[2], g[14], g[3], g[1]}]/3 - 
    iint[{g[2], g[14], g[7], g[1]}] - (2*iint[{g[2], g[14], g[11], g[1]}])/
     3 + iint[{g[2], g[14], g[13], g[1]}]/3 + 
    (2*iint[{g[2], g[14], g[17], g[1]}])/3 - iint[{g[2], g[14], g[18], g[1]}]/
     3 - iint[{g[2], g[14], g[20], g[6]}]/3 + 
    iint[{g[2], g[14], g[26], g[4]}]/3 + iint[{g[2], g[16], g[2], g[1]}] - 
    iint[{g[2], g[16], g[3], g[1]}]/3 - iint[{g[2], g[16], g[7], g[1]}] - 
    (2*iint[{g[2], g[16], g[11], g[1]}])/3 + iint[{g[2], g[16], g[13], g[1]}]/
     3 + (2*iint[{g[2], g[16], g[17], g[1]}])/3 - 
    iint[{g[2], g[16], g[18], g[1]}]/3 - iint[{g[2], g[16], g[20], g[6]}]/3 + 
    iint[{g[2], g[16], g[26], g[4]}]/3 - (3*iint[{g[2], g[28], g[4], g[4]}])/
     2 + (3*iint[{g[2], g[28], g[6], g[6]}])/2 + 
    iint[{g[2], g[29], g[2], g[1]}] - iint[{g[2], g[29], g[3], g[1]}]/3 - 
    iint[{g[2], g[29], g[7], g[1]}] - (2*iint[{g[2], g[29], g[11], g[1]}])/
     3 + iint[{g[2], g[29], g[13], g[1]}]/3 + 
    (2*iint[{g[2], g[29], g[17], g[1]}])/3 - iint[{g[2], g[29], g[18], g[1]}]/
     3 - iint[{g[2], g[29], g[20], g[6]}]/3 + 
    iint[{g[2], g[29], g[26], g[4]}]/3 + (2*iint[{g[2], g[31], g[8], g[1]}])/
     3 + (2*iint[{g[2], g[31], g[9], g[4]}])/3 + 
    (2*iint[{g[2], g[31], g[10], g[6]}])/3 - 
    3*iint[{g[8], g[1], g[2], g[1]}] + 2*iint[{g[8], g[1], g[3], g[1]}] + 
    3*iint[{g[8], g[1], g[7], g[1]}] + 2*iint[{g[8], g[1], g[11], g[1]}] - 
    iint[{g[8], g[1], g[13], g[1]}] - 2*iint[{g[8], g[1], g[17], g[1]}] + 
    iint[{g[8], g[1], g[18], g[1]}] + iint[{g[8], g[1], g[20], g[6]}] - 
    iint[{g[8], g[1], g[26], g[4]}] + 3*iint[{g[8], g[2], g[1], g[1]}] + 
    (3*iint[{g[8], g[2], g[4], g[4]}])/2 - (3*iint[{g[8], g[2], g[6], g[6]}])/
     2 - iint[{g[8], g[3], g[1], g[1]}] - iint[{g[8], g[3], g[4], g[4]}]/2 + 
    iint[{g[8], g[3], g[6], g[6]}]/2 - iint[{g[8], g[4], g[12], g[4]}] + 
    iint[{g[8], g[6], g[13], g[6]}] - (9*iint[{g[8], g[7], g[4], g[4]}])/2 + 
    (9*iint[{g[8], g[7], g[6], g[6]}])/2 - iint[{g[8], g[11], g[1], g[1]}]/
     2 - iint[{g[8], g[11], g[4], g[4]}] - iint[{g[8], g[11], g[6], g[6]}]/
     2 + (3*iint[{g[8], g[13], g[4], g[4]}])/2 - 
    (3*iint[{g[8], g[13], g[6], g[6]}])/2 - 
    (4*iint[{g[8], g[14], g[8], g[1]}])/3 - 
    (4*iint[{g[8], g[14], g[9], g[4]}])/3 - 
    (4*iint[{g[8], g[14], g[10], g[6]}])/3 + 
    (4*iint[{g[8], g[16], g[8], g[1]}])/3 + 
    (4*iint[{g[8], g[16], g[9], g[4]}])/3 + 
    (4*iint[{g[8], g[16], g[10], g[6]}])/3 + iint[{g[8], g[17], g[1], g[1]}]/
     2 + (5*iint[{g[8], g[17], g[4], g[4]}])/2 - 
    iint[{g[8], g[17], g[6], g[6]}] + iint[{g[8], g[18], g[1], g[1]}]/2 - 
    2*iint[{g[8], g[18], g[4], g[4]}] + iint[{g[8], g[18], g[6], g[6]}]/2 - 
    (4*iint[{g[8], g[19], g[8], g[1]}])/3 - 
    (4*iint[{g[8], g[19], g[9], g[4]}])/3 - 
    (4*iint[{g[8], g[19], g[10], g[6]}])/3 - 
    iint[{g[8], g[20], g[1], g[6]}] - iint[{g[8], g[20], g[6], g[1]}] + 
    (4*iint[{g[8], g[21], g[11], g[6]}])/3 - 
    (4*iint[{g[8], g[21], g[17], g[6]}])/3 + 
    (2*iint[{g[8], g[21], g[18], g[6]}])/3 + 
    (2*iint[{g[8], g[21], g[20], g[1]}])/3 + 
    (2*iint[{g[8], g[21], g[22], g[4]}])/3 + 
    (4*iint[{g[8], g[29], g[8], g[1]}])/3 + 
    (4*iint[{g[8], g[29], g[9], g[4]}])/3 + 
    (4*iint[{g[8], g[29], g[10], g[6]}])/3 - 
    (3*iint[{g[8], g[30], g[4], g[4]}])/2 + 
    (3*iint[{g[8], g[30], g[6], g[6]}])/2 + 
    2*iint[{g[8], g[31], g[2], g[1]}] - (2*iint[{g[8], g[31], g[3], g[1]}])/
     3 - 2*iint[{g[8], g[31], g[7], g[1]}] - 
    (4*iint[{g[8], g[31], g[11], g[1]}])/3 + 
    (2*iint[{g[8], g[31], g[13], g[1]}])/3 + 
    (4*iint[{g[8], g[31], g[17], g[1]}])/3 - 
    (2*iint[{g[8], g[31], g[18], g[1]}])/3 - 
    (2*iint[{g[8], g[31], g[20], g[6]}])/3 + 
    (2*iint[{g[8], g[31], g[26], g[4]}])/3 + 
    iint[{g[10], g[1], g[7], g[6]}] + iint[{g[10], g[2], g[1], g[6]}] + 
    iint[{g[10], g[2], g[6], g[1]}] + iint[{g[10], g[6], g[2], g[1]}] + 
    iint[{g[10], g[7], g[1], g[6]}] + iint[{g[10], g[7], g[6], g[1]}] + 
    iint[{g[11], g[8], g[1], g[1]}] - iint[{g[11], g[8], g[4], g[4]}] + 
    iint[{g[11], g[8], g[6], g[6]}] + iint[{g[11], g[10], g[1], g[6]}] + 
    iint[{g[11], g[10], g[6], g[1]}] + iint[{g[11], g[14], g[2], g[1]}] - 
    iint[{g[11], g[14], g[3], g[1]}]/3 - iint[{g[11], g[14], g[7], g[1]}] - 
    (2*iint[{g[11], g[14], g[11], g[1]}])/3 + 
    iint[{g[11], g[14], g[13], g[1]}]/3 + 
    (2*iint[{g[11], g[14], g[17], g[1]}])/3 - 
    iint[{g[11], g[14], g[18], g[1]}]/3 - iint[{g[11], g[14], g[20], g[6]}]/
     3 + iint[{g[11], g[14], g[26], g[4]}]/3 + 
    iint[{g[11], g[16], g[2], g[1]}] - iint[{g[11], g[16], g[3], g[1]}]/3 - 
    iint[{g[11], g[16], g[7], g[1]}] - (2*iint[{g[11], g[16], g[11], g[1]}])/
     3 + iint[{g[11], g[16], g[13], g[1]}]/3 + 
    (2*iint[{g[11], g[16], g[17], g[1]}])/3 - 
    iint[{g[11], g[16], g[18], g[1]}]/3 - iint[{g[11], g[16], g[20], g[6]}]/
     3 + iint[{g[11], g[16], g[26], g[4]}]/3 - 
    (3*iint[{g[11], g[28], g[4], g[4]}])/2 + 
    (3*iint[{g[11], g[28], g[6], g[6]}])/2 + 
    iint[{g[11], g[29], g[2], g[1]}] - iint[{g[11], g[29], g[3], g[1]}]/3 - 
    iint[{g[11], g[29], g[7], g[1]}] - (2*iint[{g[11], g[29], g[11], g[1]}])/
     3 + iint[{g[11], g[29], g[13], g[1]}]/3 + 
    (2*iint[{g[11], g[29], g[17], g[1]}])/3 - 
    iint[{g[11], g[29], g[18], g[1]}]/3 - iint[{g[11], g[29], g[20], g[6]}]/
     3 + iint[{g[11], g[29], g[26], g[4]}]/3 + 
    (2*iint[{g[11], g[31], g[8], g[1]}])/3 + 
    (2*iint[{g[11], g[31], g[9], g[4]}])/3 + 
    (2*iint[{g[11], g[31], g[10], g[6]}])/3 - iint[{g[14], g[1], g[6], g[6]}]/
     2 + 2*iint[{g[14], g[2], g[2], g[1]}] - iint[{g[14], g[2], g[3], g[1]}]/
     3 - iint[{g[14], g[2], g[7], g[1]}] - 
    (2*iint[{g[14], g[2], g[11], g[1]}])/3 + iint[{g[14], g[2], g[13], g[1]}]/
     3 + (2*iint[{g[14], g[2], g[17], g[1]}])/3 - 
    iint[{g[14], g[2], g[18], g[1]}]/3 - iint[{g[14], g[2], g[20], g[6]}]/3 + 
    iint[{g[14], g[2], g[26], g[4]}]/3 - iint[{g[14], g[3], g[2], g[1]}]/3 - 
    iint[{g[14], g[7], g[2], g[1]}] + (8*iint[{g[14], g[8], g[8], g[1]}])/3 + 
    (8*iint[{g[14], g[8], g[9], g[4]}])/3 + 
    (8*iint[{g[14], g[8], g[10], g[6]}])/3 - 
    (5*iint[{g[14], g[11], g[2], g[1]}])/3 + iint[{g[14], g[11], g[3], g[1]}]/
     3 + iint[{g[14], g[11], g[7], g[1]}] + 
    (2*iint[{g[14], g[11], g[11], g[1]}])/3 - 
    iint[{g[14], g[11], g[13], g[1]}]/3 - 
    (2*iint[{g[14], g[11], g[17], g[1]}])/3 + 
    iint[{g[14], g[11], g[18], g[1]}]/3 + iint[{g[14], g[11], g[20], g[6]}]/
     3 - iint[{g[14], g[11], g[26], g[4]}]/3 + 
    iint[{g[14], g[13], g[2], g[1]}]/3 + (2*iint[{g[14], g[17], g[2], g[1]}])/
     3 - iint[{g[14], g[18], g[2], g[1]}]/3 - 
    iint[{g[14], g[20], g[13], g[6]}]/3 + iint[{g[14], g[26], g[12], g[4]}]/
     3 + (4*iint[{g[14], g[28], g[8], g[1]}])/3 + 
    (4*iint[{g[14], g[28], g[9], g[4]}])/3 + 
    (4*iint[{g[14], g[28], g[10], g[6]}])/3 + 
    iint[{g[14], g[30], g[2], g[1]}] - iint[{g[14], g[30], g[3], g[1]}]/3 - 
    iint[{g[14], g[30], g[7], g[1]}] - (2*iint[{g[14], g[30], g[11], g[1]}])/
     3 + iint[{g[14], g[30], g[13], g[1]}]/3 + 
    (2*iint[{g[14], g[30], g[17], g[1]}])/3 - 
    iint[{g[14], g[30], g[18], g[1]}]/3 - iint[{g[14], g[30], g[20], g[6]}]/
     3 + iint[{g[14], g[30], g[26], g[4]}]/3 - 
    iint[{g[14], g[31], g[4], g[4]}]/3 + iint[{g[14], g[31], g[6], g[6]}]/3 - 
    iint[{g[16], g[1], g[6], g[6]}]/2 + 2*iint[{g[16], g[2], g[2], g[1]}] - 
    iint[{g[16], g[2], g[3], g[1]}]/3 - iint[{g[16], g[2], g[7], g[1]}] - 
    (2*iint[{g[16], g[2], g[11], g[1]}])/3 + iint[{g[16], g[2], g[13], g[1]}]/
     3 + (2*iint[{g[16], g[2], g[17], g[1]}])/3 - 
    iint[{g[16], g[2], g[18], g[1]}]/3 - iint[{g[16], g[2], g[20], g[6]}]/3 + 
    iint[{g[16], g[2], g[26], g[4]}]/3 - iint[{g[16], g[3], g[2], g[1]}]/3 - 
    iint[{g[16], g[7], g[2], g[1]}] + (8*iint[{g[16], g[8], g[8], g[1]}])/3 + 
    (8*iint[{g[16], g[8], g[9], g[4]}])/3 + 
    (8*iint[{g[16], g[8], g[10], g[6]}])/3 - 
    (5*iint[{g[16], g[11], g[2], g[1]}])/3 + iint[{g[16], g[11], g[3], g[1]}]/
     3 + iint[{g[16], g[11], g[7], g[1]}] + 
    (2*iint[{g[16], g[11], g[11], g[1]}])/3 - 
    iint[{g[16], g[11], g[13], g[1]}]/3 - 
    (2*iint[{g[16], g[11], g[17], g[1]}])/3 + 
    iint[{g[16], g[11], g[18], g[1]}]/3 + iint[{g[16], g[11], g[20], g[6]}]/
     3 - iint[{g[16], g[11], g[26], g[4]}]/3 + 
    iint[{g[16], g[13], g[2], g[1]}]/3 + (2*iint[{g[16], g[17], g[2], g[1]}])/
     3 - iint[{g[16], g[18], g[2], g[1]}]/3 - 
    iint[{g[16], g[20], g[13], g[6]}]/3 + iint[{g[16], g[26], g[12], g[4]}]/
     3 + (4*iint[{g[16], g[28], g[8], g[1]}])/3 + 
    (4*iint[{g[16], g[28], g[9], g[4]}])/3 + 
    (4*iint[{g[16], g[28], g[10], g[6]}])/3 + 
    iint[{g[16], g[30], g[2], g[1]}] - iint[{g[16], g[30], g[3], g[1]}]/3 - 
    iint[{g[16], g[30], g[7], g[1]}] - (2*iint[{g[16], g[30], g[11], g[1]}])/
     3 + iint[{g[16], g[30], g[13], g[1]}]/3 + 
    (2*iint[{g[16], g[30], g[17], g[1]}])/3 - 
    iint[{g[16], g[30], g[18], g[1]}]/3 - iint[{g[16], g[30], g[20], g[6]}]/
     3 + iint[{g[16], g[30], g[26], g[4]}]/3 - 
    iint[{g[16], g[31], g[4], g[4]}]/3 + iint[{g[16], g[31], g[6], g[6]}]/3 - 
    iint[{g[20], g[6], g[8], g[1]}] - iint[{g[20], g[6], g[9], g[4]}] - 
    iint[{g[20], g[6], g[10], g[6]}] - iint[{g[20], g[8], g[1], g[6]}] - 
    iint[{g[20], g[8], g[6], g[1]}] - iint[{g[20], g[10], g[1], g[1]}] + 
    iint[{g[20], g[10], g[4], g[4]}] - iint[{g[20], g[10], g[6], g[6]}] - 
    (4*iint[{g[20], g[14], g[11], g[6]}])/3 + 
    (4*iint[{g[20], g[14], g[17], g[6]}])/3 - 
    (2*iint[{g[20], g[14], g[18], g[6]}])/3 - 
    (2*iint[{g[20], g[14], g[20], g[1]}])/3 - 
    (2*iint[{g[20], g[14], g[22], g[4]}])/3 - 
    (3*iint[{g[20], g[15], g[1], g[1]}])/2 + 
    (3*iint[{g[20], g[15], g[4], g[4]}])/2 - 
    (2*iint[{g[20], g[19], g[11], g[6]}])/3 + 
    (2*iint[{g[20], g[19], g[17], g[6]}])/3 - 
    iint[{g[20], g[19], g[18], g[6]}]/3 - iint[{g[20], g[19], g[20], g[1]}]/
     3 - iint[{g[20], g[19], g[22], g[4]}]/3 + 
    (2*iint[{g[20], g[21], g[8], g[1]}])/3 + 
    (2*iint[{g[20], g[21], g[9], g[4]}])/3 + 
    (2*iint[{g[20], g[21], g[10], g[6]}])/3 - 
    (3*iint[{g[28], g[4], g[12], g[4]}])/2 - 
    (9*iint[{g[28], g[5], g[4], g[4]}])/2 + 
    (3*iint[{g[28], g[6], g[13], g[6]}])/2 + 
    (9*iint[{g[28], g[7], g[6], g[6]}])/2 + 
    (3*iint[{g[28], g[12], g[4], g[4]}])/2 - 
    (3*iint[{g[28], g[13], g[6], g[6]}])/2 - iint[{g[29], g[1], g[6], g[6]}]/
     2 + 2*iint[{g[29], g[2], g[2], g[1]}] - iint[{g[29], g[2], g[3], g[1]}]/
     3 - iint[{g[29], g[2], g[7], g[1]}] - 
    (2*iint[{g[29], g[2], g[11], g[1]}])/3 + iint[{g[29], g[2], g[13], g[1]}]/
     3 + (2*iint[{g[29], g[2], g[17], g[1]}])/3 - 
    iint[{g[29], g[2], g[18], g[1]}]/3 - iint[{g[29], g[2], g[20], g[6]}]/3 + 
    iint[{g[29], g[2], g[26], g[4]}]/3 - iint[{g[29], g[3], g[2], g[1]}]/3 - 
    iint[{g[29], g[7], g[2], g[1]}] + (8*iint[{g[29], g[8], g[8], g[1]}])/3 + 
    (8*iint[{g[29], g[8], g[9], g[4]}])/3 + 
    (8*iint[{g[29], g[8], g[10], g[6]}])/3 - 
    (5*iint[{g[29], g[11], g[2], g[1]}])/3 + iint[{g[29], g[11], g[3], g[1]}]/
     3 + iint[{g[29], g[11], g[7], g[1]}] + 
    (2*iint[{g[29], g[11], g[11], g[1]}])/3 - 
    iint[{g[29], g[11], g[13], g[1]}]/3 - 
    (2*iint[{g[29], g[11], g[17], g[1]}])/3 + 
    iint[{g[29], g[11], g[18], g[1]}]/3 + iint[{g[29], g[11], g[20], g[6]}]/
     3 - iint[{g[29], g[11], g[26], g[4]}]/3 + 
    iint[{g[29], g[13], g[2], g[1]}]/3 + (2*iint[{g[29], g[17], g[2], g[1]}])/
     3 - iint[{g[29], g[18], g[2], g[1]}]/3 - 
    iint[{g[29], g[20], g[13], g[6]}]/3 + iint[{g[29], g[26], g[12], g[4]}]/
     3 + (4*iint[{g[29], g[28], g[8], g[1]}])/3 + 
    (4*iint[{g[29], g[28], g[9], g[4]}])/3 + 
    (4*iint[{g[29], g[28], g[10], g[6]}])/3 + 
    iint[{g[29], g[30], g[2], g[1]}] - iint[{g[29], g[30], g[3], g[1]}]/3 - 
    iint[{g[29], g[30], g[7], g[1]}] - (2*iint[{g[29], g[30], g[11], g[1]}])/
     3 + iint[{g[29], g[30], g[13], g[1]}]/3 + 
    (2*iint[{g[29], g[30], g[17], g[1]}])/3 - 
    iint[{g[29], g[30], g[18], g[1]}]/3 - iint[{g[29], g[30], g[20], g[6]}]/
     3 + iint[{g[29], g[30], g[26], g[4]}]/3 - 
    iint[{g[29], g[31], g[4], g[4]}]/3 + iint[{g[29], g[31], g[6], g[6]}]/3 + 
    4*iint[{g[31], g[2], g[8], g[1]}] + 4*iint[{g[31], g[2], g[9], g[4]}] + 
    4*iint[{g[31], g[2], g[10], g[6]}] - (4*iint[{g[31], g[3], g[8], g[1]}])/
     3 - (4*iint[{g[31], g[3], g[9], g[4]}])/3 - 
    (4*iint[{g[31], g[3], g[10], g[6]}])/3 - 
    4*iint[{g[31], g[7], g[8], g[1]}] - 4*iint[{g[31], g[7], g[9], g[4]}] - 
    4*iint[{g[31], g[7], g[10], g[6]}] + (8*iint[{g[31], g[8], g[2], g[1]}])/
     3 - (2*iint[{g[31], g[8], g[3], g[1]}])/3 - 
    2*iint[{g[31], g[8], g[7], g[1]}] - (4*iint[{g[31], g[8], g[11], g[1]}])/
     3 + (2*iint[{g[31], g[8], g[13], g[1]}])/3 + 
    (4*iint[{g[31], g[8], g[17], g[1]}])/3 - 
    (2*iint[{g[31], g[8], g[18], g[1]}])/3 - 
    (2*iint[{g[31], g[8], g[20], g[6]}])/3 + 
    (2*iint[{g[31], g[8], g[26], g[4]}])/3 + 
    (2*iint[{g[31], g[9], g[12], g[4]}])/3 + 
    (2*iint[{g[31], g[10], g[13], g[6]}])/3 - 
    (4*iint[{g[31], g[11], g[8], g[1]}])/3 - 
    (4*iint[{g[31], g[11], g[9], g[4]}])/3 - 
    (4*iint[{g[31], g[11], g[10], g[6]}])/3 + 
    (4*iint[{g[31], g[13], g[8], g[1]}])/3 + 
    (4*iint[{g[31], g[13], g[9], g[4]}])/3 + 
    (4*iint[{g[31], g[13], g[10], g[6]}])/3 - 
    (2*iint[{g[31], g[14], g[4], g[4]}])/3 - 
    (4*iint[{g[31], g[14], g[6], g[6]}])/3 - 
    (2*iint[{g[31], g[16], g[4], g[4]}])/3 - iint[{g[31], g[16], g[6], g[6]}]/
     3 + (8*iint[{g[31], g[17], g[8], g[1]}])/3 + 
    (8*iint[{g[31], g[17], g[9], g[4]}])/3 + 
    (8*iint[{g[31], g[17], g[10], g[6]}])/3 - 
    (4*iint[{g[31], g[18], g[8], g[1]}])/3 - 
    (4*iint[{g[31], g[18], g[9], g[4]}])/3 - 
    (4*iint[{g[31], g[18], g[10], g[6]}])/3 - 
    iint[{g[31], g[19], g[6], g[6]}] - 2*iint[{g[31], g[28], g[2], g[1]}] + 
    (2*iint[{g[31], g[28], g[3], g[1]}])/3 + 
    2*iint[{g[31], g[28], g[7], g[1]}] + 
    (4*iint[{g[31], g[28], g[11], g[1]}])/3 - 
    (2*iint[{g[31], g[28], g[13], g[1]}])/3 - 
    (4*iint[{g[31], g[28], g[17], g[1]}])/3 + 
    (2*iint[{g[31], g[28], g[18], g[1]}])/3 + 
    (2*iint[{g[31], g[28], g[20], g[6]}])/3 - 
    (2*iint[{g[31], g[28], g[26], g[4]}])/3 + 
    iint[{g[31], g[29], g[4], g[4]}]/3 - iint[{g[31], g[29], g[6], g[6]}]/3 - 
    (2*iint[{g[31], g[30], g[8], g[1]}])/3 - 
    (2*iint[{g[31], g[30], g[9], g[4]}])/3 - 
    (2*iint[{g[31], g[30], g[10], g[6]}])/3 + (27*I)*iint[{g[1], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[1], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (27*I)*iint[{g[1], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[1], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[1], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (15*I)*iint[{g[1], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[1], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[1], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[2], g[31]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[8], g[14]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[8], g[16]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[8], g[19]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[8], g[29]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[11], g[31]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[14], g[8]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[14], g[28]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[16], g[8]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[16], g[28]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[20], g[6]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[20], g[21]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[29], g[8]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[29], g[28]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[31], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[31], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (24*I)*iint[{g[31], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[31], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[31], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[31], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[31], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[31], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (I/3)*iint[{g[31]}]*
     (-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/2)*(-2*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
      27*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]]) - 4*iint[{g[8]}]*Zeta[3] - 
    (16*iint[{g[14]}]*Zeta[3])/3 - (16*iint[{g[16]}]*Zeta[3])/3 - 
    (16*iint[{g[29]}]*Zeta[3])/3), 
 \[Epsilon]^3*(iint[{g[6], g[8], g[1]}] + iint[{g[6], g[9], g[4]}] + 
    iint[{g[6], g[10], g[6]}] + iint[{g[8], g[1], g[6]}] + 
    iint[{g[8], g[6], g[1]}] + iint[{g[10], g[1], g[1]}] - 
    iint[{g[10], g[4], g[4]}] + iint[{g[10], g[6], g[6]}] + 
    (4*iint[{g[14], g[11], g[6]}])/3 - (4*iint[{g[14], g[17], g[6]}])/3 + 
    (2*iint[{g[14], g[18], g[6]}])/3 + (2*iint[{g[14], g[20], g[1]}])/3 + 
    (2*iint[{g[14], g[22], g[4]}])/3 + (3*iint[{g[15], g[1], g[1]}])/2 - 
    (3*iint[{g[15], g[4], g[4]}])/2 + (2*iint[{g[19], g[11], g[6]}])/3 - 
    (2*iint[{g[19], g[17], g[6]}])/3 + iint[{g[19], g[18], g[6]}]/3 + 
    iint[{g[19], g[20], g[1]}]/3 + iint[{g[19], g[22], g[4]}]/3 - 
    (2*iint[{g[21], g[8], g[1]}])/3 - (2*iint[{g[21], g[9], g[4]}])/3 - 
    (2*iint[{g[21], g[10], g[6]}])/3 - (6*I)*iint[{g[6]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[21]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^4*(-1/3*(Pi^2*iint[{g[6], g[8]}]) - (Pi^2*iint[{g[6], g[9]}])/
     3 - (Pi^2*iint[{g[6], g[10]}])/3 - (Pi^2*iint[{g[8], g[1]}])/3 - 
    (Pi^2*iint[{g[8], g[6]}])/3 - (Pi^2*iint[{g[10], g[1]}])/3 + 
    (Pi^2*iint[{g[10], g[4]}])/3 - (Pi^2*iint[{g[10], g[6]}])/3 - 
    (4*Pi^2*iint[{g[14], g[11]}])/9 + (4*Pi^2*iint[{g[14], g[17]}])/9 - 
    (2*Pi^2*iint[{g[14], g[18]}])/9 - (2*Pi^2*iint[{g[14], g[20]}])/9 - 
    (2*Pi^2*iint[{g[14], g[22]}])/9 - (Pi^2*iint[{g[15], g[1]}])/2 + 
    (Pi^2*iint[{g[15], g[4]}])/2 - (2*Pi^2*iint[{g[19], g[11]}])/9 + 
    (2*Pi^2*iint[{g[19], g[17]}])/9 - (Pi^2*iint[{g[19], g[18]}])/9 - 
    (Pi^2*iint[{g[19], g[20]}])/9 - (Pi^2*iint[{g[19], g[22]}])/9 + 
    (2*Pi^2*iint[{g[21], g[8]}])/9 + (2*Pi^2*iint[{g[21], g[9]}])/9 + 
    (2*Pi^2*iint[{g[21], g[10]}])/9 - (3*iint[{g[6], g[2], g[8], g[1]}])/2 - 
    (3*iint[{g[6], g[2], g[9], g[4]}])/2 - 
    (3*iint[{g[6], g[2], g[10], g[6]}])/2 + iint[{g[6], g[3], g[8], g[1]}]/
     2 + iint[{g[6], g[3], g[9], g[4]}]/2 + iint[{g[6], g[3], g[10], g[6]}]/
     2 + (3*iint[{g[6], g[7], g[8], g[1]}])/2 + 
    (3*iint[{g[6], g[7], g[9], g[4]}])/2 + 
    (3*iint[{g[6], g[7], g[10], g[6]}])/2 + 
    4*iint[{g[6], g[8], g[2], g[1]}] - iint[{g[6], g[8], g[3], g[1]}] - 
    3*iint[{g[6], g[8], g[7], g[1]}] - 2*iint[{g[6], g[8], g[11], g[1]}] + 
    iint[{g[6], g[8], g[13], g[1]}] + 2*iint[{g[6], g[8], g[17], g[1]}] - 
    iint[{g[6], g[8], g[18], g[1]}] - iint[{g[6], g[8], g[20], g[6]}] + 
    iint[{g[6], g[8], g[26], g[4]}] + iint[{g[6], g[9], g[12], g[4]}] + 
    iint[{g[6], g[10], g[13], g[6]}] - iint[{g[6], g[13], g[8], g[1]}]/2 - 
    iint[{g[6], g[13], g[9], g[4]}]/2 - iint[{g[6], g[13], g[10], g[6]}]/2 + 
    (3*iint[{g[6], g[14], g[4], g[4]}])/4 + 
    (7*iint[{g[6], g[14], g[6], g[6]}])/4 + 
    iint[{g[6], g[15], g[11], g[6]}] - iint[{g[6], g[15], g[17], g[6]}] + 
    iint[{g[6], g[15], g[18], g[6]}]/2 + iint[{g[6], g[15], g[20], g[1]}]/2 + 
    iint[{g[6], g[15], g[22], g[4]}]/2 + (3*iint[{g[6], g[16], g[4], g[4]}])/
     4 + (3*iint[{g[6], g[16], g[6], g[6]}])/4 - 
    iint[{g[6], g[17], g[8], g[1]}]/2 - iint[{g[6], g[17], g[9], g[4]}]/2 - 
    iint[{g[6], g[17], g[10], g[6]}]/2 - iint[{g[6], g[19], g[1], g[1]}]/4 + 
    iint[{g[6], g[19], g[4], g[4]}]/4 + iint[{g[6], g[19], g[6], g[6]}] + 
    (9*iint[{g[6], g[28], g[2], g[1]}])/2 - 
    (3*iint[{g[6], g[28], g[3], g[1]}])/2 - 
    (9*iint[{g[6], g[28], g[7], g[1]}])/2 - 
    3*iint[{g[6], g[28], g[11], g[1]}] + (3*iint[{g[6], g[28], g[13], g[1]}])/
     2 + 3*iint[{g[6], g[28], g[17], g[1]}] - 
    (3*iint[{g[6], g[28], g[18], g[1]}])/2 - 
    (3*iint[{g[6], g[28], g[20], g[6]}])/2 + 
    (3*iint[{g[6], g[28], g[26], g[4]}])/2 - 
    (3*iint[{g[6], g[29], g[4], g[4]}])/4 + 
    (3*iint[{g[6], g[29], g[6], g[6]}])/4 + 
    (3*iint[{g[6], g[30], g[8], g[1]}])/2 + 
    (3*iint[{g[6], g[30], g[9], g[4]}])/2 + 
    (3*iint[{g[6], g[30], g[10], g[6]}])/2 + iint[{g[7], g[6], g[8], g[1]}] + 
    iint[{g[7], g[6], g[9], g[4]}] + iint[{g[7], g[6], g[10], g[6]}] + 
    iint[{g[7], g[8], g[1], g[6]}] + iint[{g[7], g[8], g[6], g[1]}] + 
    iint[{g[7], g[10], g[1], g[1]}] - iint[{g[7], g[10], g[4], g[4]}] + 
    iint[{g[7], g[10], g[6], g[6]}] + (4*iint[{g[7], g[14], g[11], g[6]}])/
     3 - (4*iint[{g[7], g[14], g[17], g[6]}])/3 + 
    (2*iint[{g[7], g[14], g[18], g[6]}])/3 + 
    (2*iint[{g[7], g[14], g[20], g[1]}])/3 + 
    (2*iint[{g[7], g[14], g[22], g[4]}])/3 + 
    (3*iint[{g[7], g[15], g[1], g[1]}])/2 - 
    (3*iint[{g[7], g[15], g[4], g[4]}])/2 + 
    (2*iint[{g[7], g[19], g[11], g[6]}])/3 - 
    (2*iint[{g[7], g[19], g[17], g[6]}])/3 + iint[{g[7], g[19], g[18], g[6]}]/
     3 + iint[{g[7], g[19], g[20], g[1]}]/3 + 
    iint[{g[7], g[19], g[22], g[4]}]/3 - (2*iint[{g[7], g[21], g[8], g[1]}])/
     3 - (2*iint[{g[7], g[21], g[9], g[4]}])/3 - 
    (2*iint[{g[7], g[21], g[10], g[6]}])/3 + iint[{g[8], g[1], g[7], g[6]}] + 
    iint[{g[8], g[2], g[1], g[6]}] + iint[{g[8], g[2], g[6], g[1]}] + 
    iint[{g[8], g[6], g[2], g[1]}] + iint[{g[8], g[7], g[1], g[6]}] + 
    iint[{g[8], g[7], g[6], g[1]}] - 3*iint[{g[10], g[1], g[2], g[1]}] + 
    2*iint[{g[10], g[1], g[3], g[1]}] + 3*iint[{g[10], g[1], g[7], g[1]}] + 
    2*iint[{g[10], g[1], g[11], g[1]}] - iint[{g[10], g[1], g[13], g[1]}] - 
    2*iint[{g[10], g[1], g[17], g[1]}] + iint[{g[10], g[1], g[18], g[1]}] + 
    iint[{g[10], g[1], g[20], g[6]}] - iint[{g[10], g[1], g[26], g[4]}] + 
    3*iint[{g[10], g[2], g[1], g[1]}] + (3*iint[{g[10], g[2], g[4], g[4]}])/
     2 - (3*iint[{g[10], g[2], g[6], g[6]}])/2 - 
    iint[{g[10], g[3], g[1], g[1]}] - iint[{g[10], g[3], g[4], g[4]}]/2 + 
    iint[{g[10], g[3], g[6], g[6]}]/2 - iint[{g[10], g[4], g[12], g[4]}] + 
    iint[{g[10], g[6], g[13], g[6]}] - (9*iint[{g[10], g[7], g[4], g[4]}])/
     2 + (9*iint[{g[10], g[7], g[6], g[6]}])/2 - 
    iint[{g[10], g[11], g[1], g[1]}]/2 - iint[{g[10], g[11], g[4], g[4]}] - 
    iint[{g[10], g[11], g[6], g[6]}]/2 + (3*iint[{g[10], g[13], g[4], g[4]}])/
     2 - (3*iint[{g[10], g[13], g[6], g[6]}])/2 - 
    (4*iint[{g[10], g[14], g[8], g[1]}])/3 - 
    (4*iint[{g[10], g[14], g[9], g[4]}])/3 - 
    (4*iint[{g[10], g[14], g[10], g[6]}])/3 + 
    (4*iint[{g[10], g[16], g[8], g[1]}])/3 + 
    (4*iint[{g[10], g[16], g[9], g[4]}])/3 + 
    (4*iint[{g[10], g[16], g[10], g[6]}])/3 + 
    iint[{g[10], g[17], g[1], g[1]}]/2 + (5*iint[{g[10], g[17], g[4], g[4]}])/
     2 - iint[{g[10], g[17], g[6], g[6]}] + iint[{g[10], g[18], g[1], g[1]}]/
     2 - 2*iint[{g[10], g[18], g[4], g[4]}] + 
    iint[{g[10], g[18], g[6], g[6]}]/2 - (4*iint[{g[10], g[19], g[8], g[1]}])/
     3 - (4*iint[{g[10], g[19], g[9], g[4]}])/3 - 
    (4*iint[{g[10], g[19], g[10], g[6]}])/3 - 
    iint[{g[10], g[20], g[1], g[6]}] - iint[{g[10], g[20], g[6], g[1]}] + 
    (4*iint[{g[10], g[21], g[11], g[6]}])/3 - 
    (4*iint[{g[10], g[21], g[17], g[6]}])/3 + 
    (2*iint[{g[10], g[21], g[18], g[6]}])/3 + 
    (2*iint[{g[10], g[21], g[20], g[1]}])/3 + 
    (2*iint[{g[10], g[21], g[22], g[4]}])/3 + 
    (4*iint[{g[10], g[29], g[8], g[1]}])/3 + 
    (4*iint[{g[10], g[29], g[9], g[4]}])/3 + 
    (4*iint[{g[10], g[29], g[10], g[6]}])/3 - 
    (3*iint[{g[10], g[30], g[4], g[4]}])/2 + 
    (3*iint[{g[10], g[30], g[6], g[6]}])/2 + 
    2*iint[{g[10], g[31], g[2], g[1]}] - (2*iint[{g[10], g[31], g[3], g[1]}])/
     3 - 2*iint[{g[10], g[31], g[7], g[1]}] - 
    (4*iint[{g[10], g[31], g[11], g[1]}])/3 + 
    (2*iint[{g[10], g[31], g[13], g[1]}])/3 + 
    (4*iint[{g[10], g[31], g[17], g[1]}])/3 - 
    (2*iint[{g[10], g[31], g[18], g[1]}])/3 - 
    (2*iint[{g[10], g[31], g[20], g[6]}])/3 + 
    (2*iint[{g[10], g[31], g[26], g[4]}])/3 + 
    iint[{g[11], g[6], g[8], g[1]}] + iint[{g[11], g[6], g[9], g[4]}] + 
    iint[{g[11], g[6], g[10], g[6]}] + iint[{g[11], g[8], g[1], g[6]}] + 
    iint[{g[11], g[8], g[6], g[1]}] + iint[{g[11], g[10], g[1], g[1]}] - 
    iint[{g[11], g[10], g[4], g[4]}] + iint[{g[11], g[10], g[6], g[6]}] + 
    (4*iint[{g[11], g[14], g[11], g[6]}])/3 - 
    (4*iint[{g[11], g[14], g[17], g[6]}])/3 + 
    (2*iint[{g[11], g[14], g[18], g[6]}])/3 + 
    (2*iint[{g[11], g[14], g[20], g[1]}])/3 + 
    (2*iint[{g[11], g[14], g[22], g[4]}])/3 + 
    (3*iint[{g[11], g[15], g[1], g[1]}])/2 - 
    (3*iint[{g[11], g[15], g[4], g[4]}])/2 + 
    (2*iint[{g[11], g[19], g[11], g[6]}])/3 - 
    (2*iint[{g[11], g[19], g[17], g[6]}])/3 + 
    iint[{g[11], g[19], g[18], g[6]}]/3 + iint[{g[11], g[19], g[20], g[1]}]/
     3 + iint[{g[11], g[19], g[22], g[4]}]/3 - 
    (2*iint[{g[11], g[21], g[8], g[1]}])/3 - 
    (2*iint[{g[11], g[21], g[9], g[4]}])/3 - 
    (2*iint[{g[11], g[21], g[10], g[6]}])/3 + 
    iint[{g[14], g[6], g[4], g[4]}] + (4*iint[{g[14], g[7], g[11], g[6]}])/
     3 - (4*iint[{g[14], g[7], g[17], g[6]}])/3 + 
    (2*iint[{g[14], g[7], g[18], g[6]}])/3 + 
    (2*iint[{g[14], g[7], g[20], g[1]}])/3 + 
    (2*iint[{g[14], g[7], g[22], g[4]}])/3 - 
    (16*iint[{g[14], g[10], g[8], g[1]}])/3 - 
    (16*iint[{g[14], g[10], g[9], g[4]}])/3 - 
    (16*iint[{g[14], g[10], g[10], g[6]}])/3 + 
    (4*iint[{g[14], g[11], g[7], g[6]}])/3 - 
    (4*iint[{g[14], g[11], g[11], g[6]}])/3 + 
    (4*iint[{g[14], g[11], g[17], g[6]}])/3 - 
    (2*iint[{g[14], g[11], g[18], g[6]}])/3 - 
    (2*iint[{g[14], g[11], g[20], g[1]}])/3 - 
    (2*iint[{g[14], g[11], g[22], g[4]}])/3 - 
    (8*iint[{g[14], g[15], g[8], g[1]}])/3 - 
    (8*iint[{g[14], g[15], g[9], g[4]}])/3 - 
    (8*iint[{g[14], g[15], g[10], g[6]}])/3 - 
    (4*iint[{g[14], g[17], g[7], g[6]}])/3 + 
    (4*iint[{g[14], g[17], g[11], g[6]}])/3 - 
    (4*iint[{g[14], g[17], g[17], g[6]}])/3 + 
    (2*iint[{g[14], g[17], g[18], g[6]}])/3 + 
    (2*iint[{g[14], g[17], g[20], g[1]}])/3 + 
    (2*iint[{g[14], g[17], g[22], g[4]}])/3 + 
    (2*iint[{g[14], g[18], g[7], g[6]}])/3 + 
    (2*iint[{g[14], g[20], g[3], g[1]}])/3 + 
    (2*iint[{g[14], g[21], g[1], g[1]}])/3 - 
    (2*iint[{g[14], g[21], g[4], g[4]}])/3 + 
    (2*iint[{g[14], g[22], g[12], g[4]}])/3 + 
    (3*iint[{g[15], g[1], g[3], g[1]}])/2 + 
    (9*iint[{g[15], g[2], g[1], g[1]}])/2 - 
    (3*iint[{g[15], g[3], g[1], g[1]}])/2 - 
    (3*iint[{g[15], g[4], g[12], g[4]}])/2 - 
    (9*iint[{g[15], g[5], g[4], g[4]}])/2 + 
    (3*iint[{g[15], g[12], g[4], g[4]}])/2 + iint[{g[19], g[6], g[4], g[4]}]/
     2 + (2*iint[{g[19], g[7], g[11], g[6]}])/3 - 
    (2*iint[{g[19], g[7], g[17], g[6]}])/3 + iint[{g[19], g[7], g[18], g[6]}]/
     3 + iint[{g[19], g[7], g[20], g[1]}]/3 + 
    iint[{g[19], g[7], g[22], g[4]}]/3 - (8*iint[{g[19], g[10], g[8], g[1]}])/
     3 - (8*iint[{g[19], g[10], g[9], g[4]}])/3 - 
    (8*iint[{g[19], g[10], g[10], g[6]}])/3 + 
    (2*iint[{g[19], g[11], g[7], g[6]}])/3 - 
    (2*iint[{g[19], g[11], g[11], g[6]}])/3 + 
    (2*iint[{g[19], g[11], g[17], g[6]}])/3 - 
    iint[{g[19], g[11], g[18], g[6]}]/3 - iint[{g[19], g[11], g[20], g[1]}]/
     3 - iint[{g[19], g[11], g[22], g[4]}]/3 - 
    (4*iint[{g[19], g[15], g[8], g[1]}])/3 - 
    (4*iint[{g[19], g[15], g[9], g[4]}])/3 - 
    (4*iint[{g[19], g[15], g[10], g[6]}])/3 - 
    (2*iint[{g[19], g[17], g[7], g[6]}])/3 + 
    (2*iint[{g[19], g[17], g[11], g[6]}])/3 - 
    (2*iint[{g[19], g[17], g[17], g[6]}])/3 + 
    iint[{g[19], g[17], g[18], g[6]}]/3 + iint[{g[19], g[17], g[20], g[1]}]/
     3 + iint[{g[19], g[17], g[22], g[4]}]/3 + 
    iint[{g[19], g[18], g[7], g[6]}]/3 + iint[{g[19], g[20], g[3], g[1]}]/3 + 
    iint[{g[19], g[21], g[1], g[1]}]/3 - iint[{g[19], g[21], g[4], g[4]}]/3 + 
    iint[{g[19], g[22], g[12], g[4]}]/3 - iint[{g[20], g[8], g[1], g[1]}] + 
    iint[{g[20], g[8], g[4], g[4]}] - iint[{g[20], g[8], g[6], g[6]}] - 
    iint[{g[20], g[10], g[1], g[6]}] - iint[{g[20], g[10], g[6], g[1]}] - 
    iint[{g[20], g[14], g[2], g[1]}] + iint[{g[20], g[14], g[3], g[1]}]/3 + 
    iint[{g[20], g[14], g[7], g[1]}] + (2*iint[{g[20], g[14], g[11], g[1]}])/
     3 - iint[{g[20], g[14], g[13], g[1]}]/3 - 
    (2*iint[{g[20], g[14], g[17], g[1]}])/3 + 
    iint[{g[20], g[14], g[18], g[1]}]/3 + iint[{g[20], g[14], g[20], g[6]}]/
     3 - iint[{g[20], g[14], g[26], g[4]}]/3 - 
    iint[{g[20], g[16], g[2], g[1]}] + iint[{g[20], g[16], g[3], g[1]}]/3 + 
    iint[{g[20], g[16], g[7], g[1]}] + (2*iint[{g[20], g[16], g[11], g[1]}])/
     3 - iint[{g[20], g[16], g[13], g[1]}]/3 - 
    (2*iint[{g[20], g[16], g[17], g[1]}])/3 + 
    iint[{g[20], g[16], g[18], g[1]}]/3 + iint[{g[20], g[16], g[20], g[6]}]/
     3 - iint[{g[20], g[16], g[26], g[4]}]/3 + 
    (3*iint[{g[20], g[28], g[4], g[4]}])/2 - 
    (3*iint[{g[20], g[28], g[6], g[6]}])/2 - 
    iint[{g[20], g[29], g[2], g[1]}] + iint[{g[20], g[29], g[3], g[1]}]/3 + 
    iint[{g[20], g[29], g[7], g[1]}] + (2*iint[{g[20], g[29], g[11], g[1]}])/
     3 - iint[{g[20], g[29], g[13], g[1]}]/3 - 
    (2*iint[{g[20], g[29], g[17], g[1]}])/3 + 
    iint[{g[20], g[29], g[18], g[1]}]/3 + iint[{g[20], g[29], g[20], g[6]}]/
     3 - iint[{g[20], g[29], g[26], g[4]}]/3 - 
    (2*iint[{g[20], g[31], g[8], g[1]}])/3 - 
    (2*iint[{g[20], g[31], g[9], g[4]}])/3 - 
    (2*iint[{g[20], g[31], g[10], g[6]}])/3 - 
    (2*iint[{g[21], g[8], g[3], g[1]}])/3 - 
    (2*iint[{g[21], g[9], g[12], g[4]}])/3 - 
    (2*iint[{g[21], g[10], g[7], g[6]}])/3 + 
    (4*iint[{g[21], g[10], g[11], g[6]}])/3 - 
    (4*iint[{g[21], g[10], g[17], g[6]}])/3 + 
    (2*iint[{g[21], g[10], g[18], g[6]}])/3 + 
    (2*iint[{g[21], g[10], g[20], g[1]}])/3 + 
    (2*iint[{g[21], g[10], g[22], g[4]}])/3 + 
    (4*iint[{g[21], g[11], g[8], g[1]}])/3 + 
    (4*iint[{g[21], g[11], g[9], g[4]}])/3 + 
    (4*iint[{g[21], g[11], g[10], g[6]}])/3 + 
    iint[{g[21], g[14], g[1], g[1]}]/3 - (4*iint[{g[21], g[14], g[4], g[4]}])/
     3 - (4*iint[{g[21], g[15], g[11], g[6]}])/3 + 
    (4*iint[{g[21], g[15], g[17], g[6]}])/3 - 
    (2*iint[{g[21], g[15], g[18], g[6]}])/3 - 
    (2*iint[{g[21], g[15], g[20], g[1]}])/3 - 
    (2*iint[{g[21], g[15], g[22], g[4]}])/3 - 
    iint[{g[21], g[16], g[4], g[4]}] - 2*iint[{g[21], g[17], g[8], g[1]}] - 
    2*iint[{g[21], g[17], g[9], g[4]}] - 
    2*iint[{g[21], g[17], g[10], g[6]}] + 
    (4*iint[{g[21], g[18], g[8], g[1]}])/3 + 
    (4*iint[{g[21], g[18], g[9], g[4]}])/3 + 
    (4*iint[{g[21], g[18], g[10], g[6]}])/3 + 
    (2*iint[{g[21], g[19], g[1], g[1]}])/3 - 
    (2*iint[{g[21], g[19], g[4], g[4]}])/3 + (9*I)*iint[{g[6], g[2]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[6], g[3]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[6], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (3*I)*iint[{g[6], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (3*I)*iint[{g[6], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[6], g[30]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[7], g[6]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[7], g[21]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[10], g[14]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[10], g[16]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[10], g[19]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[10], g[29]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (6*I)*iint[{g[11], g[6]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[11], g[21]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (32*I)*iint[{g[14], g[10]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[14], g[15]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[19], g[10]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[19], g[15]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[20], g[31]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[21], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[21], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[21], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (I/2)*iint[{g[6]}]*
     (-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/3)*iint[{g[21]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/2)*(-2*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
      27*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]]) - 4*iint[{g[10]}]*Zeta[3] + 
    (32*iint[{g[14]}]*Zeta[3])/3 + (16*iint[{g[19]}]*Zeta[3])/3), 
 \[Epsilon]^2*(iint[{g[1], g[1]}]/2 - iint[{g[4], g[4]}]/2 + 
    iint[{g[6], g[6]}]/2) + \[Epsilon]^3*(-1/6*(Pi^2*iint[{g[1]}]) + 
    (Pi^2*iint[{g[4]}])/6 - (Pi^2*iint[{g[6]}])/6 - 
    (3*iint[{g[1], g[2], g[1]}])/2 + iint[{g[1], g[3], g[1]}] + 
    (3*iint[{g[1], g[7], g[1]}])/2 + iint[{g[1], g[11], g[1]}] - 
    iint[{g[1], g[13], g[1]}]/2 - iint[{g[1], g[17], g[1]}] + 
    iint[{g[1], g[18], g[1]}]/2 + iint[{g[1], g[20], g[6]}]/2 - 
    iint[{g[1], g[26], g[4]}]/2 + (3*iint[{g[2], g[1], g[1]}])/2 + 
    (3*iint[{g[2], g[4], g[4]}])/4 - (3*iint[{g[2], g[6], g[6]}])/4 - 
    iint[{g[3], g[1], g[1]}]/2 - iint[{g[3], g[4], g[4]}]/4 + 
    iint[{g[3], g[6], g[6]}]/4 - iint[{g[4], g[12], g[4]}]/2 + 
    iint[{g[6], g[13], g[6]}]/2 - (9*iint[{g[7], g[4], g[4]}])/4 + 
    (9*iint[{g[7], g[6], g[6]}])/4 - iint[{g[11], g[1], g[1]}]/4 - 
    iint[{g[11], g[4], g[4]}]/2 - iint[{g[11], g[6], g[6]}]/4 + 
    (3*iint[{g[13], g[4], g[4]}])/4 - (3*iint[{g[13], g[6], g[6]}])/4 - 
    (2*iint[{g[14], g[8], g[1]}])/3 - (2*iint[{g[14], g[9], g[4]}])/3 - 
    (2*iint[{g[14], g[10], g[6]}])/3 + (2*iint[{g[16], g[8], g[1]}])/3 + 
    (2*iint[{g[16], g[9], g[4]}])/3 + (2*iint[{g[16], g[10], g[6]}])/3 + 
    iint[{g[17], g[1], g[1]}]/4 + (5*iint[{g[17], g[4], g[4]}])/4 - 
    iint[{g[17], g[6], g[6]}]/2 + iint[{g[18], g[1], g[1]}]/4 - 
    iint[{g[18], g[4], g[4]}] + iint[{g[18], g[6], g[6]}]/4 - 
    (2*iint[{g[19], g[8], g[1]}])/3 - (2*iint[{g[19], g[9], g[4]}])/3 - 
    (2*iint[{g[19], g[10], g[6]}])/3 - iint[{g[20], g[1], g[6]}]/2 - 
    iint[{g[20], g[6], g[1]}]/2 + (2*iint[{g[21], g[11], g[6]}])/3 - 
    (2*iint[{g[21], g[17], g[6]}])/3 + iint[{g[21], g[18], g[6]}]/3 + 
    iint[{g[21], g[20], g[1]}]/3 + iint[{g[21], g[22], g[4]}]/3 + 
    (2*iint[{g[29], g[8], g[1]}])/3 + (2*iint[{g[29], g[9], g[4]}])/3 + 
    (2*iint[{g[29], g[10], g[6]}])/3 - (3*iint[{g[30], g[4], g[4]}])/4 + 
    (3*iint[{g[30], g[6], g[6]}])/4 + iint[{g[31], g[2], g[1]}] - 
    iint[{g[31], g[3], g[1]}]/3 - iint[{g[31], g[7], g[1]}] - 
    (2*iint[{g[31], g[11], g[1]}])/3 + iint[{g[31], g[13], g[1]}]/3 + 
    (2*iint[{g[31], g[17], g[1]}])/3 - iint[{g[31], g[18], g[1]}]/3 - 
    iint[{g[31], g[20], g[6]}]/3 + iint[{g[31], g[26], g[4]}]/3 + 
    (4*I)*iint[{g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[19]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 2*Zeta[3]) + 
  \[Epsilon]^4*((Pi^2*iint[{g[1], g[1]}])/12 + (Pi^2*iint[{g[1], g[2]}])/2 - 
    (Pi^2*iint[{g[1], g[3]}])/3 - (Pi^2*iint[{g[1], g[7]}])/2 - 
    (Pi^2*iint[{g[1], g[11]}])/3 + (Pi^2*iint[{g[1], g[13]}])/6 + 
    (Pi^2*iint[{g[1], g[17]}])/3 - (Pi^2*iint[{g[1], g[18]}])/6 - 
    (Pi^2*iint[{g[1], g[20]}])/6 + (Pi^2*iint[{g[1], g[26]}])/6 - 
    (Pi^2*iint[{g[2], g[1]}])/2 - (Pi^2*iint[{g[2], g[4]}])/4 + 
    (Pi^2*iint[{g[2], g[6]}])/4 + (Pi^2*iint[{g[3], g[1]}])/6 + 
    (Pi^2*iint[{g[3], g[4]}])/12 - (Pi^2*iint[{g[3], g[6]}])/12 - 
    (Pi^2*iint[{g[4], g[4]}])/12 + (Pi^2*iint[{g[4], g[12]}])/6 + 
    (Pi^2*iint[{g[6], g[6]}])/12 - (Pi^2*iint[{g[6], g[13]}])/6 + 
    (3*Pi^2*iint[{g[7], g[4]}])/4 - (3*Pi^2*iint[{g[7], g[6]}])/4 + 
    (Pi^2*iint[{g[11], g[1]}])/12 + (Pi^2*iint[{g[11], g[4]}])/6 + 
    (Pi^2*iint[{g[11], g[6]}])/12 - (Pi^2*iint[{g[13], g[4]}])/4 + 
    (Pi^2*iint[{g[13], g[6]}])/4 + (2*Pi^2*iint[{g[14], g[8]}])/9 + 
    (2*Pi^2*iint[{g[14], g[9]}])/9 + (2*Pi^2*iint[{g[14], g[10]}])/9 - 
    (2*Pi^2*iint[{g[16], g[8]}])/9 - (2*Pi^2*iint[{g[16], g[9]}])/9 - 
    (2*Pi^2*iint[{g[16], g[10]}])/9 - (Pi^2*iint[{g[17], g[1]}])/12 - 
    (5*Pi^2*iint[{g[17], g[4]}])/12 + (Pi^2*iint[{g[17], g[6]}])/6 - 
    (Pi^2*iint[{g[18], g[1]}])/12 + (Pi^2*iint[{g[18], g[4]}])/3 - 
    (Pi^2*iint[{g[18], g[6]}])/12 + (2*Pi^2*iint[{g[19], g[8]}])/9 + 
    (2*Pi^2*iint[{g[19], g[9]}])/9 + (2*Pi^2*iint[{g[19], g[10]}])/9 + 
    (Pi^2*iint[{g[20], g[1]}])/6 + (Pi^2*iint[{g[20], g[6]}])/6 - 
    (2*Pi^2*iint[{g[21], g[11]}])/9 + (2*Pi^2*iint[{g[21], g[17]}])/9 - 
    (Pi^2*iint[{g[21], g[18]}])/9 - (Pi^2*iint[{g[21], g[20]}])/9 - 
    (Pi^2*iint[{g[21], g[22]}])/9 - (2*Pi^2*iint[{g[29], g[8]}])/9 - 
    (2*Pi^2*iint[{g[29], g[9]}])/9 - (2*Pi^2*iint[{g[29], g[10]}])/9 + 
    (Pi^2*iint[{g[30], g[4]}])/4 - (Pi^2*iint[{g[30], g[6]}])/4 - 
    (Pi^2*iint[{g[31], g[2]}])/3 + (Pi^2*iint[{g[31], g[3]}])/9 + 
    (Pi^2*iint[{g[31], g[7]}])/3 + (2*Pi^2*iint[{g[31], g[11]}])/9 - 
    (Pi^2*iint[{g[31], g[13]}])/9 - (2*Pi^2*iint[{g[31], g[17]}])/9 + 
    (Pi^2*iint[{g[31], g[18]}])/9 + (Pi^2*iint[{g[31], g[20]}])/9 - 
    (Pi^2*iint[{g[31], g[26]}])/9 - (3*iint[{g[1], g[1], g[1], g[1]}])/4 + 
    (3*iint[{g[1], g[1], g[6], g[6]}])/4 - 3*iint[{g[1], g[2], g[2], g[1]}] + 
    iint[{g[1], g[2], g[3], g[1]}]/2 + (3*iint[{g[1], g[2], g[7], g[1]}])/2 + 
    iint[{g[1], g[2], g[11], g[1]}] - iint[{g[1], g[2], g[13], g[1]}]/2 - 
    iint[{g[1], g[2], g[17], g[1]}] + iint[{g[1], g[2], g[18], g[1]}]/2 + 
    iint[{g[1], g[2], g[20], g[6]}]/2 - iint[{g[1], g[2], g[26], g[4]}]/2 + 
    iint[{g[1], g[3], g[2], g[1]}]/2 + iint[{g[1], g[3], g[3], g[1]}]/2 + 
    (3*iint[{g[1], g[7], g[2], g[1]}])/2 - 4*iint[{g[1], g[8], g[8], g[1]}] - 
    4*iint[{g[1], g[8], g[9], g[4]}] - 4*iint[{g[1], g[8], g[10], g[6]}] + 
    (5*iint[{g[1], g[11], g[2], g[1]}])/2 - iint[{g[1], g[11], g[3], g[1]}]/
     2 - (3*iint[{g[1], g[11], g[7], g[1]}])/2 - 
    iint[{g[1], g[11], g[11], g[1]}] + iint[{g[1], g[11], g[13], g[1]}]/2 + 
    iint[{g[1], g[11], g[17], g[1]}] - iint[{g[1], g[11], g[18], g[1]}]/2 - 
    iint[{g[1], g[11], g[20], g[6]}]/2 + iint[{g[1], g[11], g[26], g[4]}]/2 - 
    iint[{g[1], g[13], g[2], g[1]}]/2 - iint[{g[1], g[17], g[2], g[1]}] + 
    iint[{g[1], g[18], g[2], g[1]}]/2 + iint[{g[1], g[20], g[13], g[6]}]/2 - 
    iint[{g[1], g[26], g[12], g[4]}]/2 - 2*iint[{g[1], g[28], g[8], g[1]}] - 
    2*iint[{g[1], g[28], g[9], g[4]}] - 2*iint[{g[1], g[28], g[10], g[6]}] - 
    (3*iint[{g[1], g[30], g[2], g[1]}])/2 + iint[{g[1], g[30], g[3], g[1]}]/
     2 + (3*iint[{g[1], g[30], g[7], g[1]}])/2 + 
    iint[{g[1], g[30], g[11], g[1]}] - iint[{g[1], g[30], g[13], g[1]}]/2 - 
    iint[{g[1], g[30], g[17], g[1]}] + iint[{g[1], g[30], g[18], g[1]}]/2 + 
    iint[{g[1], g[30], g[20], g[6]}]/2 - iint[{g[1], g[30], g[26], g[4]}]/2 + 
    iint[{g[1], g[31], g[4], g[4]}]/2 - iint[{g[1], g[31], g[6], g[6]}]/2 - 
    (9*iint[{g[2], g[1], g[2], g[1]}])/2 + 3*iint[{g[2], g[1], g[3], g[1]}] + 
    (9*iint[{g[2], g[1], g[7], g[1]}])/2 + 
    3*iint[{g[2], g[1], g[11], g[1]}] - (3*iint[{g[2], g[1], g[13], g[1]}])/
     2 - 3*iint[{g[2], g[1], g[17], g[1]}] + 
    (3*iint[{g[2], g[1], g[18], g[1]}])/2 + 
    (3*iint[{g[2], g[1], g[20], g[6]}])/2 - 
    (3*iint[{g[2], g[1], g[26], g[4]}])/2 + 
    (9*iint[{g[2], g[2], g[1], g[1]}])/2 + (9*iint[{g[2], g[2], g[4], g[4]}])/
     4 - (9*iint[{g[2], g[2], g[6], g[6]}])/4 - 
    (3*iint[{g[2], g[3], g[1], g[1]}])/2 - (3*iint[{g[2], g[3], g[4], g[4]}])/
     4 + (3*iint[{g[2], g[3], g[6], g[6]}])/4 + 
    (3*iint[{g[2], g[4], g[12], g[4]}])/4 + 
    (27*iint[{g[2], g[5], g[4], g[4]}])/4 - 
    (3*iint[{g[2], g[6], g[13], g[6]}])/4 - 
    (27*iint[{g[2], g[7], g[4], g[4]}])/4 - 
    (3*iint[{g[2], g[11], g[1], g[1]}])/4 - 
    (3*iint[{g[2], g[11], g[4], g[4]}])/2 - 
    (3*iint[{g[2], g[11], g[6], g[6]}])/4 - 
    (9*iint[{g[2], g[12], g[4], g[4]}])/4 + 
    (9*iint[{g[2], g[13], g[4], g[4]}])/4 - 
    2*iint[{g[2], g[14], g[8], g[1]}] - 2*iint[{g[2], g[14], g[9], g[4]}] - 
    2*iint[{g[2], g[14], g[10], g[6]}] + 2*iint[{g[2], g[16], g[8], g[1]}] + 
    2*iint[{g[2], g[16], g[9], g[4]}] + 2*iint[{g[2], g[16], g[10], g[6]}] + 
    (3*iint[{g[2], g[17], g[1], g[1]}])/4 + 
    (15*iint[{g[2], g[17], g[4], g[4]}])/4 - 
    (3*iint[{g[2], g[17], g[6], g[6]}])/2 + 
    (3*iint[{g[2], g[18], g[1], g[1]}])/4 - 
    3*iint[{g[2], g[18], g[4], g[4]}] + (3*iint[{g[2], g[18], g[6], g[6]}])/
     4 - 2*iint[{g[2], g[19], g[8], g[1]}] - 
    2*iint[{g[2], g[19], g[9], g[4]}] - 2*iint[{g[2], g[19], g[10], g[6]}] - 
    (3*iint[{g[2], g[20], g[1], g[6]}])/2 - 
    (3*iint[{g[2], g[20], g[6], g[1]}])/2 + 
    2*iint[{g[2], g[21], g[11], g[6]}] - 2*iint[{g[2], g[21], g[17], g[6]}] + 
    iint[{g[2], g[21], g[18], g[6]}] + iint[{g[2], g[21], g[20], g[1]}] + 
    iint[{g[2], g[21], g[22], g[4]}] + 2*iint[{g[2], g[29], g[8], g[1]}] + 
    2*iint[{g[2], g[29], g[9], g[4]}] + 2*iint[{g[2], g[29], g[10], g[6]}] - 
    (9*iint[{g[2], g[30], g[4], g[4]}])/4 + 
    (9*iint[{g[2], g[30], g[6], g[6]}])/4 + 
    3*iint[{g[2], g[31], g[2], g[1]}] - iint[{g[2], g[31], g[3], g[1]}] - 
    3*iint[{g[2], g[31], g[7], g[1]}] - 2*iint[{g[2], g[31], g[11], g[1]}] + 
    iint[{g[2], g[31], g[13], g[1]}] + 2*iint[{g[2], g[31], g[17], g[1]}] - 
    iint[{g[2], g[31], g[18], g[1]}] - iint[{g[2], g[31], g[20], g[6]}] + 
    iint[{g[2], g[31], g[26], g[4]}] + (3*iint[{g[3], g[1], g[2], g[1]}])/2 - 
    iint[{g[3], g[1], g[3], g[1]}] - (3*iint[{g[3], g[1], g[7], g[1]}])/2 - 
    iint[{g[3], g[1], g[11], g[1]}] + iint[{g[3], g[1], g[13], g[1]}]/2 + 
    iint[{g[3], g[1], g[17], g[1]}] - iint[{g[3], g[1], g[18], g[1]}]/2 - 
    iint[{g[3], g[1], g[20], g[6]}]/2 + iint[{g[3], g[1], g[26], g[4]}]/2 - 
    (3*iint[{g[3], g[2], g[1], g[1]}])/2 - (3*iint[{g[3], g[2], g[4], g[4]}])/
     4 + (3*iint[{g[3], g[2], g[6], g[6]}])/4 + 
    iint[{g[3], g[3], g[1], g[1]}]/2 + iint[{g[3], g[3], g[4], g[4]}]/4 - 
    iint[{g[3], g[3], g[6], g[6]}]/4 - iint[{g[3], g[4], g[12], g[4]}]/4 - 
    (9*iint[{g[3], g[5], g[4], g[4]}])/4 + iint[{g[3], g[6], g[13], g[6]}]/
     4 + (9*iint[{g[3], g[7], g[4], g[4]}])/4 + 
    iint[{g[3], g[11], g[1], g[1]}]/4 + iint[{g[3], g[11], g[4], g[4]}]/2 + 
    iint[{g[3], g[11], g[6], g[6]}]/4 + (3*iint[{g[3], g[12], g[4], g[4]}])/
     4 - (3*iint[{g[3], g[13], g[4], g[4]}])/4 + 
    (2*iint[{g[3], g[14], g[8], g[1]}])/3 + 
    (2*iint[{g[3], g[14], g[9], g[4]}])/3 + 
    (2*iint[{g[3], g[14], g[10], g[6]}])/3 - 
    (2*iint[{g[3], g[16], g[8], g[1]}])/3 - 
    (2*iint[{g[3], g[16], g[9], g[4]}])/3 - 
    (2*iint[{g[3], g[16], g[10], g[6]}])/3 - iint[{g[3], g[17], g[1], g[1]}]/
     4 - (5*iint[{g[3], g[17], g[4], g[4]}])/4 + 
    iint[{g[3], g[17], g[6], g[6]}]/2 - iint[{g[3], g[18], g[1], g[1]}]/4 + 
    iint[{g[3], g[18], g[4], g[4]}] - iint[{g[3], g[18], g[6], g[6]}]/4 + 
    (2*iint[{g[3], g[19], g[8], g[1]}])/3 + 
    (2*iint[{g[3], g[19], g[9], g[4]}])/3 + 
    (2*iint[{g[3], g[19], g[10], g[6]}])/3 + iint[{g[3], g[20], g[1], g[6]}]/
     2 + iint[{g[3], g[20], g[6], g[1]}]/2 - 
    (2*iint[{g[3], g[21], g[11], g[6]}])/3 + 
    (2*iint[{g[3], g[21], g[17], g[6]}])/3 - iint[{g[3], g[21], g[18], g[6]}]/
     3 - iint[{g[3], g[21], g[20], g[1]}]/3 - 
    iint[{g[3], g[21], g[22], g[4]}]/3 - (2*iint[{g[3], g[29], g[8], g[1]}])/
     3 - (2*iint[{g[3], g[29], g[9], g[4]}])/3 - 
    (2*iint[{g[3], g[29], g[10], g[6]}])/3 + 
    (3*iint[{g[3], g[30], g[4], g[4]}])/4 - 
    (3*iint[{g[3], g[30], g[6], g[6]}])/4 - iint[{g[3], g[31], g[2], g[1]}] + 
    iint[{g[3], g[31], g[3], g[1]}]/3 + iint[{g[3], g[31], g[7], g[1]}] + 
    (2*iint[{g[3], g[31], g[11], g[1]}])/3 - iint[{g[3], g[31], g[13], g[1]}]/
     3 - (2*iint[{g[3], g[31], g[17], g[1]}])/3 + 
    iint[{g[3], g[31], g[18], g[1]}]/3 + iint[{g[3], g[31], g[20], g[6]}]/3 - 
    iint[{g[3], g[31], g[26], g[4]}]/3 + (3*iint[{g[4], g[4], g[4], g[4]}])/
     4 - iint[{g[4], g[12], g[12], g[4]}]/2 - 
    (3*iint[{g[6], g[6], g[6], g[6]}])/4 + iint[{g[6], g[13], g[13], g[6]}]/
     2 - (9*iint[{g[7], g[4], g[12], g[4]}])/4 - 
    (27*iint[{g[7], g[5], g[4], g[4]}])/4 + 
    (9*iint[{g[7], g[6], g[13], g[6]}])/4 + 
    (27*iint[{g[7], g[7], g[6], g[6]}])/4 + 
    (9*iint[{g[7], g[12], g[4], g[4]}])/4 - 
    (9*iint[{g[7], g[13], g[6], g[6]}])/4 + 
    2*iint[{g[8], g[8], g[1], g[1]}] - 2*iint[{g[8], g[8], g[4], g[4]}] + 
    2*iint[{g[8], g[8], g[6], g[6]}] + 2*iint[{g[8], g[10], g[1], g[6]}] + 
    2*iint[{g[8], g[10], g[6], g[1]}] + 2*iint[{g[8], g[14], g[2], g[1]}] - 
    (2*iint[{g[8], g[14], g[3], g[1]}])/3 - 
    2*iint[{g[8], g[14], g[7], g[1]}] - (4*iint[{g[8], g[14], g[11], g[1]}])/
     3 + (2*iint[{g[8], g[14], g[13], g[1]}])/3 + 
    (4*iint[{g[8], g[14], g[17], g[1]}])/3 - 
    (2*iint[{g[8], g[14], g[18], g[1]}])/3 - 
    (2*iint[{g[8], g[14], g[20], g[6]}])/3 + 
    (2*iint[{g[8], g[14], g[26], g[4]}])/3 + 
    2*iint[{g[8], g[16], g[2], g[1]}] - (2*iint[{g[8], g[16], g[3], g[1]}])/
     3 - 2*iint[{g[8], g[16], g[7], g[1]}] - 
    (4*iint[{g[8], g[16], g[11], g[1]}])/3 + 
    (2*iint[{g[8], g[16], g[13], g[1]}])/3 + 
    (4*iint[{g[8], g[16], g[17], g[1]}])/3 - 
    (2*iint[{g[8], g[16], g[18], g[1]}])/3 - 
    (2*iint[{g[8], g[16], g[20], g[6]}])/3 + 
    (2*iint[{g[8], g[16], g[26], g[4]}])/3 - 
    3*iint[{g[8], g[28], g[4], g[4]}] + 3*iint[{g[8], g[28], g[6], g[6]}] + 
    2*iint[{g[8], g[29], g[2], g[1]}] - (2*iint[{g[8], g[29], g[3], g[1]}])/
     3 - 2*iint[{g[8], g[29], g[7], g[1]}] - 
    (4*iint[{g[8], g[29], g[11], g[1]}])/3 + 
    (2*iint[{g[8], g[29], g[13], g[1]}])/3 + 
    (4*iint[{g[8], g[29], g[17], g[1]}])/3 - 
    (2*iint[{g[8], g[29], g[18], g[1]}])/3 - 
    (2*iint[{g[8], g[29], g[20], g[6]}])/3 + 
    (2*iint[{g[8], g[29], g[26], g[4]}])/3 + 
    (4*iint[{g[8], g[31], g[8], g[1]}])/3 + 
    (4*iint[{g[8], g[31], g[9], g[4]}])/3 + 
    (4*iint[{g[8], g[31], g[10], g[6]}])/3 + 
    2*iint[{g[10], g[6], g[8], g[1]}] + 2*iint[{g[10], g[6], g[9], g[4]}] + 
    2*iint[{g[10], g[6], g[10], g[6]}] + 2*iint[{g[10], g[8], g[1], g[6]}] + 
    2*iint[{g[10], g[8], g[6], g[1]}] + 2*iint[{g[10], g[10], g[1], g[1]}] - 
    2*iint[{g[10], g[10], g[4], g[4]}] + 2*iint[{g[10], g[10], g[6], g[6]}] + 
    (8*iint[{g[10], g[14], g[11], g[6]}])/3 - 
    (8*iint[{g[10], g[14], g[17], g[6]}])/3 + 
    (4*iint[{g[10], g[14], g[18], g[6]}])/3 + 
    (4*iint[{g[10], g[14], g[20], g[1]}])/3 + 
    (4*iint[{g[10], g[14], g[22], g[4]}])/3 + 
    3*iint[{g[10], g[15], g[1], g[1]}] - 3*iint[{g[10], g[15], g[4], g[4]}] + 
    (4*iint[{g[10], g[19], g[11], g[6]}])/3 - 
    (4*iint[{g[10], g[19], g[17], g[6]}])/3 + 
    (2*iint[{g[10], g[19], g[18], g[6]}])/3 + 
    (2*iint[{g[10], g[19], g[20], g[1]}])/3 + 
    (2*iint[{g[10], g[19], g[22], g[4]}])/3 - 
    (4*iint[{g[10], g[21], g[8], g[1]}])/3 - 
    (4*iint[{g[10], g[21], g[9], g[4]}])/3 - 
    (4*iint[{g[10], g[21], g[10], g[6]}])/3 + 
    3*iint[{g[11], g[1], g[2], g[1]}] - (5*iint[{g[11], g[1], g[3], g[1]}])/
     4 - 3*iint[{g[11], g[1], g[7], g[1]}] - 
    2*iint[{g[11], g[1], g[11], g[1]}] + iint[{g[11], g[1], g[13], g[1]}] + 
    2*iint[{g[11], g[1], g[17], g[1]}] - iint[{g[11], g[1], g[18], g[1]}] - 
    iint[{g[11], g[1], g[20], g[6]}] + iint[{g[11], g[1], g[26], g[4]}] - 
    (3*iint[{g[11], g[2], g[1], g[1]}])/4 - 
    (3*iint[{g[11], g[2], g[4], g[4]}])/2 + 
    (3*iint[{g[11], g[2], g[6], g[6]}])/2 + iint[{g[11], g[3], g[1], g[1]}]/
     4 + iint[{g[11], g[3], g[4], g[4]}]/2 - iint[{g[11], g[3], g[6], g[6]}]/
     2 - iint[{g[11], g[4], g[12], g[4]}]/2 - 
    (9*iint[{g[11], g[5], g[4], g[4]}])/2 - iint[{g[11], g[6], g[13], g[6]}]/
     4 + (9*iint[{g[11], g[7], g[4], g[4]}])/2 - 
    (9*iint[{g[11], g[7], g[6], g[6]}])/4 + iint[{g[11], g[11], g[1], g[1]}]/
     2 + iint[{g[11], g[11], g[4], g[4]}] + iint[{g[11], g[11], g[6], g[6]}]/
     2 + (3*iint[{g[11], g[12], g[4], g[4]}])/2 - 
    (3*iint[{g[11], g[13], g[4], g[4]}])/2 + 
    (3*iint[{g[11], g[13], g[6], g[6]}])/4 + 
    (4*iint[{g[11], g[14], g[8], g[1]}])/3 + 
    (4*iint[{g[11], g[14], g[9], g[4]}])/3 + 
    (4*iint[{g[11], g[14], g[10], g[6]}])/3 - 
    (4*iint[{g[11], g[16], g[8], g[1]}])/3 - 
    (4*iint[{g[11], g[16], g[9], g[4]}])/3 - 
    (4*iint[{g[11], g[16], g[10], g[6]}])/3 - 
    iint[{g[11], g[17], g[1], g[1]}]/2 - (5*iint[{g[11], g[17], g[4], g[4]}])/
     2 + iint[{g[11], g[17], g[6], g[6]}] - iint[{g[11], g[18], g[1], g[1]}]/
     2 + 2*iint[{g[11], g[18], g[4], g[4]}] - 
    iint[{g[11], g[18], g[6], g[6]}]/2 + (4*iint[{g[11], g[19], g[8], g[1]}])/
     3 + (4*iint[{g[11], g[19], g[9], g[4]}])/3 + 
    (4*iint[{g[11], g[19], g[10], g[6]}])/3 + 
    iint[{g[11], g[20], g[1], g[6]}] + iint[{g[11], g[20], g[6], g[1]}] - 
    (4*iint[{g[11], g[21], g[11], g[6]}])/3 + 
    (4*iint[{g[11], g[21], g[17], g[6]}])/3 - 
    (2*iint[{g[11], g[21], g[18], g[6]}])/3 - 
    (2*iint[{g[11], g[21], g[20], g[1]}])/3 - 
    (2*iint[{g[11], g[21], g[22], g[4]}])/3 - 
    (4*iint[{g[11], g[29], g[8], g[1]}])/3 - 
    (4*iint[{g[11], g[29], g[9], g[4]}])/3 - 
    (4*iint[{g[11], g[29], g[10], g[6]}])/3 + 
    (3*iint[{g[11], g[30], g[4], g[4]}])/2 - 
    (3*iint[{g[11], g[30], g[6], g[6]}])/2 - 
    2*iint[{g[11], g[31], g[2], g[1]}] + (2*iint[{g[11], g[31], g[3], g[1]}])/
     3 + 2*iint[{g[11], g[31], g[7], g[1]}] + 
    (4*iint[{g[11], g[31], g[11], g[1]}])/3 - 
    (2*iint[{g[11], g[31], g[13], g[1]}])/3 - 
    (4*iint[{g[11], g[31], g[17], g[1]}])/3 + 
    (2*iint[{g[11], g[31], g[18], g[1]}])/3 + 
    (2*iint[{g[11], g[31], g[20], g[6]}])/3 - 
    (2*iint[{g[11], g[31], g[26], g[4]}])/3 + 
    (3*iint[{g[13], g[4], g[12], g[4]}])/4 + 
    (9*iint[{g[13], g[5], g[4], g[4]}])/4 - 
    (3*iint[{g[13], g[6], g[13], g[6]}])/4 - 
    (9*iint[{g[13], g[7], g[6], g[6]}])/4 - 
    (3*iint[{g[13], g[12], g[4], g[4]}])/4 + 
    (3*iint[{g[13], g[13], g[6], g[6]}])/4 + 
    10*iint[{g[14], g[2], g[8], g[1]}] + 10*iint[{g[14], g[2], g[9], g[4]}] + 
    10*iint[{g[14], g[2], g[10], g[6]}] - 
    (10*iint[{g[14], g[3], g[8], g[1]}])/3 - 
    (10*iint[{g[14], g[3], g[9], g[4]}])/3 - 
    (10*iint[{g[14], g[3], g[10], g[6]}])/3 - 
    10*iint[{g[14], g[7], g[8], g[1]}] - 10*iint[{g[14], g[7], g[9], g[4]}] - 
    10*iint[{g[14], g[7], g[10], g[6]}] + (8*iint[{g[14], g[8], g[2], g[1]}])/
     3 - 2*iint[{g[14], g[8], g[3], g[1]}] - 
    2*iint[{g[14], g[8], g[7], g[1]}] - (4*iint[{g[14], g[8], g[11], g[1]}])/
     3 + (2*iint[{g[14], g[8], g[13], g[1]}])/3 + 
    (4*iint[{g[14], g[8], g[17], g[1]}])/3 - 
    (2*iint[{g[14], g[8], g[18], g[1]}])/3 - 
    (2*iint[{g[14], g[8], g[20], g[6]}])/3 + 
    (2*iint[{g[14], g[8], g[26], g[4]}])/3 - 
    (2*iint[{g[14], g[9], g[12], g[4]}])/3 - 
    (4*iint[{g[14], g[10], g[7], g[6]}])/3 + 
    (8*iint[{g[14], g[10], g[11], g[6]}])/3 + 
    (2*iint[{g[14], g[10], g[13], g[6]}])/3 - 
    (8*iint[{g[14], g[10], g[17], g[6]}])/3 + 
    (4*iint[{g[14], g[10], g[18], g[6]}])/3 + 
    (4*iint[{g[14], g[10], g[20], g[1]}])/3 + 
    (4*iint[{g[14], g[10], g[22], g[4]}])/3 - 
    (8*iint[{g[14], g[11], g[8], g[1]}])/3 - 
    (8*iint[{g[14], g[11], g[9], g[4]}])/3 - 
    (8*iint[{g[14], g[11], g[10], g[6]}])/3 + 
    (10*iint[{g[14], g[13], g[8], g[1]}])/3 + 
    (10*iint[{g[14], g[13], g[9], g[4]}])/3 + 
    (10*iint[{g[14], g[13], g[10], g[6]}])/3 + 
    (2*iint[{g[14], g[14], g[1], g[1]}])/3 - 
    (7*iint[{g[14], g[14], g[4], g[4]}])/3 - 
    (13*iint[{g[14], g[14], g[6], g[6]}])/3 + 
    (4*iint[{g[14], g[15], g[11], g[6]}])/3 - 
    (4*iint[{g[14], g[15], g[17], g[6]}])/3 + 
    (2*iint[{g[14], g[15], g[18], g[6]}])/3 + 
    (2*iint[{g[14], g[15], g[20], g[1]}])/3 + 
    (2*iint[{g[14], g[15], g[22], g[4]}])/3 - 
    (5*iint[{g[14], g[16], g[4], g[4]}])/3 - 
    (4*iint[{g[14], g[16], g[6], g[6]}])/3 + 
    (14*iint[{g[14], g[17], g[8], g[1]}])/3 + 
    (14*iint[{g[14], g[17], g[9], g[4]}])/3 + 
    (14*iint[{g[14], g[17], g[10], g[6]}])/3 - 
    (8*iint[{g[14], g[18], g[8], g[1]}])/3 - 
    (8*iint[{g[14], g[18], g[9], g[4]}])/3 - 
    (8*iint[{g[14], g[18], g[10], g[6]}])/3 + 
    iint[{g[14], g[19], g[1], g[1]}]/3 - iint[{g[14], g[19], g[4], g[4]}]/3 - 
    3*iint[{g[14], g[19], g[6], g[6]}] - 8*iint[{g[14], g[28], g[2], g[1]}] + 
    (8*iint[{g[14], g[28], g[3], g[1]}])/3 + 
    8*iint[{g[14], g[28], g[7], g[1]}] + 
    (16*iint[{g[14], g[28], g[11], g[1]}])/3 - 
    (8*iint[{g[14], g[28], g[13], g[1]}])/3 - 
    (16*iint[{g[14], g[28], g[17], g[1]}])/3 + 
    (8*iint[{g[14], g[28], g[18], g[1]}])/3 + 
    (8*iint[{g[14], g[28], g[20], g[6]}])/3 - 
    (8*iint[{g[14], g[28], g[26], g[4]}])/3 + 
    (4*iint[{g[14], g[29], g[4], g[4]}])/3 - 
    (4*iint[{g[14], g[29], g[6], g[6]}])/3 - 
    (8*iint[{g[14], g[30], g[8], g[1]}])/3 - 
    (8*iint[{g[14], g[30], g[9], g[4]}])/3 - 
    (8*iint[{g[14], g[30], g[10], g[6]}])/3 + 
    4*iint[{g[16], g[2], g[8], g[1]}] + 4*iint[{g[16], g[2], g[9], g[4]}] + 
    4*iint[{g[16], g[2], g[10], g[6]}] - (4*iint[{g[16], g[3], g[8], g[1]}])/
     3 - (4*iint[{g[16], g[3], g[9], g[4]}])/3 - 
    (4*iint[{g[16], g[3], g[10], g[6]}])/3 - 
    4*iint[{g[16], g[7], g[8], g[1]}] - 4*iint[{g[16], g[7], g[9], g[4]}] - 
    4*iint[{g[16], g[7], g[10], g[6]}] + (8*iint[{g[16], g[8], g[2], g[1]}])/
     3 - (2*iint[{g[16], g[8], g[3], g[1]}])/3 - 
    2*iint[{g[16], g[8], g[7], g[1]}] - (4*iint[{g[16], g[8], g[11], g[1]}])/
     3 + (2*iint[{g[16], g[8], g[13], g[1]}])/3 + 
    (4*iint[{g[16], g[8], g[17], g[1]}])/3 - 
    (2*iint[{g[16], g[8], g[18], g[1]}])/3 - 
    (2*iint[{g[16], g[8], g[20], g[6]}])/3 + 
    (2*iint[{g[16], g[8], g[26], g[4]}])/3 + 
    (2*iint[{g[16], g[9], g[12], g[4]}])/3 + 
    (2*iint[{g[16], g[10], g[13], g[6]}])/3 - 
    (4*iint[{g[16], g[11], g[8], g[1]}])/3 - 
    (4*iint[{g[16], g[11], g[9], g[4]}])/3 - 
    (4*iint[{g[16], g[11], g[10], g[6]}])/3 + 
    (4*iint[{g[16], g[13], g[8], g[1]}])/3 + 
    (4*iint[{g[16], g[13], g[9], g[4]}])/3 + 
    (4*iint[{g[16], g[13], g[10], g[6]}])/3 - 
    (2*iint[{g[16], g[14], g[4], g[4]}])/3 - 
    (4*iint[{g[16], g[14], g[6], g[6]}])/3 - 
    (2*iint[{g[16], g[16], g[4], g[4]}])/3 - iint[{g[16], g[16], g[6], g[6]}]/
     3 + (8*iint[{g[16], g[17], g[8], g[1]}])/3 + 
    (8*iint[{g[16], g[17], g[9], g[4]}])/3 + 
    (8*iint[{g[16], g[17], g[10], g[6]}])/3 - 
    (4*iint[{g[16], g[18], g[8], g[1]}])/3 - 
    (4*iint[{g[16], g[18], g[9], g[4]}])/3 - 
    (4*iint[{g[16], g[18], g[10], g[6]}])/3 - 
    iint[{g[16], g[19], g[6], g[6]}] - 2*iint[{g[16], g[28], g[2], g[1]}] + 
    (2*iint[{g[16], g[28], g[3], g[1]}])/3 + 
    2*iint[{g[16], g[28], g[7], g[1]}] + 
    (4*iint[{g[16], g[28], g[11], g[1]}])/3 - 
    (2*iint[{g[16], g[28], g[13], g[1]}])/3 - 
    (4*iint[{g[16], g[28], g[17], g[1]}])/3 + 
    (2*iint[{g[16], g[28], g[18], g[1]}])/3 + 
    (2*iint[{g[16], g[28], g[20], g[6]}])/3 - 
    (2*iint[{g[16], g[28], g[26], g[4]}])/3 + 
    iint[{g[16], g[29], g[4], g[4]}]/3 - iint[{g[16], g[29], g[6], g[6]}]/3 - 
    (2*iint[{g[16], g[30], g[8], g[1]}])/3 - 
    (2*iint[{g[16], g[30], g[9], g[4]}])/3 - 
    (2*iint[{g[16], g[30], g[10], g[6]}])/3 - 
    3*iint[{g[17], g[1], g[2], g[1]}] + (5*iint[{g[17], g[1], g[3], g[1]}])/
     4 + 3*iint[{g[17], g[1], g[7], g[1]}] + 
    2*iint[{g[17], g[1], g[11], g[1]}] - iint[{g[17], g[1], g[13], g[1]}] - 
    2*iint[{g[17], g[1], g[17], g[1]}] + iint[{g[17], g[1], g[18], g[1]}] + 
    iint[{g[17], g[1], g[20], g[6]}] - iint[{g[17], g[1], g[26], g[4]}] + 
    (3*iint[{g[17], g[2], g[1], g[1]}])/4 + 
    (3*iint[{g[17], g[2], g[4], g[4]}])/2 - 
    (3*iint[{g[17], g[2], g[6], g[6]}])/2 - iint[{g[17], g[3], g[1], g[1]}]/
     4 - iint[{g[17], g[3], g[4], g[4]}]/2 + iint[{g[17], g[3], g[6], g[6]}]/
     2 + (5*iint[{g[17], g[4], g[12], g[4]}])/4 + 
    (27*iint[{g[17], g[5], g[4], g[4]}])/4 - iint[{g[17], g[6], g[13], g[6]}]/
     2 - (9*iint[{g[17], g[7], g[4], g[4]}])/2 - 
    iint[{g[17], g[11], g[1], g[1]}]/2 - iint[{g[17], g[11], g[4], g[4]}] - 
    iint[{g[17], g[11], g[6], g[6]}]/2 - (9*iint[{g[17], g[12], g[4], g[4]}])/
     4 + (3*iint[{g[17], g[13], g[4], g[4]}])/2 - 
    (4*iint[{g[17], g[14], g[8], g[1]}])/3 - 
    (4*iint[{g[17], g[14], g[9], g[4]}])/3 - 
    (4*iint[{g[17], g[14], g[10], g[6]}])/3 + 
    (4*iint[{g[17], g[16], g[8], g[1]}])/3 + 
    (4*iint[{g[17], g[16], g[9], g[4]}])/3 + 
    (4*iint[{g[17], g[16], g[10], g[6]}])/3 + 
    iint[{g[17], g[17], g[1], g[1]}]/2 + (5*iint[{g[17], g[17], g[4], g[4]}])/
     2 - iint[{g[17], g[17], g[6], g[6]}] + iint[{g[17], g[18], g[1], g[1]}]/
     2 - 2*iint[{g[17], g[18], g[4], g[4]}] + 
    iint[{g[17], g[18], g[6], g[6]}]/2 - (4*iint[{g[17], g[19], g[8], g[1]}])/
     3 - (4*iint[{g[17], g[19], g[9], g[4]}])/3 - 
    (4*iint[{g[17], g[19], g[10], g[6]}])/3 - 
    iint[{g[17], g[20], g[1], g[6]}] - iint[{g[17], g[20], g[6], g[1]}] + 
    (4*iint[{g[17], g[21], g[11], g[6]}])/3 - 
    (4*iint[{g[17], g[21], g[17], g[6]}])/3 + 
    (2*iint[{g[17], g[21], g[18], g[6]}])/3 + 
    (2*iint[{g[17], g[21], g[20], g[1]}])/3 + 
    (2*iint[{g[17], g[21], g[22], g[4]}])/3 + 
    (4*iint[{g[17], g[29], g[8], g[1]}])/3 + 
    (4*iint[{g[17], g[29], g[9], g[4]}])/3 + 
    (4*iint[{g[17], g[29], g[10], g[6]}])/3 - 
    (3*iint[{g[17], g[30], g[4], g[4]}])/2 + 
    (3*iint[{g[17], g[30], g[6], g[6]}])/2 + 
    2*iint[{g[17], g[31], g[2], g[1]}] - (2*iint[{g[17], g[31], g[3], g[1]}])/
     3 - 2*iint[{g[17], g[31], g[7], g[1]}] - 
    (4*iint[{g[17], g[31], g[11], g[1]}])/3 + 
    (2*iint[{g[17], g[31], g[13], g[1]}])/3 + 
    (4*iint[{g[17], g[31], g[17], g[1]}])/3 - 
    (2*iint[{g[17], g[31], g[18], g[1]}])/3 - 
    (2*iint[{g[17], g[31], g[20], g[6]}])/3 + 
    (2*iint[{g[17], g[31], g[26], g[4]}])/3 + 
    (3*iint[{g[18], g[1], g[2], g[1]}])/2 - iint[{g[18], g[1], g[3], g[1]}]/
     4 - (3*iint[{g[18], g[1], g[7], g[1]}])/2 - 
    iint[{g[18], g[1], g[11], g[1]}] + iint[{g[18], g[1], g[13], g[1]}]/2 + 
    iint[{g[18], g[1], g[17], g[1]}] - iint[{g[18], g[1], g[18], g[1]}]/2 - 
    iint[{g[18], g[1], g[20], g[6]}]/2 + iint[{g[18], g[1], g[26], g[4]}]/2 + 
    (3*iint[{g[18], g[2], g[1], g[1]}])/4 - 
    (3*iint[{g[18], g[2], g[4], g[4]}])/4 + 
    (3*iint[{g[18], g[2], g[6], g[6]}])/4 - iint[{g[18], g[3], g[1], g[1]}]/
     4 + iint[{g[18], g[3], g[4], g[4]}]/4 - iint[{g[18], g[3], g[6], g[6]}]/
     4 - iint[{g[18], g[4], g[12], g[4]}] - 
    (9*iint[{g[18], g[5], g[4], g[4]}])/2 + iint[{g[18], g[6], g[13], g[6]}]/
     4 + (9*iint[{g[18], g[7], g[4], g[4]}])/4 + 
    iint[{g[18], g[11], g[1], g[1]}]/4 + iint[{g[18], g[11], g[4], g[4]}]/2 + 
    iint[{g[18], g[11], g[6], g[6]}]/4 + (3*iint[{g[18], g[12], g[4], g[4]}])/
     2 - (3*iint[{g[18], g[13], g[4], g[4]}])/4 + 
    (2*iint[{g[18], g[14], g[8], g[1]}])/3 + 
    (2*iint[{g[18], g[14], g[9], g[4]}])/3 + 
    (2*iint[{g[18], g[14], g[10], g[6]}])/3 - 
    (2*iint[{g[18], g[16], g[8], g[1]}])/3 - 
    (2*iint[{g[18], g[16], g[9], g[4]}])/3 - 
    (2*iint[{g[18], g[16], g[10], g[6]}])/3 - 
    iint[{g[18], g[17], g[1], g[1]}]/4 - (5*iint[{g[18], g[17], g[4], g[4]}])/
     4 + iint[{g[18], g[17], g[6], g[6]}]/2 - 
    iint[{g[18], g[18], g[1], g[1]}]/4 + iint[{g[18], g[18], g[4], g[4]}] - 
    iint[{g[18], g[18], g[6], g[6]}]/4 + (2*iint[{g[18], g[19], g[8], g[1]}])/
     3 + (2*iint[{g[18], g[19], g[9], g[4]}])/3 + 
    (2*iint[{g[18], g[19], g[10], g[6]}])/3 + 
    iint[{g[18], g[20], g[1], g[6]}]/2 + iint[{g[18], g[20], g[6], g[1]}]/2 - 
    (2*iint[{g[18], g[21], g[11], g[6]}])/3 + 
    (2*iint[{g[18], g[21], g[17], g[6]}])/3 - 
    iint[{g[18], g[21], g[18], g[6]}]/3 - iint[{g[18], g[21], g[20], g[1]}]/
     3 - iint[{g[18], g[21], g[22], g[4]}]/3 - 
    (2*iint[{g[18], g[29], g[8], g[1]}])/3 - 
    (2*iint[{g[18], g[29], g[9], g[4]}])/3 - 
    (2*iint[{g[18], g[29], g[10], g[6]}])/3 + 
    (3*iint[{g[18], g[30], g[4], g[4]}])/4 - 
    (3*iint[{g[18], g[30], g[6], g[6]}])/4 - 
    iint[{g[18], g[31], g[2], g[1]}] + iint[{g[18], g[31], g[3], g[1]}]/3 + 
    iint[{g[18], g[31], g[7], g[1]}] + (2*iint[{g[18], g[31], g[11], g[1]}])/
     3 - iint[{g[18], g[31], g[13], g[1]}]/3 - 
    (2*iint[{g[18], g[31], g[17], g[1]}])/3 + 
    iint[{g[18], g[31], g[18], g[1]}]/3 + iint[{g[18], g[31], g[20], g[6]}]/
     3 - iint[{g[18], g[31], g[26], g[4]}]/3 + 
    6*iint[{g[19], g[2], g[8], g[1]}] + 6*iint[{g[19], g[2], g[9], g[4]}] + 
    6*iint[{g[19], g[2], g[10], g[6]}] - 2*iint[{g[19], g[3], g[8], g[1]}] - 
    2*iint[{g[19], g[3], g[9], g[4]}] - 2*iint[{g[19], g[3], g[10], g[6]}] - 
    6*iint[{g[19], g[7], g[8], g[1]}] - 6*iint[{g[19], g[7], g[9], g[4]}] - 
    6*iint[{g[19], g[7], g[10], g[6]}] - (2*iint[{g[19], g[8], g[3], g[1]}])/
     3 - (2*iint[{g[19], g[9], g[12], g[4]}])/3 - 
    (2*iint[{g[19], g[10], g[7], g[6]}])/3 + 
    (4*iint[{g[19], g[10], g[11], g[6]}])/3 - 
    (4*iint[{g[19], g[10], g[17], g[6]}])/3 + 
    (2*iint[{g[19], g[10], g[18], g[6]}])/3 + 
    (2*iint[{g[19], g[10], g[20], g[1]}])/3 + 
    (2*iint[{g[19], g[10], g[22], g[4]}])/3 - 
    (8*iint[{g[19], g[11], g[8], g[1]}])/3 - 
    (8*iint[{g[19], g[11], g[9], g[4]}])/3 - 
    (8*iint[{g[19], g[11], g[10], g[6]}])/3 + 
    2*iint[{g[19], g[13], g[8], g[1]}] + 2*iint[{g[19], g[13], g[9], g[4]}] + 
    2*iint[{g[19], g[13], g[10], g[6]}] + iint[{g[19], g[14], g[1], g[1]}]/
     3 - iint[{g[19], g[14], g[4], g[4]}]/3 - 
    3*iint[{g[19], g[14], g[6], g[6]}] + 
    (8*iint[{g[19], g[15], g[11], g[6]}])/3 - 
    (8*iint[{g[19], g[15], g[17], g[6]}])/3 + 
    (4*iint[{g[19], g[15], g[18], g[6]}])/3 + 
    (4*iint[{g[19], g[15], g[20], g[1]}])/3 + 
    (4*iint[{g[19], g[15], g[22], g[4]}])/3 - 
    iint[{g[19], g[16], g[6], g[6]}] + 4*iint[{g[19], g[17], g[8], g[1]}] + 
    4*iint[{g[19], g[17], g[9], g[4]}] + 
    4*iint[{g[19], g[17], g[10], g[6]}] - 
    (8*iint[{g[19], g[18], g[8], g[1]}])/3 - 
    (8*iint[{g[19], g[18], g[9], g[4]}])/3 - 
    (8*iint[{g[19], g[18], g[10], g[6]}])/3 - 
    iint[{g[19], g[19], g[1], g[1]}]/3 + iint[{g[19], g[19], g[4], g[4]}]/3 - 
    2*iint[{g[19], g[19], g[6], g[6]}] - 6*iint[{g[19], g[28], g[2], g[1]}] + 
    2*iint[{g[19], g[28], g[3], g[1]}] + 6*iint[{g[19], g[28], g[7], g[1]}] + 
    4*iint[{g[19], g[28], g[11], g[1]}] - 
    2*iint[{g[19], g[28], g[13], g[1]}] - 
    4*iint[{g[19], g[28], g[17], g[1]}] + 
    2*iint[{g[19], g[28], g[18], g[1]}] + 
    2*iint[{g[19], g[28], g[20], g[6]}] - 
    2*iint[{g[19], g[28], g[26], g[4]}] + iint[{g[19], g[29], g[4], g[4]}] - 
    iint[{g[19], g[29], g[6], g[6]}] - 2*iint[{g[19], g[30], g[8], g[1]}] - 
    2*iint[{g[19], g[30], g[9], g[4]}] - 
    2*iint[{g[19], g[30], g[10], g[6]}] - iint[{g[20], g[1], g[7], g[6]}]/2 - 
    iint[{g[20], g[2], g[1], g[6]}]/2 - iint[{g[20], g[2], g[6], g[1]}]/2 - 
    iint[{g[20], g[6], g[2], g[1]}]/2 - iint[{g[20], g[7], g[1], g[6]}]/2 - 
    iint[{g[20], g[7], g[6], g[1]}]/2 + iint[{g[21], g[6], g[4], g[4]}]/2 + 
    (2*iint[{g[21], g[7], g[11], g[6]}])/3 - 
    (2*iint[{g[21], g[7], g[17], g[6]}])/3 + iint[{g[21], g[7], g[18], g[6]}]/
     3 + iint[{g[21], g[7], g[20], g[1]}]/3 + 
    iint[{g[21], g[7], g[22], g[4]}]/3 - (8*iint[{g[21], g[10], g[8], g[1]}])/
     3 - (8*iint[{g[21], g[10], g[9], g[4]}])/3 - 
    (8*iint[{g[21], g[10], g[10], g[6]}])/3 + 
    (2*iint[{g[21], g[11], g[7], g[6]}])/3 - 
    (2*iint[{g[21], g[11], g[11], g[6]}])/3 + 
    (2*iint[{g[21], g[11], g[17], g[6]}])/3 - 
    iint[{g[21], g[11], g[18], g[6]}]/3 - iint[{g[21], g[11], g[20], g[1]}]/
     3 - iint[{g[21], g[11], g[22], g[4]}]/3 - 
    (4*iint[{g[21], g[15], g[8], g[1]}])/3 - 
    (4*iint[{g[21], g[15], g[9], g[4]}])/3 - 
    (4*iint[{g[21], g[15], g[10], g[6]}])/3 - 
    (2*iint[{g[21], g[17], g[7], g[6]}])/3 + 
    (2*iint[{g[21], g[17], g[11], g[6]}])/3 - 
    (2*iint[{g[21], g[17], g[17], g[6]}])/3 + 
    iint[{g[21], g[17], g[18], g[6]}]/3 + iint[{g[21], g[17], g[20], g[1]}]/
     3 + iint[{g[21], g[17], g[22], g[4]}]/3 + 
    iint[{g[21], g[18], g[7], g[6]}]/3 + iint[{g[21], g[20], g[3], g[1]}]/3 + 
    iint[{g[21], g[21], g[1], g[1]}]/3 - iint[{g[21], g[21], g[4], g[4]}]/3 + 
    iint[{g[21], g[22], g[12], g[4]}]/3 + 4*iint[{g[29], g[2], g[8], g[1]}] + 
    4*iint[{g[29], g[2], g[9], g[4]}] + 4*iint[{g[29], g[2], g[10], g[6]}] - 
    (4*iint[{g[29], g[3], g[8], g[1]}])/3 - 
    (4*iint[{g[29], g[3], g[9], g[4]}])/3 - 
    (4*iint[{g[29], g[3], g[10], g[6]}])/3 - 
    4*iint[{g[29], g[7], g[8], g[1]}] - 4*iint[{g[29], g[7], g[9], g[4]}] - 
    4*iint[{g[29], g[7], g[10], g[6]}] + (8*iint[{g[29], g[8], g[2], g[1]}])/
     3 - (2*iint[{g[29], g[8], g[3], g[1]}])/3 - 
    2*iint[{g[29], g[8], g[7], g[1]}] - (4*iint[{g[29], g[8], g[11], g[1]}])/
     3 + (2*iint[{g[29], g[8], g[13], g[1]}])/3 + 
    (4*iint[{g[29], g[8], g[17], g[1]}])/3 - 
    (2*iint[{g[29], g[8], g[18], g[1]}])/3 - 
    (2*iint[{g[29], g[8], g[20], g[6]}])/3 + 
    (2*iint[{g[29], g[8], g[26], g[4]}])/3 + 
    (2*iint[{g[29], g[9], g[12], g[4]}])/3 + 
    (2*iint[{g[29], g[10], g[13], g[6]}])/3 - 
    (4*iint[{g[29], g[11], g[8], g[1]}])/3 - 
    (4*iint[{g[29], g[11], g[9], g[4]}])/3 - 
    (4*iint[{g[29], g[11], g[10], g[6]}])/3 + 
    (4*iint[{g[29], g[13], g[8], g[1]}])/3 + 
    (4*iint[{g[29], g[13], g[9], g[4]}])/3 + 
    (4*iint[{g[29], g[13], g[10], g[6]}])/3 - 
    (2*iint[{g[29], g[14], g[4], g[4]}])/3 - 
    (4*iint[{g[29], g[14], g[6], g[6]}])/3 - 
    (2*iint[{g[29], g[16], g[4], g[4]}])/3 - iint[{g[29], g[16], g[6], g[6]}]/
     3 + (8*iint[{g[29], g[17], g[8], g[1]}])/3 + 
    (8*iint[{g[29], g[17], g[9], g[4]}])/3 + 
    (8*iint[{g[29], g[17], g[10], g[6]}])/3 - 
    (4*iint[{g[29], g[18], g[8], g[1]}])/3 - 
    (4*iint[{g[29], g[18], g[9], g[4]}])/3 - 
    (4*iint[{g[29], g[18], g[10], g[6]}])/3 - 
    iint[{g[29], g[19], g[6], g[6]}] - 2*iint[{g[29], g[28], g[2], g[1]}] + 
    (2*iint[{g[29], g[28], g[3], g[1]}])/3 + 
    2*iint[{g[29], g[28], g[7], g[1]}] + 
    (4*iint[{g[29], g[28], g[11], g[1]}])/3 - 
    (2*iint[{g[29], g[28], g[13], g[1]}])/3 - 
    (4*iint[{g[29], g[28], g[17], g[1]}])/3 + 
    (2*iint[{g[29], g[28], g[18], g[1]}])/3 + 
    (2*iint[{g[29], g[28], g[20], g[6]}])/3 - 
    (2*iint[{g[29], g[28], g[26], g[4]}])/3 + 
    iint[{g[29], g[29], g[4], g[4]}]/3 - iint[{g[29], g[29], g[6], g[6]}]/3 - 
    (2*iint[{g[29], g[30], g[8], g[1]}])/3 - 
    (2*iint[{g[29], g[30], g[9], g[4]}])/3 - 
    (2*iint[{g[29], g[30], g[10], g[6]}])/3 - 
    (3*iint[{g[30], g[4], g[12], g[4]}])/4 - 
    (9*iint[{g[30], g[5], g[4], g[4]}])/4 + 
    (3*iint[{g[30], g[6], g[13], g[6]}])/4 + 
    (9*iint[{g[30], g[7], g[6], g[6]}])/4 + 
    (3*iint[{g[30], g[12], g[4], g[4]}])/4 - 
    (3*iint[{g[30], g[13], g[6], g[6]}])/4 - iint[{g[31], g[1], g[6], g[6]}]/
     2 + 2*iint[{g[31], g[2], g[2], g[1]}] - iint[{g[31], g[2], g[3], g[1]}]/
     3 - iint[{g[31], g[2], g[7], g[1]}] - 
    (2*iint[{g[31], g[2], g[11], g[1]}])/3 + iint[{g[31], g[2], g[13], g[1]}]/
     3 + (2*iint[{g[31], g[2], g[17], g[1]}])/3 - 
    iint[{g[31], g[2], g[18], g[1]}]/3 - iint[{g[31], g[2], g[20], g[6]}]/3 + 
    iint[{g[31], g[2], g[26], g[4]}]/3 - iint[{g[31], g[3], g[2], g[1]}]/3 - 
    iint[{g[31], g[7], g[2], g[1]}] + (8*iint[{g[31], g[8], g[8], g[1]}])/3 + 
    (8*iint[{g[31], g[8], g[9], g[4]}])/3 + 
    (8*iint[{g[31], g[8], g[10], g[6]}])/3 - 
    (5*iint[{g[31], g[11], g[2], g[1]}])/3 + iint[{g[31], g[11], g[3], g[1]}]/
     3 + iint[{g[31], g[11], g[7], g[1]}] + 
    (2*iint[{g[31], g[11], g[11], g[1]}])/3 - 
    iint[{g[31], g[11], g[13], g[1]}]/3 - 
    (2*iint[{g[31], g[11], g[17], g[1]}])/3 + 
    iint[{g[31], g[11], g[18], g[1]}]/3 + iint[{g[31], g[11], g[20], g[6]}]/
     3 - iint[{g[31], g[11], g[26], g[4]}]/3 + 
    iint[{g[31], g[13], g[2], g[1]}]/3 + (2*iint[{g[31], g[17], g[2], g[1]}])/
     3 - iint[{g[31], g[18], g[2], g[1]}]/3 - 
    iint[{g[31], g[20], g[13], g[6]}]/3 + iint[{g[31], g[26], g[12], g[4]}]/
     3 + (4*iint[{g[31], g[28], g[8], g[1]}])/3 + 
    (4*iint[{g[31], g[28], g[9], g[4]}])/3 + 
    (4*iint[{g[31], g[28], g[10], g[6]}])/3 + 
    iint[{g[31], g[30], g[2], g[1]}] - iint[{g[31], g[30], g[3], g[1]}]/3 - 
    iint[{g[31], g[30], g[7], g[1]}] - (2*iint[{g[31], g[30], g[11], g[1]}])/
     3 + iint[{g[31], g[30], g[13], g[1]}]/3 + 
    (2*iint[{g[31], g[30], g[17], g[1]}])/3 - 
    iint[{g[31], g[30], g[18], g[1]}]/3 - iint[{g[31], g[30], g[20], g[6]}]/
     3 + iint[{g[31], g[30], g[26], g[4]}]/3 - 
    iint[{g[31], g[31], g[4], g[4]}]/3 + iint[{g[31], g[31], g[6], g[6]}]/3 + 
    (24*I)*iint[{g[1], g[8]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[1], g[28]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[2], g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[2], g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[2], g[19]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[2], g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[3], g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[3], g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[3], g[19]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[3], g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[8], g[31]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[10], g[6]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[10], g[21]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[11], g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[11], g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[11], g[19]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[11], g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (60*I)*iint[{g[14], g[2]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (20*I)*iint[{g[14], g[3]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (60*I)*iint[{g[14], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (16*I)*iint[{g[14], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (20*I)*iint[{g[14], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (28*I)*iint[{g[14], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (16*I)*iint[{g[14], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (16*I)*iint[{g[14], g[30]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[16], g[2]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[16], g[3]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[16], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[16], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[16], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (16*I)*iint[{g[16], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[16], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[16], g[30]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[17], g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[17], g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[17], g[19]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[17], g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[18], g[14]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[18], g[16]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (4*I)*iint[{g[18], g[19]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[18], g[29]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (36*I)*iint[{g[19], g[2]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[19], g[3]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (36*I)*iint[{g[19], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (16*I)*iint[{g[19], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (12*I)*iint[{g[19], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[19], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (16*I)*iint[{g[19], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (12*I)*iint[{g[19], g[30]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (16*I)*iint[{g[21], g[10]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[21], g[15]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (24*I)*iint[{g[29], g[2]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[29], g[3]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (24*I)*iint[{g[29], g[7]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[29], g[11]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[29], g[13]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (16*I)*iint[{g[29], g[17]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (8*I)*iint[{g[29], g[18]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (4*I)*iint[{g[29], g[30]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (16*I)*iint[{g[31], g[8]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
    (8*I)*iint[{g[31], g[28]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (-1/90*Pi^4 - 36*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]^2)/2 + 
    (I/3)*iint[{g[14]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/3)*iint[{g[16]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 
    (I/3)*iint[{g[19]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/3)*iint[{g[29]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 3*iint[{g[1]}]*Zeta[3] - 
    6*iint[{g[2]}]*Zeta[3] + 2*iint[{g[3]}]*Zeta[3] + 
    11*iint[{g[4]}]*Zeta[3] - 11*iint[{g[6]}]*Zeta[3] + 
    4*iint[{g[11]}]*Zeta[3] - 4*iint[{g[17]}]*Zeta[3] + 
    2*iint[{g[18]}]*Zeta[3] + (16*iint[{g[21]}]*Zeta[3])/3 - 
    (16*iint[{g[31]}]*Zeta[3])/3), 
 \[Epsilon]^4*(-1/4*iint[{g[4], g[9], g[1], g[1]}] + 
   iint[{g[4], g[9], g[4], g[4]}]/4 + iint[{g[4], g[9], g[6], g[6]}]/4 + 
   iint[{g[4], g[10], g[4], g[6]}]/4 + iint[{g[4], g[10], g[6], g[4]}]/4 + 
   iint[{g[4], g[14], g[5], g[4]}]/4 - iint[{g[4], g[14], g[7], g[4]}]/4 - 
   iint[{g[4], g[14], g[11], g[4]}]/6 - iint[{g[4], g[14], g[12], g[4]}]/12 + 
   iint[{g[4], g[14], g[13], g[4]}]/12 + iint[{g[4], g[14], g[17], g[4]}]/6 - 
   iint[{g[4], g[14], g[18], g[4]}]/12 - iint[{g[4], g[14], g[22], g[6]}]/
    12 + iint[{g[4], g[14], g[26], g[1]}]/12 + 
   iint[{g[4], g[16], g[5], g[4]}]/4 - iint[{g[4], g[16], g[7], g[4]}]/4 - 
   iint[{g[4], g[16], g[11], g[4]}]/6 - iint[{g[4], g[16], g[12], g[4]}]/12 + 
   iint[{g[4], g[16], g[13], g[4]}]/12 + iint[{g[4], g[16], g[17], g[4]}]/6 - 
   iint[{g[4], g[16], g[18], g[4]}]/12 - iint[{g[4], g[16], g[22], g[6]}]/
    12 + iint[{g[4], g[16], g[26], g[1]}]/12 + 
   iint[{g[4], g[23], g[5], g[4]}]/4 - iint[{g[4], g[23], g[7], g[4]}]/4 - 
   iint[{g[4], g[23], g[11], g[4]}]/6 - iint[{g[4], g[23], g[12], g[4]}]/12 + 
   iint[{g[4], g[23], g[13], g[4]}]/12 + iint[{g[4], g[23], g[17], g[4]}]/6 - 
   iint[{g[4], g[23], g[18], g[4]}]/12 - iint[{g[4], g[23], g[22], g[6]}]/
    12 + iint[{g[4], g[23], g[26], g[1]}]/12 - 
   (3*iint[{g[4], g[24], g[1], g[1]}])/8 + 
   (3*iint[{g[4], g[24], g[6], g[6]}])/8 - iint[{g[4], g[27], g[8], g[1]}]/
    6 - iint[{g[4], g[27], g[9], g[4]}]/6 - iint[{g[4], g[27], g[10], g[6]}]/
    6 - (3*iint[{g[5], g[11], g[8], g[1]}])/2 - 
   (3*iint[{g[5], g[11], g[9], g[4]}])/2 - 
   (3*iint[{g[5], g[11], g[10], g[6]}])/2 + 
   (3*iint[{g[5], g[14], g[4], g[4]}])/2 + 
   3*iint[{g[5], g[15], g[11], g[6]}] - 3*iint[{g[5], g[15], g[17], g[6]}] + 
   (3*iint[{g[5], g[15], g[18], g[6]}])/2 + 
   (3*iint[{g[5], g[15], g[20], g[1]}])/2 + 
   (3*iint[{g[5], g[15], g[22], g[4]}])/2 + 
   (3*iint[{g[5], g[16], g[4], g[4]}])/2 + 
   (3*iint[{g[5], g[17], g[8], g[1]}])/2 + 
   (3*iint[{g[5], g[17], g[9], g[4]}])/2 + 
   (3*iint[{g[5], g[17], g[10], g[6]}])/2 - 
   (3*iint[{g[5], g[18], g[8], g[1]}])/2 - 
   (3*iint[{g[5], g[18], g[9], g[4]}])/2 - 
   (3*iint[{g[5], g[18], g[10], g[6]}])/2 - 
   (3*iint[{g[5], g[19], g[1], g[1]}])/4 + 
   (3*iint[{g[5], g[19], g[4], g[4]}])/4 + iint[{g[6], g[9], g[4], g[6]}]/4 + 
   iint[{g[6], g[9], g[6], g[4]}]/4 - iint[{g[6], g[10], g[1], g[1]}]/4 + 
   iint[{g[6], g[10], g[4], g[4]}]/4 + iint[{g[6], g[10], g[6], g[6]}]/4 - 
   iint[{g[6], g[14], g[11], g[6]}]/3 + iint[{g[6], g[14], g[17], g[6]}]/3 - 
   iint[{g[6], g[14], g[18], g[6]}]/6 - iint[{g[6], g[14], g[20], g[1]}]/6 - 
   iint[{g[6], g[14], g[22], g[4]}]/6 - (3*iint[{g[6], g[15], g[1], g[1]}])/
    8 + (3*iint[{g[6], g[15], g[4], g[4]}])/8 - 
   iint[{g[6], g[19], g[11], g[6]}]/6 + iint[{g[6], g[19], g[17], g[6]}]/6 - 
   iint[{g[6], g[19], g[18], g[6]}]/12 - iint[{g[6], g[19], g[20], g[1]}]/
    12 - iint[{g[6], g[19], g[22], g[4]}]/12 + 
   iint[{g[6], g[21], g[8], g[1]}]/6 + iint[{g[6], g[21], g[9], g[4]}]/6 + 
   iint[{g[6], g[21], g[10], g[6]}]/6 + (9*iint[{g[7], g[5], g[8], g[1]}])/
    2 + (9*iint[{g[7], g[5], g[9], g[4]}])/2 + 
   (9*iint[{g[7], g[5], g[10], g[6]}])/2 - (9*iint[{g[7], g[7], g[8], g[1]}])/
    2 - (9*iint[{g[7], g[7], g[9], g[4]}])/2 - 
   (9*iint[{g[7], g[7], g[10], g[6]}])/2 - 
   (3*iint[{g[7], g[11], g[8], g[1]}])/2 - 
   (3*iint[{g[7], g[11], g[9], g[4]}])/2 - 
   (3*iint[{g[7], g[11], g[10], g[6]}])/2 - 
   (3*iint[{g[7], g[12], g[8], g[1]}])/2 - 
   (3*iint[{g[7], g[12], g[9], g[4]}])/2 - 
   (3*iint[{g[7], g[12], g[10], g[6]}])/2 + 
   (3*iint[{g[7], g[13], g[8], g[1]}])/2 + 
   (3*iint[{g[7], g[13], g[9], g[4]}])/2 + 
   (3*iint[{g[7], g[13], g[10], g[6]}])/2 - 
   (3*iint[{g[7], g[14], g[1], g[1]}])/4 + 
   (9*iint[{g[7], g[14], g[6], g[6]}])/4 - 
   (3*iint[{g[7], g[16], g[1], g[1]}])/4 + 
   (3*iint[{g[7], g[16], g[6], g[6]}])/4 + 
   3*iint[{g[7], g[17], g[8], g[1]}] + 3*iint[{g[7], g[17], g[9], g[4]}] + 
   3*iint[{g[7], g[17], g[10], g[6]}] - (3*iint[{g[7], g[18], g[8], g[1]}])/
    2 - (3*iint[{g[7], g[18], g[9], g[4]}])/2 - 
   (3*iint[{g[7], g[18], g[10], g[6]}])/2 + 
   (3*iint[{g[7], g[19], g[6], g[6]}])/2 + 
   (3*iint[{g[7], g[23], g[1], g[1]}])/4 - 
   (3*iint[{g[7], g[23], g[6], g[6]}])/4 - 
   (9*iint[{g[7], g[24], g[5], g[4]}])/2 + 
   (9*iint[{g[7], g[24], g[7], g[4]}])/2 + 
   3*iint[{g[7], g[24], g[11], g[4]}] + (3*iint[{g[7], g[24], g[12], g[4]}])/
    2 - (3*iint[{g[7], g[24], g[13], g[4]}])/2 - 
   3*iint[{g[7], g[24], g[17], g[4]}] + (3*iint[{g[7], g[24], g[18], g[4]}])/
    2 + (3*iint[{g[7], g[24], g[22], g[6]}])/2 - 
   (3*iint[{g[7], g[24], g[26], g[1]}])/2 - 
   (3*iint[{g[7], g[25], g[8], g[1]}])/2 - 
   (3*iint[{g[7], g[25], g[9], g[4]}])/2 - 
   (3*iint[{g[7], g[25], g[10], g[6]}])/2 + iint[{g[12], g[11], g[8], g[1]}]/
    2 + iint[{g[12], g[11], g[9], g[4]}]/2 + 
   iint[{g[12], g[11], g[10], g[6]}]/2 - iint[{g[12], g[14], g[4], g[4]}]/2 - 
   iint[{g[12], g[15], g[11], g[6]}] + iint[{g[12], g[15], g[17], g[6]}] - 
   iint[{g[12], g[15], g[18], g[6]}]/2 - iint[{g[12], g[15], g[20], g[1]}]/
    2 - iint[{g[12], g[15], g[22], g[4]}]/2 - 
   iint[{g[12], g[16], g[4], g[4]}]/2 - iint[{g[12], g[17], g[8], g[1]}]/2 - 
   iint[{g[12], g[17], g[9], g[4]}]/2 - iint[{g[12], g[17], g[10], g[6]}]/2 + 
   iint[{g[12], g[18], g[8], g[1]}]/2 + iint[{g[12], g[18], g[9], g[4]}]/2 + 
   iint[{g[12], g[18], g[10], g[6]}]/2 + iint[{g[12], g[19], g[1], g[1]}]/4 - 
   iint[{g[12], g[19], g[4], g[4]}]/4 - (3*iint[{g[13], g[5], g[8], g[1]}])/
    2 - (3*iint[{g[13], g[5], g[9], g[4]}])/2 - 
   (3*iint[{g[13], g[5], g[10], g[6]}])/2 + 
   (3*iint[{g[13], g[7], g[8], g[1]}])/2 + 
   (3*iint[{g[13], g[7], g[9], g[4]}])/2 + 
   (3*iint[{g[13], g[7], g[10], g[6]}])/2 + iint[{g[13], g[11], g[8], g[1]}]/
    2 + iint[{g[13], g[11], g[9], g[4]}]/2 + 
   iint[{g[13], g[11], g[10], g[6]}]/2 + iint[{g[13], g[12], g[8], g[1]}]/2 + 
   iint[{g[13], g[12], g[9], g[4]}]/2 + iint[{g[13], g[12], g[10], g[6]}]/2 - 
   iint[{g[13], g[13], g[8], g[1]}]/2 - iint[{g[13], g[13], g[9], g[4]}]/2 - 
   iint[{g[13], g[13], g[10], g[6]}]/2 + iint[{g[13], g[14], g[1], g[1]}]/4 - 
   (3*iint[{g[13], g[14], g[6], g[6]}])/4 + iint[{g[13], g[16], g[1], g[1]}]/
    4 - iint[{g[13], g[16], g[6], g[6]}]/4 - 
   iint[{g[13], g[17], g[8], g[1]}] - iint[{g[13], g[17], g[9], g[4]}] - 
   iint[{g[13], g[17], g[10], g[6]}] + iint[{g[13], g[18], g[8], g[1]}]/2 + 
   iint[{g[13], g[18], g[9], g[4]}]/2 + iint[{g[13], g[18], g[10], g[6]}]/2 - 
   iint[{g[13], g[19], g[6], g[6]}]/2 - iint[{g[13], g[23], g[1], g[1]}]/4 + 
   iint[{g[13], g[23], g[6], g[6]}]/4 + (3*iint[{g[13], g[24], g[5], g[4]}])/
    2 - (3*iint[{g[13], g[24], g[7], g[4]}])/2 - 
   iint[{g[13], g[24], g[11], g[4]}] - iint[{g[13], g[24], g[12], g[4]}]/2 + 
   iint[{g[13], g[24], g[13], g[4]}]/2 + iint[{g[13], g[24], g[17], g[4]}] - 
   iint[{g[13], g[24], g[18], g[4]}]/2 - iint[{g[13], g[24], g[22], g[6]}]/
    2 + iint[{g[13], g[24], g[26], g[1]}]/2 + 
   iint[{g[13], g[25], g[8], g[1]}]/2 + iint[{g[13], g[25], g[9], g[4]}]/2 + 
   iint[{g[13], g[25], g[10], g[6]}]/2 - 3*iint[{g[14], g[2], g[1], g[1]}] + 
   iint[{g[14], g[3], g[1], g[1]}] + 3*iint[{g[14], g[4], g[5], g[4]}] - 
   3*iint[{g[14], g[4], g[7], g[4]}] - 2*iint[{g[14], g[4], g[11], g[4]}] - 
   iint[{g[14], g[4], g[12], g[4]}] + iint[{g[14], g[4], g[13], g[4]}] + 
   2*iint[{g[14], g[4], g[17], g[4]}] - iint[{g[14], g[4], g[18], g[4]}] - 
   iint[{g[14], g[4], g[22], g[6]}] + iint[{g[14], g[4], g[26], g[1]}] - 
   (3*iint[{g[14], g[5], g[1], g[1]}])/2 + 
   (3*iint[{g[14], g[5], g[6], g[6]}])/2 - 
   2*iint[{g[14], g[6], g[11], g[6]}] + 2*iint[{g[14], g[6], g[17], g[6]}] - 
   iint[{g[14], g[6], g[18], g[6]}] - iint[{g[14], g[6], g[20], g[1]}] - 
   iint[{g[14], g[6], g[22], g[4]}] + (9*iint[{g[14], g[7], g[1], g[1]}])/2 - 
   (3*iint[{g[14], g[7], g[6], g[6]}])/2 + iint[{g[14], g[11], g[1], g[1]}] + 
   iint[{g[14], g[11], g[4], g[4]}]/2 + iint[{g[14], g[11], g[6], g[6]}]/2 + 
   iint[{g[14], g[12], g[1], g[1]}]/2 - iint[{g[14], g[12], g[6], g[6]}]/2 - 
   (3*iint[{g[14], g[13], g[1], g[1]}])/2 + iint[{g[14], g[13], g[6], g[6]}]/
    2 - 4*iint[{g[14], g[14], g[8], g[1]}] - 
   4*iint[{g[14], g[14], g[9], g[4]}] - 4*iint[{g[14], g[14], g[10], g[6]}] - 
   (4*iint[{g[14], g[16], g[8], g[1]}])/3 - 
   (4*iint[{g[14], g[16], g[9], g[4]}])/3 - 
   (4*iint[{g[14], g[16], g[10], g[6]}])/3 - 
   (5*iint[{g[14], g[17], g[1], g[1]}])/2 - iint[{g[14], g[17], g[4], g[4]}]/
    2 + iint[{g[14], g[17], g[6], g[6]}] + 
   2*iint[{g[14], g[18], g[1], g[1]}] - iint[{g[14], g[18], g[4], g[4]}]/2 - 
   iint[{g[14], g[18], g[6], g[6]}]/2 - (4*iint[{g[14], g[19], g[8], g[1]}])/
    3 - (4*iint[{g[14], g[19], g[9], g[4]}])/3 - 
   (4*iint[{g[14], g[19], g[10], g[6]}])/3 + 
   (4*iint[{g[14], g[21], g[11], g[6]}])/3 - 
   (4*iint[{g[14], g[21], g[17], g[6]}])/3 + 
   (2*iint[{g[14], g[21], g[18], g[6]}])/3 + 
   (2*iint[{g[14], g[21], g[20], g[1]}])/3 + 
   (2*iint[{g[14], g[21], g[22], g[4]}])/3 + 
   iint[{g[14], g[22], g[4], g[6]}] + iint[{g[14], g[22], g[6], g[4]}] - 
   (4*iint[{g[14], g[23], g[8], g[1]}])/3 - 
   (4*iint[{g[14], g[23], g[9], g[4]}])/3 - 
   (4*iint[{g[14], g[23], g[10], g[6]}])/3 + 
   (3*iint[{g[14], g[25], g[1], g[1]}])/2 - 
   (3*iint[{g[14], g[25], g[6], g[6]}])/2 + 
   2*iint[{g[14], g[27], g[5], g[4]}] - 2*iint[{g[14], g[27], g[7], g[4]}] - 
   (4*iint[{g[14], g[27], g[11], g[4]}])/3 - 
   (2*iint[{g[14], g[27], g[12], g[4]}])/3 + 
   (2*iint[{g[14], g[27], g[13], g[4]}])/3 + 
   (4*iint[{g[14], g[27], g[17], g[4]}])/3 - 
   (2*iint[{g[14], g[27], g[18], g[4]}])/3 - 
   (2*iint[{g[14], g[27], g[22], g[6]}])/3 + 
   (2*iint[{g[14], g[27], g[26], g[1]}])/3 - 
   (3*iint[{g[16], g[2], g[1], g[1]}])/2 + iint[{g[16], g[3], g[1], g[1]}]/
    2 + (3*iint[{g[16], g[4], g[5], g[4]}])/2 - 
   (3*iint[{g[16], g[4], g[7], g[4]}])/2 - iint[{g[16], g[4], g[11], g[4]}] - 
   iint[{g[16], g[4], g[12], g[4]}]/2 + iint[{g[16], g[4], g[13], g[4]}]/2 + 
   iint[{g[16], g[4], g[17], g[4]}] - iint[{g[16], g[4], g[18], g[4]}]/2 - 
   iint[{g[16], g[4], g[22], g[6]}]/2 + iint[{g[16], g[4], g[26], g[1]}]/2 - 
   (3*iint[{g[16], g[5], g[1], g[1]}])/4 + 
   (3*iint[{g[16], g[5], g[6], g[6]}])/4 - iint[{g[16], g[6], g[11], g[6]}] + 
   iint[{g[16], g[6], g[17], g[6]}] - iint[{g[16], g[6], g[18], g[6]}]/2 - 
   iint[{g[16], g[6], g[20], g[1]}]/2 - iint[{g[16], g[6], g[22], g[4]}]/2 + 
   (9*iint[{g[16], g[7], g[1], g[1]}])/4 - 
   (3*iint[{g[16], g[7], g[6], g[6]}])/4 + iint[{g[16], g[11], g[1], g[1]}]/
    2 + iint[{g[16], g[11], g[4], g[4]}]/4 + iint[{g[16], g[11], g[6], g[6]}]/
    4 + iint[{g[16], g[12], g[1], g[1]}]/4 - iint[{g[16], g[12], g[6], g[6]}]/
    4 - (3*iint[{g[16], g[13], g[1], g[1]}])/4 + 
   iint[{g[16], g[13], g[6], g[6]}]/4 - 2*iint[{g[16], g[14], g[8], g[1]}] - 
   2*iint[{g[16], g[14], g[9], g[4]}] - 2*iint[{g[16], g[14], g[10], g[6]}] - 
   (2*iint[{g[16], g[16], g[8], g[1]}])/3 - 
   (2*iint[{g[16], g[16], g[9], g[4]}])/3 - 
   (2*iint[{g[16], g[16], g[10], g[6]}])/3 - 
   (5*iint[{g[16], g[17], g[1], g[1]}])/4 - iint[{g[16], g[17], g[4], g[4]}]/
    4 + iint[{g[16], g[17], g[6], g[6]}]/2 + 
   iint[{g[16], g[18], g[1], g[1]}] - iint[{g[16], g[18], g[4], g[4]}]/4 - 
   iint[{g[16], g[18], g[6], g[6]}]/4 - (2*iint[{g[16], g[19], g[8], g[1]}])/
    3 - (2*iint[{g[16], g[19], g[9], g[4]}])/3 - 
   (2*iint[{g[16], g[19], g[10], g[6]}])/3 + 
   (2*iint[{g[16], g[21], g[11], g[6]}])/3 - 
   (2*iint[{g[16], g[21], g[17], g[6]}])/3 + 
   iint[{g[16], g[21], g[18], g[6]}]/3 + iint[{g[16], g[21], g[20], g[1]}]/
    3 + iint[{g[16], g[21], g[22], g[4]}]/3 + 
   iint[{g[16], g[22], g[4], g[6]}]/2 + iint[{g[16], g[22], g[6], g[4]}]/2 - 
   (2*iint[{g[16], g[23], g[8], g[1]}])/3 - 
   (2*iint[{g[16], g[23], g[9], g[4]}])/3 - 
   (2*iint[{g[16], g[23], g[10], g[6]}])/3 + 
   (3*iint[{g[16], g[25], g[1], g[1]}])/4 - 
   (3*iint[{g[16], g[25], g[6], g[6]}])/4 + 
   iint[{g[16], g[27], g[5], g[4]}] - iint[{g[16], g[27], g[7], g[4]}] - 
   (2*iint[{g[16], g[27], g[11], g[4]}])/3 - 
   iint[{g[16], g[27], g[12], g[4]}]/3 + iint[{g[16], g[27], g[13], g[4]}]/
    3 + (2*iint[{g[16], g[27], g[17], g[4]}])/3 - 
   iint[{g[16], g[27], g[18], g[4]}]/3 - iint[{g[16], g[27], g[22], g[6]}]/
    3 + iint[{g[16], g[27], g[26], g[1]}]/3 - 
   (3*iint[{g[19], g[2], g[1], g[1]}])/2 + iint[{g[19], g[3], g[1], g[1]}]/
    2 + (3*iint[{g[19], g[4], g[5], g[4]}])/2 - 
   (3*iint[{g[19], g[4], g[7], g[4]}])/2 - iint[{g[19], g[4], g[11], g[4]}] - 
   iint[{g[19], g[4], g[12], g[4]}]/2 + iint[{g[19], g[4], g[13], g[4]}]/2 + 
   iint[{g[19], g[4], g[17], g[4]}] - iint[{g[19], g[4], g[18], g[4]}]/2 - 
   iint[{g[19], g[4], g[22], g[6]}]/2 + iint[{g[19], g[4], g[26], g[1]}]/2 - 
   (3*iint[{g[19], g[5], g[1], g[1]}])/4 + 
   (3*iint[{g[19], g[5], g[6], g[6]}])/4 - iint[{g[19], g[6], g[11], g[6]}] + 
   iint[{g[19], g[6], g[17], g[6]}] - iint[{g[19], g[6], g[18], g[6]}]/2 - 
   iint[{g[19], g[6], g[20], g[1]}]/2 - iint[{g[19], g[6], g[22], g[4]}]/2 + 
   (9*iint[{g[19], g[7], g[1], g[1]}])/4 - 
   (3*iint[{g[19], g[7], g[6], g[6]}])/4 + iint[{g[19], g[11], g[1], g[1]}]/
    2 + iint[{g[19], g[11], g[4], g[4]}]/4 + iint[{g[19], g[11], g[6], g[6]}]/
    4 + iint[{g[19], g[12], g[1], g[1]}]/4 - iint[{g[19], g[12], g[6], g[6]}]/
    4 - (3*iint[{g[19], g[13], g[1], g[1]}])/4 + 
   iint[{g[19], g[13], g[6], g[6]}]/4 - 2*iint[{g[19], g[14], g[8], g[1]}] - 
   2*iint[{g[19], g[14], g[9], g[4]}] - 2*iint[{g[19], g[14], g[10], g[6]}] - 
   (2*iint[{g[19], g[16], g[8], g[1]}])/3 - 
   (2*iint[{g[19], g[16], g[9], g[4]}])/3 - 
   (2*iint[{g[19], g[16], g[10], g[6]}])/3 - 
   (5*iint[{g[19], g[17], g[1], g[1]}])/4 - iint[{g[19], g[17], g[4], g[4]}]/
    4 + iint[{g[19], g[17], g[6], g[6]}]/2 + 
   iint[{g[19], g[18], g[1], g[1]}] - iint[{g[19], g[18], g[4], g[4]}]/4 - 
   iint[{g[19], g[18], g[6], g[6]}]/4 - (2*iint[{g[19], g[19], g[8], g[1]}])/
    3 - (2*iint[{g[19], g[19], g[9], g[4]}])/3 - 
   (2*iint[{g[19], g[19], g[10], g[6]}])/3 + 
   (2*iint[{g[19], g[21], g[11], g[6]}])/3 - 
   (2*iint[{g[19], g[21], g[17], g[6]}])/3 + 
   iint[{g[19], g[21], g[18], g[6]}]/3 + iint[{g[19], g[21], g[20], g[1]}]/
    3 + iint[{g[19], g[21], g[22], g[4]}]/3 + 
   iint[{g[19], g[22], g[4], g[6]}]/2 + iint[{g[19], g[22], g[6], g[4]}]/2 - 
   (2*iint[{g[19], g[23], g[8], g[1]}])/3 - 
   (2*iint[{g[19], g[23], g[9], g[4]}])/3 - 
   (2*iint[{g[19], g[23], g[10], g[6]}])/3 + 
   (3*iint[{g[19], g[25], g[1], g[1]}])/4 - 
   (3*iint[{g[19], g[25], g[6], g[6]}])/4 + 
   iint[{g[19], g[27], g[5], g[4]}] - iint[{g[19], g[27], g[7], g[4]}] - 
   (2*iint[{g[19], g[27], g[11], g[4]}])/3 - 
   iint[{g[19], g[27], g[12], g[4]}]/3 + iint[{g[19], g[27], g[13], g[4]}]/
    3 + (2*iint[{g[19], g[27], g[17], g[4]}])/3 - 
   iint[{g[19], g[27], g[18], g[4]}]/3 - iint[{g[19], g[27], g[22], g[6]}]/
    3 + iint[{g[19], g[27], g[26], g[1]}]/3 + I*iint[{g[4], g[27]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[5], g[11]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[5], g[17]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[5], g[18]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - I*iint[{g[6], g[21]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (27*I)*iint[{g[7], g[5]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (27*I)*iint[{g[7], g[7]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[7], g[11]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[7], g[12]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[7], g[13]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (18*I)*iint[{g[7], g[17]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[7], g[18]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[7], g[25]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[12], g[11]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (3*I)*iint[{g[12], g[17]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[12], g[18]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[13], g[5]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[13], g[7]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[13], g[11]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[13], g[12]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (3*I)*iint[{g[13], g[13]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (6*I)*iint[{g[13], g[17]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[13], g[18]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[13], g[25]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (24*I)*iint[{g[14], g[14]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[14], g[16]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[14], g[19]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[14], g[23]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[16], g[14]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[16], g[16]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[16], g[19]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[16], g[23]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[19], g[14]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[19], g[16]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[19], g[19]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[19], g[23]}]*
    Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
   ((27*I)/2)*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]] - 8*iint[{g[14]}]*Zeta[3] - 
   4*iint[{g[16]}]*Zeta[3] - 4*iint[{g[19]}]*Zeta[3]), 
 \[Epsilon]^3*(iint[{g[9], g[4], g[6]}] + iint[{g[9], g[6], g[4]}] - 
    iint[{g[10], g[1], g[1]}] + iint[{g[10], g[4], g[4]}] + 
    iint[{g[10], g[6], g[6]}] - (4*iint[{g[14], g[11], g[6]}])/3 + 
    (4*iint[{g[14], g[17], g[6]}])/3 - (2*iint[{g[14], g[18], g[6]}])/3 - 
    (2*iint[{g[14], g[20], g[1]}])/3 - (2*iint[{g[14], g[22], g[4]}])/3 - 
    (3*iint[{g[15], g[1], g[1]}])/2 + (3*iint[{g[15], g[4], g[4]}])/2 - 
    (2*iint[{g[19], g[11], g[6]}])/3 + (2*iint[{g[19], g[17], g[6]}])/3 - 
    iint[{g[19], g[18], g[6]}]/3 - iint[{g[19], g[20], g[1]}]/3 - 
    iint[{g[19], g[22], g[4]}]/3 + (2*iint[{g[21], g[8], g[1]}])/3 + 
    (2*iint[{g[21], g[9], g[4]}])/3 + (2*iint[{g[21], g[10], g[6]}])/3 - 
    (4*I)*iint[{g[21]}]*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^4*(-1/3*(Pi^2*iint[{g[9], g[4]}]) - (Pi^2*iint[{g[9], g[6]}])/
     3 + (Pi^2*iint[{g[10], g[1]}])/3 - (Pi^2*iint[{g[10], g[4]}])/3 - 
    (Pi^2*iint[{g[10], g[6]}])/3 + (4*Pi^2*iint[{g[14], g[11]}])/9 - 
    (4*Pi^2*iint[{g[14], g[17]}])/9 + (2*Pi^2*iint[{g[14], g[18]}])/9 + 
    (2*Pi^2*iint[{g[14], g[20]}])/9 + (2*Pi^2*iint[{g[14], g[22]}])/9 + 
    (Pi^2*iint[{g[15], g[1]}])/2 - (Pi^2*iint[{g[15], g[4]}])/2 + 
    (2*Pi^2*iint[{g[19], g[11]}])/9 - (2*Pi^2*iint[{g[19], g[17]}])/9 + 
    (Pi^2*iint[{g[19], g[18]}])/9 + (Pi^2*iint[{g[19], g[20]}])/9 + 
    (Pi^2*iint[{g[19], g[22]}])/9 - (2*Pi^2*iint[{g[21], g[8]}])/9 - 
    (2*Pi^2*iint[{g[21], g[9]}])/9 - (2*Pi^2*iint[{g[21], g[10]}])/9 - 
    (3*iint[{g[6], g[5], g[8], g[1]}])/2 - (3*iint[{g[6], g[5], g[9], g[4]}])/
     2 - (3*iint[{g[6], g[5], g[10], g[6]}])/2 + 
    (3*iint[{g[6], g[7], g[8], g[1]}])/2 + (3*iint[{g[6], g[7], g[9], g[4]}])/
     2 + (3*iint[{g[6], g[7], g[10], g[6]}])/2 + 
    4*iint[{g[6], g[9], g[5], g[4]}] - 3*iint[{g[6], g[9], g[7], g[4]}] - 
    2*iint[{g[6], g[9], g[11], g[4]}] - 2*iint[{g[6], g[9], g[12], g[4]}] + 
    iint[{g[6], g[9], g[13], g[4]}] + 2*iint[{g[6], g[9], g[17], g[4]}] - 
    iint[{g[6], g[9], g[18], g[4]}] - iint[{g[6], g[9], g[22], g[6]}] + 
    iint[{g[6], g[9], g[26], g[1]}] - iint[{g[6], g[10], g[7], g[6]}] + 
    2*iint[{g[6], g[10], g[11], g[6]}] + iint[{g[6], g[10], g[13], g[6]}] - 
    2*iint[{g[6], g[10], g[17], g[6]}] + iint[{g[6], g[10], g[18], g[6]}] + 
    iint[{g[6], g[10], g[20], g[1]}] + iint[{g[6], g[10], g[22], g[4]}] + 
    2*iint[{g[6], g[11], g[8], g[1]}] + 2*iint[{g[6], g[11], g[9], g[4]}] + 
    2*iint[{g[6], g[11], g[10], g[6]}] + iint[{g[6], g[12], g[8], g[1]}]/2 + 
    iint[{g[6], g[12], g[9], g[4]}]/2 + iint[{g[6], g[12], g[10], g[6]}]/2 - 
    iint[{g[6], g[13], g[8], g[1]}]/2 - iint[{g[6], g[13], g[9], g[4]}]/2 - 
    iint[{g[6], g[13], g[10], g[6]}]/2 + (3*iint[{g[6], g[14], g[1], g[1]}])/
     4 - (3*iint[{g[6], g[14], g[4], g[4]}])/2 - 
    (5*iint[{g[6], g[14], g[6], g[6]}])/4 - 
    iint[{g[6], g[15], g[11], g[6]}] + iint[{g[6], g[15], g[17], g[6]}] - 
    iint[{g[6], g[15], g[18], g[6]}]/2 - iint[{g[6], g[15], g[20], g[1]}]/2 - 
    iint[{g[6], g[15], g[22], g[4]}]/2 + iint[{g[6], g[16], g[1], g[1]}]/4 - 
    iint[{g[6], g[16], g[4], g[4]}] - iint[{g[6], g[16], g[6], g[6]}]/4 - 
    (7*iint[{g[6], g[17], g[8], g[1]}])/2 - 
    (7*iint[{g[6], g[17], g[9], g[4]}])/2 - 
    (7*iint[{g[6], g[17], g[10], g[6]}])/2 + 
    2*iint[{g[6], g[18], g[8], g[1]}] + 2*iint[{g[6], g[18], g[9], g[4]}] + 
    2*iint[{g[6], g[18], g[10], g[6]}] + (3*iint[{g[6], g[19], g[1], g[1]}])/
     4 - (3*iint[{g[6], g[19], g[4], g[4]}])/4 - 
    iint[{g[6], g[19], g[6], g[6]}] - (3*iint[{g[6], g[23], g[1], g[1]}])/4 + 
    (3*iint[{g[6], g[23], g[6], g[6]}])/4 + 
    (9*iint[{g[6], g[24], g[5], g[4]}])/2 - 
    (9*iint[{g[6], g[24], g[7], g[4]}])/2 - 
    3*iint[{g[6], g[24], g[11], g[4]}] - (3*iint[{g[6], g[24], g[12], g[4]}])/
     2 + (3*iint[{g[6], g[24], g[13], g[4]}])/2 + 
    3*iint[{g[6], g[24], g[17], g[4]}] - (3*iint[{g[6], g[24], g[18], g[4]}])/
     2 - (3*iint[{g[6], g[24], g[22], g[6]}])/2 + 
    (3*iint[{g[6], g[24], g[26], g[1]}])/2 + 
    (3*iint[{g[6], g[25], g[8], g[1]}])/2 + 
    (3*iint[{g[6], g[25], g[9], g[4]}])/2 + 
    (3*iint[{g[6], g[25], g[10], g[6]}])/2 + iint[{g[7], g[9], g[4], g[6]}] + 
    iint[{g[7], g[9], g[6], g[4]}] - iint[{g[7], g[10], g[1], g[1]}] + 
    iint[{g[7], g[10], g[4], g[4]}] + iint[{g[7], g[10], g[6], g[6]}] - 
    (4*iint[{g[7], g[14], g[11], g[6]}])/3 + 
    (4*iint[{g[7], g[14], g[17], g[6]}])/3 - 
    (2*iint[{g[7], g[14], g[18], g[6]}])/3 - 
    (2*iint[{g[7], g[14], g[20], g[1]}])/3 - 
    (2*iint[{g[7], g[14], g[22], g[4]}])/3 - 
    (3*iint[{g[7], g[15], g[1], g[1]}])/2 + 
    (3*iint[{g[7], g[15], g[4], g[4]}])/2 - 
    (2*iint[{g[7], g[19], g[11], g[6]}])/3 + 
    (2*iint[{g[7], g[19], g[17], g[6]}])/3 - iint[{g[7], g[19], g[18], g[6]}]/
     3 - iint[{g[7], g[19], g[20], g[1]}]/3 - 
    iint[{g[7], g[19], g[22], g[4]}]/3 + (2*iint[{g[7], g[21], g[8], g[1]}])/
     3 + (2*iint[{g[7], g[21], g[9], g[4]}])/3 + 
    (2*iint[{g[7], g[21], g[10], g[6]}])/3 + iint[{g[9], g[4], g[7], g[6]}] + 
    iint[{g[9], g[5], g[4], g[6]}] + iint[{g[9], g[5], g[6], g[4]}] + 
    iint[{g[9], g[6], g[5], g[4]}] + iint[{g[9], g[7], g[4], g[6]}] + 
    iint[{g[9], g[7], g[6], g[4]}] - iint[{g[10], g[1], g[3], g[1]}] - 
    3*iint[{g[10], g[4], g[5], g[4]}] + 3*iint[{g[10], g[4], g[7], g[4]}] + 
    2*iint[{g[10], g[4], g[11], g[4]}] + 2*iint[{g[10], g[4], g[12], g[4]}] - 
    iint[{g[10], g[4], g[13], g[4]}] - 2*iint[{g[10], g[4], g[17], g[4]}] + 
    iint[{g[10], g[4], g[18], g[4]}] + iint[{g[10], g[4], g[22], g[6]}] - 
    iint[{g[10], g[4], g[26], g[1]}] + (3*iint[{g[10], g[5], g[1], g[1]}])/
     2 + 3*iint[{g[10], g[5], g[4], g[4]}] - 
    (3*iint[{g[10], g[5], g[6], g[6]}])/2 + 
    2*iint[{g[10], g[6], g[11], g[6]}] + iint[{g[10], g[6], g[13], g[6]}] - 
    2*iint[{g[10], g[6], g[17], g[6]}] + iint[{g[10], g[6], g[18], g[6]}] + 
    iint[{g[10], g[6], g[20], g[1]}] + iint[{g[10], g[6], g[22], g[4]}] - 
    (9*iint[{g[10], g[7], g[1], g[1]}])/2 + 
    (9*iint[{g[10], g[7], g[6], g[6]}])/2 - 
    iint[{g[10], g[11], g[1], g[1]}] - iint[{g[10], g[11], g[4], g[4]}]/2 - 
    iint[{g[10], g[11], g[6], g[6]}]/2 - iint[{g[10], g[12], g[1], g[1]}]/2 - 
    iint[{g[10], g[12], g[4], g[4]}] + iint[{g[10], g[12], g[6], g[6]}]/2 + 
    (3*iint[{g[10], g[13], g[1], g[1]}])/2 - 
    (3*iint[{g[10], g[13], g[6], g[6]}])/2 + 
    4*iint[{g[10], g[14], g[8], g[1]}] + 4*iint[{g[10], g[14], g[9], g[4]}] + 
    4*iint[{g[10], g[14], g[10], g[6]}] + 
    (4*iint[{g[10], g[16], g[8], g[1]}])/3 + 
    (4*iint[{g[10], g[16], g[9], g[4]}])/3 + 
    (4*iint[{g[10], g[16], g[10], g[6]}])/3 + 
    (5*iint[{g[10], g[17], g[1], g[1]}])/2 + iint[{g[10], g[17], g[4], g[4]}]/
     2 - iint[{g[10], g[17], g[6], g[6]}] - 
    2*iint[{g[10], g[18], g[1], g[1]}] + iint[{g[10], g[18], g[4], g[4]}]/2 + 
    iint[{g[10], g[18], g[6], g[6]}]/2 + (4*iint[{g[10], g[19], g[8], g[1]}])/
     3 + (4*iint[{g[10], g[19], g[9], g[4]}])/3 + 
    (4*iint[{g[10], g[19], g[10], g[6]}])/3 - 
    (4*iint[{g[10], g[21], g[11], g[6]}])/3 + 
    (4*iint[{g[10], g[21], g[17], g[6]}])/3 - 
    (2*iint[{g[10], g[21], g[18], g[6]}])/3 - 
    (2*iint[{g[10], g[21], g[20], g[1]}])/3 - 
    (2*iint[{g[10], g[21], g[22], g[4]}])/3 - 
    iint[{g[10], g[22], g[4], g[6]}] - iint[{g[10], g[22], g[6], g[4]}] + 
    (4*iint[{g[10], g[23], g[8], g[1]}])/3 + 
    (4*iint[{g[10], g[23], g[9], g[4]}])/3 + 
    (4*iint[{g[10], g[23], g[10], g[6]}])/3 - 
    (3*iint[{g[10], g[25], g[1], g[1]}])/2 + 
    (3*iint[{g[10], g[25], g[6], g[6]}])/2 - 
    2*iint[{g[10], g[27], g[5], g[4]}] + 2*iint[{g[10], g[27], g[7], g[4]}] + 
    (4*iint[{g[10], g[27], g[11], g[4]}])/3 + 
    (2*iint[{g[10], g[27], g[12], g[4]}])/3 - 
    (2*iint[{g[10], g[27], g[13], g[4]}])/3 - 
    (4*iint[{g[10], g[27], g[17], g[4]}])/3 + 
    (2*iint[{g[10], g[27], g[18], g[4]}])/3 + 
    (2*iint[{g[10], g[27], g[22], g[6]}])/3 - 
    (2*iint[{g[10], g[27], g[26], g[1]}])/3 + 
    iint[{g[11], g[9], g[4], g[6]}] + iint[{g[11], g[9], g[6], g[4]}] - 
    iint[{g[11], g[10], g[1], g[1]}] + iint[{g[11], g[10], g[4], g[4]}] + 
    iint[{g[11], g[10], g[6], g[6]}] - (4*iint[{g[11], g[14], g[11], g[6]}])/
     3 + (4*iint[{g[11], g[14], g[17], g[6]}])/3 - 
    (2*iint[{g[11], g[14], g[18], g[6]}])/3 - 
    (2*iint[{g[11], g[14], g[20], g[1]}])/3 - 
    (2*iint[{g[11], g[14], g[22], g[4]}])/3 - 
    (3*iint[{g[11], g[15], g[1], g[1]}])/2 + 
    (3*iint[{g[11], g[15], g[4], g[4]}])/2 - 
    (2*iint[{g[11], g[19], g[11], g[6]}])/3 + 
    (2*iint[{g[11], g[19], g[17], g[6]}])/3 - 
    iint[{g[11], g[19], g[18], g[6]}]/3 - iint[{g[11], g[19], g[20], g[1]}]/
     3 - iint[{g[11], g[19], g[22], g[4]}]/3 + 
    (2*iint[{g[11], g[21], g[8], g[1]}])/3 + 
    (2*iint[{g[11], g[21], g[9], g[4]}])/3 + 
    (2*iint[{g[11], g[21], g[10], g[6]}])/3 - 
    iint[{g[14], g[6], g[4], g[4]}] - (4*iint[{g[14], g[7], g[11], g[6]}])/
     3 + (4*iint[{g[14], g[7], g[17], g[6]}])/3 - 
    (2*iint[{g[14], g[7], g[18], g[6]}])/3 - 
    (2*iint[{g[14], g[7], g[20], g[1]}])/3 - 
    (2*iint[{g[14], g[7], g[22], g[4]}])/3 + 
    (16*iint[{g[14], g[10], g[8], g[1]}])/3 + 
    (16*iint[{g[14], g[10], g[9], g[4]}])/3 + 
    (16*iint[{g[14], g[10], g[10], g[6]}])/3 - 
    (4*iint[{g[14], g[11], g[7], g[6]}])/3 + 
    (4*iint[{g[14], g[11], g[11], g[6]}])/3 - 
    (4*iint[{g[14], g[11], g[17], g[6]}])/3 + 
    (2*iint[{g[14], g[11], g[18], g[6]}])/3 + 
    (2*iint[{g[14], g[11], g[20], g[1]}])/3 + 
    (2*iint[{g[14], g[11], g[22], g[4]}])/3 + 
    (8*iint[{g[14], g[15], g[8], g[1]}])/3 + 
    (8*iint[{g[14], g[15], g[9], g[4]}])/3 + 
    (8*iint[{g[14], g[15], g[10], g[6]}])/3 + 
    (4*iint[{g[14], g[17], g[7], g[6]}])/3 - 
    (4*iint[{g[14], g[17], g[11], g[6]}])/3 + 
    (4*iint[{g[14], g[17], g[17], g[6]}])/3 - 
    (2*iint[{g[14], g[17], g[18], g[6]}])/3 - 
    (2*iint[{g[14], g[17], g[20], g[1]}])/3 - 
    (2*iint[{g[14], g[17], g[22], g[4]}])/3 - 
    (2*iint[{g[14], g[18], g[7], g[6]}])/3 - 
    (2*iint[{g[14], g[20], g[3], g[1]}])/3 - 
    (2*iint[{g[14], g[21], g[1], g[1]}])/3 + 
    (2*iint[{g[14], g[21], g[4], g[4]}])/3 - 
    (2*iint[{g[14], g[22], g[12], g[4]}])/3 - 
    (3*iint[{g[15], g[1], g[3], g[1]}])/2 - 
    (9*iint[{g[15], g[2], g[1], g[1]}])/2 + 
    (3*iint[{g[15], g[3], g[1], g[1]}])/2 + 
    (3*iint[{g[15], g[4], g[12], g[4]}])/2 + 
    (9*iint[{g[15], g[5], g[4], g[4]}])/2 - 
    (3*iint[{g[15], g[12], g[4], g[4]}])/2 - iint[{g[19], g[6], g[4], g[4]}]/
     2 - (2*iint[{g[19], g[7], g[11], g[6]}])/3 + 
    (2*iint[{g[19], g[7], g[17], g[6]}])/3 - iint[{g[19], g[7], g[18], g[6]}]/
     3 - iint[{g[19], g[7], g[20], g[1]}]/3 - 
    iint[{g[19], g[7], g[22], g[4]}]/3 + (8*iint[{g[19], g[10], g[8], g[1]}])/
     3 + (8*iint[{g[19], g[10], g[9], g[4]}])/3 + 
    (8*iint[{g[19], g[10], g[10], g[6]}])/3 - 
    (2*iint[{g[19], g[11], g[7], g[6]}])/3 + 
    (2*iint[{g[19], g[11], g[11], g[6]}])/3 - 
    (2*iint[{g[19], g[11], g[17], g[6]}])/3 + 
    iint[{g[19], g[11], g[18], g[6]}]/3 + iint[{g[19], g[11], g[20], g[1]}]/
     3 + iint[{g[19], g[11], g[22], g[4]}]/3 + 
    (4*iint[{g[19], g[15], g[8], g[1]}])/3 + 
    (4*iint[{g[19], g[15], g[9], g[4]}])/3 + 
    (4*iint[{g[19], g[15], g[10], g[6]}])/3 + 
    (2*iint[{g[19], g[17], g[7], g[6]}])/3 - 
    (2*iint[{g[19], g[17], g[11], g[6]}])/3 + 
    (2*iint[{g[19], g[17], g[17], g[6]}])/3 - 
    iint[{g[19], g[17], g[18], g[6]}]/3 - iint[{g[19], g[17], g[20], g[1]}]/
     3 - iint[{g[19], g[17], g[22], g[4]}]/3 - 
    iint[{g[19], g[18], g[7], g[6]}]/3 - iint[{g[19], g[20], g[3], g[1]}]/3 - 
    iint[{g[19], g[21], g[1], g[1]}]/3 + iint[{g[19], g[21], g[4], g[4]}]/3 - 
    iint[{g[19], g[22], g[12], g[4]}]/3 + (2*iint[{g[21], g[8], g[3], g[1]}])/
     3 + (2*iint[{g[21], g[9], g[12], g[4]}])/3 + 
    (2*iint[{g[21], g[10], g[7], g[6]}])/3 - 
    (4*iint[{g[21], g[10], g[11], g[6]}])/3 + 
    (4*iint[{g[21], g[10], g[17], g[6]}])/3 - 
    (2*iint[{g[21], g[10], g[18], g[6]}])/3 - 
    (2*iint[{g[21], g[10], g[20], g[1]}])/3 - 
    (2*iint[{g[21], g[10], g[22], g[4]}])/3 - 
    (4*iint[{g[21], g[11], g[8], g[1]}])/3 - 
    (4*iint[{g[21], g[11], g[9], g[4]}])/3 - 
    (4*iint[{g[21], g[11], g[10], g[6]}])/3 - 
    iint[{g[21], g[14], g[1], g[1]}]/3 + (4*iint[{g[21], g[14], g[4], g[4]}])/
     3 + (4*iint[{g[21], g[15], g[11], g[6]}])/3 - 
    (4*iint[{g[21], g[15], g[17], g[6]}])/3 + 
    (2*iint[{g[21], g[15], g[18], g[6]}])/3 + 
    (2*iint[{g[21], g[15], g[20], g[1]}])/3 + 
    (2*iint[{g[21], g[15], g[22], g[4]}])/3 + 
    iint[{g[21], g[16], g[4], g[4]}] + 2*iint[{g[21], g[17], g[8], g[1]}] + 
    2*iint[{g[21], g[17], g[9], g[4]}] + 
    2*iint[{g[21], g[17], g[10], g[6]}] - 
    (4*iint[{g[21], g[18], g[8], g[1]}])/3 - 
    (4*iint[{g[21], g[18], g[9], g[4]}])/3 - 
    (4*iint[{g[21], g[18], g[10], g[6]}])/3 - 
    (2*iint[{g[21], g[19], g[1], g[1]}])/3 + 
    (2*iint[{g[21], g[19], g[4], g[4]}])/3 + 
    iint[{g[22], g[9], g[1], g[1]}] - iint[{g[22], g[9], g[4], g[4]}] - 
    iint[{g[22], g[9], g[6], g[6]}] - iint[{g[22], g[10], g[4], g[6]}] - 
    iint[{g[22], g[10], g[6], g[4]}] - iint[{g[22], g[14], g[5], g[4]}] + 
    iint[{g[22], g[14], g[7], g[4]}] + (2*iint[{g[22], g[14], g[11], g[4]}])/
     3 + iint[{g[22], g[14], g[12], g[4]}]/3 - 
    iint[{g[22], g[14], g[13], g[4]}]/3 - 
    (2*iint[{g[22], g[14], g[17], g[4]}])/3 + 
    iint[{g[22], g[14], g[18], g[4]}]/3 + iint[{g[22], g[14], g[22], g[6]}]/
     3 - iint[{g[22], g[14], g[26], g[1]}]/3 - 
    iint[{g[22], g[16], g[5], g[4]}] + iint[{g[22], g[16], g[7], g[4]}] + 
    (2*iint[{g[22], g[16], g[11], g[4]}])/3 + 
    iint[{g[22], g[16], g[12], g[4]}]/3 - iint[{g[22], g[16], g[13], g[4]}]/
     3 - (2*iint[{g[22], g[16], g[17], g[4]}])/3 + 
    iint[{g[22], g[16], g[18], g[4]}]/3 + iint[{g[22], g[16], g[22], g[6]}]/
     3 - iint[{g[22], g[16], g[26], g[1]}]/3 - 
    iint[{g[22], g[23], g[5], g[4]}] + iint[{g[22], g[23], g[7], g[4]}] + 
    (2*iint[{g[22], g[23], g[11], g[4]}])/3 + 
    iint[{g[22], g[23], g[12], g[4]}]/3 - iint[{g[22], g[23], g[13], g[4]}]/
     3 - (2*iint[{g[22], g[23], g[17], g[4]}])/3 + 
    iint[{g[22], g[23], g[18], g[4]}]/3 + iint[{g[22], g[23], g[22], g[6]}]/
     3 - iint[{g[22], g[23], g[26], g[1]}]/3 + 
    (3*iint[{g[22], g[24], g[1], g[1]}])/2 - 
    (3*iint[{g[22], g[24], g[6], g[6]}])/2 + 
    (2*iint[{g[22], g[27], g[8], g[1]}])/3 + 
    (2*iint[{g[22], g[27], g[9], g[4]}])/3 + 
    (2*iint[{g[22], g[27], g[10], g[6]}])/3 + (9*I)*iint[{g[6], g[5]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[6], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[6], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[6], g[12]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (3*I)*iint[{g[6], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (21*I)*iint[{g[6], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[6], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[6], g[25]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[7], g[21]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[10], g[14]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[10], g[16]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[10], g[19]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[10], g[23]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[11], g[21]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (32*I)*iint[{g[14], g[10]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[14], g[15]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[19], g[10]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[19], g[15]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[21], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[21], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[21], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[22], g[27]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (I/3)*iint[{g[21]}]*
     (-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/2)*(-2*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
      27*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]]) - 4*iint[{g[10]}]*Zeta[3] - 
    (32*iint[{g[14]}]*Zeta[3])/3 - (16*iint[{g[19]}]*Zeta[3])/3), 
 \[Epsilon]^3*(-iint[{g[9], g[1], g[1]}] + iint[{g[9], g[4], g[4]}] + 
    iint[{g[9], g[6], g[6]}] + iint[{g[10], g[4], g[6]}] + 
    iint[{g[10], g[6], g[4]}] + iint[{g[14], g[5], g[4]}] - 
    iint[{g[14], g[7], g[4]}] - (2*iint[{g[14], g[11], g[4]}])/3 - 
    iint[{g[14], g[12], g[4]}]/3 + iint[{g[14], g[13], g[4]}]/3 + 
    (2*iint[{g[14], g[17], g[4]}])/3 - iint[{g[14], g[18], g[4]}]/3 - 
    iint[{g[14], g[22], g[6]}]/3 + iint[{g[14], g[26], g[1]}]/3 + 
    iint[{g[16], g[5], g[4]}] - iint[{g[16], g[7], g[4]}] - 
    (2*iint[{g[16], g[11], g[4]}])/3 - iint[{g[16], g[12], g[4]}]/3 + 
    iint[{g[16], g[13], g[4]}]/3 + (2*iint[{g[16], g[17], g[4]}])/3 - 
    iint[{g[16], g[18], g[4]}]/3 - iint[{g[16], g[22], g[6]}]/3 + 
    iint[{g[16], g[26], g[1]}]/3 + iint[{g[23], g[5], g[4]}] - 
    iint[{g[23], g[7], g[4]}] - (2*iint[{g[23], g[11], g[4]}])/3 - 
    iint[{g[23], g[12], g[4]}]/3 + iint[{g[23], g[13], g[4]}]/3 + 
    (2*iint[{g[23], g[17], g[4]}])/3 - iint[{g[23], g[18], g[4]}]/3 - 
    iint[{g[23], g[22], g[6]}]/3 + iint[{g[23], g[26], g[1]}]/3 - 
    (3*iint[{g[24], g[1], g[1]}])/2 + (3*iint[{g[24], g[6], g[6]}])/2 - 
    (2*iint[{g[27], g[8], g[1]}])/3 - (2*iint[{g[27], g[9], g[4]}])/3 - 
    (2*iint[{g[27], g[10], g[6]}])/3 + (4*I)*iint[{g[27]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]) + 
  \[Epsilon]^4*((Pi^2*iint[{g[9], g[1]}])/3 - (Pi^2*iint[{g[9], g[4]}])/3 - 
    (Pi^2*iint[{g[9], g[6]}])/3 - (Pi^2*iint[{g[10], g[4]}])/3 - 
    (Pi^2*iint[{g[10], g[6]}])/3 - (Pi^2*iint[{g[14], g[5]}])/3 + 
    (Pi^2*iint[{g[14], g[7]}])/3 + (2*Pi^2*iint[{g[14], g[11]}])/9 + 
    (Pi^2*iint[{g[14], g[12]}])/9 - (Pi^2*iint[{g[14], g[13]}])/9 - 
    (2*Pi^2*iint[{g[14], g[17]}])/9 + (Pi^2*iint[{g[14], g[18]}])/9 + 
    (Pi^2*iint[{g[14], g[22]}])/9 - (Pi^2*iint[{g[14], g[26]}])/9 - 
    (Pi^2*iint[{g[16], g[5]}])/3 + (Pi^2*iint[{g[16], g[7]}])/3 + 
    (2*Pi^2*iint[{g[16], g[11]}])/9 + (Pi^2*iint[{g[16], g[12]}])/9 - 
    (Pi^2*iint[{g[16], g[13]}])/9 - (2*Pi^2*iint[{g[16], g[17]}])/9 + 
    (Pi^2*iint[{g[16], g[18]}])/9 + (Pi^2*iint[{g[16], g[22]}])/9 - 
    (Pi^2*iint[{g[16], g[26]}])/9 - (Pi^2*iint[{g[23], g[5]}])/3 + 
    (Pi^2*iint[{g[23], g[7]}])/3 + (2*Pi^2*iint[{g[23], g[11]}])/9 + 
    (Pi^2*iint[{g[23], g[12]}])/9 - (Pi^2*iint[{g[23], g[13]}])/9 - 
    (2*Pi^2*iint[{g[23], g[17]}])/9 + (Pi^2*iint[{g[23], g[18]}])/9 + 
    (Pi^2*iint[{g[23], g[22]}])/9 - (Pi^2*iint[{g[23], g[26]}])/9 + 
    (Pi^2*iint[{g[24], g[1]}])/2 - (Pi^2*iint[{g[24], g[6]}])/2 + 
    (2*Pi^2*iint[{g[27], g[8]}])/9 + (2*Pi^2*iint[{g[27], g[9]}])/9 + 
    (2*Pi^2*iint[{g[27], g[10]}])/9 - (9*iint[{g[4], g[5], g[8], g[1]}])/2 - 
    (9*iint[{g[4], g[5], g[9], g[4]}])/2 - 
    (9*iint[{g[4], g[5], g[10], g[6]}])/2 + 
    (9*iint[{g[4], g[7], g[8], g[1]}])/2 + (9*iint[{g[4], g[7], g[9], g[4]}])/
     2 + (9*iint[{g[4], g[7], g[10], g[6]}])/2 - 
    4*iint[{g[4], g[9], g[5], g[4]}] + 3*iint[{g[4], g[9], g[7], g[4]}] + 
    2*iint[{g[4], g[9], g[11], g[4]}] + 2*iint[{g[4], g[9], g[12], g[4]}] - 
    iint[{g[4], g[9], g[13], g[4]}] - 2*iint[{g[4], g[9], g[17], g[4]}] + 
    iint[{g[4], g[9], g[18], g[4]}] + iint[{g[4], g[9], g[22], g[6]}] - 
    iint[{g[4], g[9], g[26], g[1]}] + iint[{g[4], g[10], g[7], g[6]}] - 
    2*iint[{g[4], g[10], g[11], g[6]}] - iint[{g[4], g[10], g[13], g[6]}] + 
    2*iint[{g[4], g[10], g[17], g[6]}] - iint[{g[4], g[10], g[18], g[6]}] - 
    iint[{g[4], g[10], g[20], g[1]}] - iint[{g[4], g[10], g[22], g[4]}] + 
    2*iint[{g[4], g[11], g[8], g[1]}] + 2*iint[{g[4], g[11], g[9], g[4]}] + 
    2*iint[{g[4], g[11], g[10], g[6]}] + (3*iint[{g[4], g[12], g[8], g[1]}])/
     2 + (3*iint[{g[4], g[12], g[9], g[4]}])/2 + 
    (3*iint[{g[4], g[12], g[10], g[6]}])/2 - 
    (3*iint[{g[4], g[13], g[8], g[1]}])/2 - 
    (3*iint[{g[4], g[13], g[9], g[4]}])/2 - 
    (3*iint[{g[4], g[13], g[10], g[6]}])/2 + iint[{g[4], g[14], g[1], g[1]}]/
     4 - iint[{g[4], g[14], g[4], g[4]}]/2 - 
    (7*iint[{g[4], g[14], g[6], g[6]}])/4 - 
    3*iint[{g[4], g[15], g[11], g[6]}] + 3*iint[{g[4], g[15], g[17], g[6]}] - 
    (3*iint[{g[4], g[15], g[18], g[6]}])/2 - 
    (3*iint[{g[4], g[15], g[20], g[1]}])/2 - 
    (3*iint[{g[4], g[15], g[22], g[4]}])/2 + 
    (3*iint[{g[4], g[16], g[1], g[1]}])/4 - iint[{g[4], g[16], g[4], g[4]}] - 
    (3*iint[{g[4], g[16], g[6], g[6]}])/4 - 
    (5*iint[{g[4], g[17], g[8], g[1]}])/2 - 
    (5*iint[{g[4], g[17], g[9], g[4]}])/2 - 
    (5*iint[{g[4], g[17], g[10], g[6]}])/2 + 
    2*iint[{g[4], g[18], g[8], g[1]}] + 2*iint[{g[4], g[18], g[9], g[4]}] + 
    2*iint[{g[4], g[18], g[10], g[6]}] + iint[{g[4], g[19], g[1], g[1]}]/4 - 
    iint[{g[4], g[19], g[4], g[4]}]/4 - iint[{g[4], g[19], g[6], g[6]}] - 
    iint[{g[4], g[23], g[1], g[1]}]/4 + iint[{g[4], g[23], g[6], g[6]}]/4 + 
    (3*iint[{g[4], g[24], g[5], g[4]}])/2 - 
    (3*iint[{g[4], g[24], g[7], g[4]}])/2 - 
    iint[{g[4], g[24], g[11], g[4]}] - iint[{g[4], g[24], g[12], g[4]}]/2 + 
    iint[{g[4], g[24], g[13], g[4]}]/2 + iint[{g[4], g[24], g[17], g[4]}] - 
    iint[{g[4], g[24], g[18], g[4]}]/2 - iint[{g[4], g[24], g[22], g[6]}]/2 + 
    iint[{g[4], g[24], g[26], g[1]}]/2 + iint[{g[4], g[25], g[8], g[1]}]/2 + 
    iint[{g[4], g[25], g[9], g[4]}]/2 + iint[{g[4], g[25], g[10], g[6]}]/2 - 
    iint[{g[5], g[9], g[1], g[1]}] + iint[{g[5], g[9], g[4], g[4]}] + 
    iint[{g[5], g[9], g[6], g[6]}] + iint[{g[5], g[10], g[4], g[6]}] + 
    iint[{g[5], g[10], g[6], g[4]}] + iint[{g[5], g[14], g[5], g[4]}] - 
    iint[{g[5], g[14], g[7], g[4]}] - (2*iint[{g[5], g[14], g[11], g[4]}])/
     3 - iint[{g[5], g[14], g[12], g[4]}]/3 + 
    iint[{g[5], g[14], g[13], g[4]}]/3 + (2*iint[{g[5], g[14], g[17], g[4]}])/
     3 - iint[{g[5], g[14], g[18], g[4]}]/3 - 
    iint[{g[5], g[14], g[22], g[6]}]/3 + iint[{g[5], g[14], g[26], g[1]}]/3 + 
    iint[{g[5], g[16], g[5], g[4]}] - iint[{g[5], g[16], g[7], g[4]}] - 
    (2*iint[{g[5], g[16], g[11], g[4]}])/3 - iint[{g[5], g[16], g[12], g[4]}]/
     3 + iint[{g[5], g[16], g[13], g[4]}]/3 + 
    (2*iint[{g[5], g[16], g[17], g[4]}])/3 - iint[{g[5], g[16], g[18], g[4]}]/
     3 - iint[{g[5], g[16], g[22], g[6]}]/3 + 
    iint[{g[5], g[16], g[26], g[1]}]/3 + iint[{g[5], g[23], g[5], g[4]}] - 
    iint[{g[5], g[23], g[7], g[4]}] - (2*iint[{g[5], g[23], g[11], g[4]}])/
     3 - iint[{g[5], g[23], g[12], g[4]}]/3 + 
    iint[{g[5], g[23], g[13], g[4]}]/3 + (2*iint[{g[5], g[23], g[17], g[4]}])/
     3 - iint[{g[5], g[23], g[18], g[4]}]/3 - 
    iint[{g[5], g[23], g[22], g[6]}]/3 + iint[{g[5], g[23], g[26], g[1]}]/3 - 
    (3*iint[{g[5], g[24], g[1], g[1]}])/2 + 
    (3*iint[{g[5], g[24], g[6], g[6]}])/2 - 
    (2*iint[{g[5], g[27], g[8], g[1]}])/3 - 
    (2*iint[{g[5], g[27], g[9], g[4]}])/3 - 
    (2*iint[{g[5], g[27], g[10], g[6]}])/3 - iint[{g[9], g[1], g[3], g[1]}] - 
    3*iint[{g[9], g[4], g[5], g[4]}] + 3*iint[{g[9], g[4], g[7], g[4]}] + 
    2*iint[{g[9], g[4], g[11], g[4]}] + 2*iint[{g[9], g[4], g[12], g[4]}] - 
    iint[{g[9], g[4], g[13], g[4]}] - 2*iint[{g[9], g[4], g[17], g[4]}] + 
    iint[{g[9], g[4], g[18], g[4]}] + iint[{g[9], g[4], g[22], g[6]}] - 
    iint[{g[9], g[4], g[26], g[1]}] + (3*iint[{g[9], g[5], g[1], g[1]}])/2 + 
    3*iint[{g[9], g[5], g[4], g[4]}] - (3*iint[{g[9], g[5], g[6], g[6]}])/2 + 
    2*iint[{g[9], g[6], g[11], g[6]}] + iint[{g[9], g[6], g[13], g[6]}] - 
    2*iint[{g[9], g[6], g[17], g[6]}] + iint[{g[9], g[6], g[18], g[6]}] + 
    iint[{g[9], g[6], g[20], g[1]}] + iint[{g[9], g[6], g[22], g[4]}] - 
    (9*iint[{g[9], g[7], g[1], g[1]}])/2 + (9*iint[{g[9], g[7], g[6], g[6]}])/
     2 - iint[{g[9], g[11], g[1], g[1]}] - iint[{g[9], g[11], g[4], g[4]}]/
     2 - iint[{g[9], g[11], g[6], g[6]}]/2 - iint[{g[9], g[12], g[1], g[1]}]/
     2 - iint[{g[9], g[12], g[4], g[4]}] + iint[{g[9], g[12], g[6], g[6]}]/
     2 + (3*iint[{g[9], g[13], g[1], g[1]}])/2 - 
    (3*iint[{g[9], g[13], g[6], g[6]}])/2 + 
    4*iint[{g[9], g[14], g[8], g[1]}] + 4*iint[{g[9], g[14], g[9], g[4]}] + 
    4*iint[{g[9], g[14], g[10], g[6]}] + (4*iint[{g[9], g[16], g[8], g[1]}])/
     3 + (4*iint[{g[9], g[16], g[9], g[4]}])/3 + 
    (4*iint[{g[9], g[16], g[10], g[6]}])/3 + 
    (5*iint[{g[9], g[17], g[1], g[1]}])/2 + iint[{g[9], g[17], g[4], g[4]}]/
     2 - iint[{g[9], g[17], g[6], g[6]}] - 
    2*iint[{g[9], g[18], g[1], g[1]}] + iint[{g[9], g[18], g[4], g[4]}]/2 + 
    iint[{g[9], g[18], g[6], g[6]}]/2 + (4*iint[{g[9], g[19], g[8], g[1]}])/
     3 + (4*iint[{g[9], g[19], g[9], g[4]}])/3 + 
    (4*iint[{g[9], g[19], g[10], g[6]}])/3 - 
    (4*iint[{g[9], g[21], g[11], g[6]}])/3 + 
    (4*iint[{g[9], g[21], g[17], g[6]}])/3 - 
    (2*iint[{g[9], g[21], g[18], g[6]}])/3 - 
    (2*iint[{g[9], g[21], g[20], g[1]}])/3 - 
    (2*iint[{g[9], g[21], g[22], g[4]}])/3 - 
    iint[{g[9], g[22], g[4], g[6]}] - iint[{g[9], g[22], g[6], g[4]}] + 
    (4*iint[{g[9], g[23], g[8], g[1]}])/3 + 
    (4*iint[{g[9], g[23], g[9], g[4]}])/3 + 
    (4*iint[{g[9], g[23], g[10], g[6]}])/3 - 
    (3*iint[{g[9], g[25], g[1], g[1]}])/2 + 
    (3*iint[{g[9], g[25], g[6], g[6]}])/2 - 
    2*iint[{g[9], g[27], g[5], g[4]}] + 2*iint[{g[9], g[27], g[7], g[4]}] + 
    (4*iint[{g[9], g[27], g[11], g[4]}])/3 + 
    (2*iint[{g[9], g[27], g[12], g[4]}])/3 - 
    (2*iint[{g[9], g[27], g[13], g[4]}])/3 - 
    (4*iint[{g[9], g[27], g[17], g[4]}])/3 + 
    (2*iint[{g[9], g[27], g[18], g[4]}])/3 + 
    (2*iint[{g[9], g[27], g[22], g[6]}])/3 - 
    (2*iint[{g[9], g[27], g[26], g[1]}])/3 + 
    iint[{g[10], g[4], g[7], g[6]}] + iint[{g[10], g[5], g[4], g[6]}] + 
    iint[{g[10], g[5], g[6], g[4]}] + iint[{g[10], g[6], g[5], g[4]}] + 
    iint[{g[10], g[7], g[4], g[6]}] + iint[{g[10], g[7], g[6], g[4]}] - 
    iint[{g[11], g[9], g[1], g[1]}] + iint[{g[11], g[9], g[4], g[4]}] + 
    iint[{g[11], g[9], g[6], g[6]}] + iint[{g[11], g[10], g[4], g[6]}] + 
    iint[{g[11], g[10], g[6], g[4]}] + iint[{g[11], g[14], g[5], g[4]}] - 
    iint[{g[11], g[14], g[7], g[4]}] - (2*iint[{g[11], g[14], g[11], g[4]}])/
     3 - iint[{g[11], g[14], g[12], g[4]}]/3 + 
    iint[{g[11], g[14], g[13], g[4]}]/3 + 
    (2*iint[{g[11], g[14], g[17], g[4]}])/3 - 
    iint[{g[11], g[14], g[18], g[4]}]/3 - iint[{g[11], g[14], g[22], g[6]}]/
     3 + iint[{g[11], g[14], g[26], g[1]}]/3 + 
    iint[{g[11], g[16], g[5], g[4]}] - iint[{g[11], g[16], g[7], g[4]}] - 
    (2*iint[{g[11], g[16], g[11], g[4]}])/3 - 
    iint[{g[11], g[16], g[12], g[4]}]/3 + iint[{g[11], g[16], g[13], g[4]}]/
     3 + (2*iint[{g[11], g[16], g[17], g[4]}])/3 - 
    iint[{g[11], g[16], g[18], g[4]}]/3 - iint[{g[11], g[16], g[22], g[6]}]/
     3 + iint[{g[11], g[16], g[26], g[1]}]/3 + 
    iint[{g[11], g[23], g[5], g[4]}] - iint[{g[11], g[23], g[7], g[4]}] - 
    (2*iint[{g[11], g[23], g[11], g[4]}])/3 - 
    iint[{g[11], g[23], g[12], g[4]}]/3 + iint[{g[11], g[23], g[13], g[4]}]/
     3 + (2*iint[{g[11], g[23], g[17], g[4]}])/3 - 
    iint[{g[11], g[23], g[18], g[4]}]/3 - iint[{g[11], g[23], g[22], g[6]}]/
     3 + iint[{g[11], g[23], g[26], g[1]}]/3 - 
    (3*iint[{g[11], g[24], g[1], g[1]}])/2 + 
    (3*iint[{g[11], g[24], g[6], g[6]}])/2 - 
    (2*iint[{g[11], g[27], g[8], g[1]}])/3 - 
    (2*iint[{g[11], g[27], g[9], g[4]}])/3 - 
    (2*iint[{g[11], g[27], g[10], g[6]}])/3 - iint[{g[14], g[4], g[6], g[6]}]/
     2 + 2*iint[{g[14], g[5], g[5], g[4]}] - 
    iint[{g[14], g[5], g[7], g[4]}] - (2*iint[{g[14], g[5], g[11], g[4]}])/
     3 - iint[{g[14], g[5], g[12], g[4]}]/3 + 
    iint[{g[14], g[5], g[13], g[4]}]/3 + (2*iint[{g[14], g[5], g[17], g[4]}])/
     3 - iint[{g[14], g[5], g[18], g[4]}]/3 - 
    iint[{g[14], g[5], g[22], g[6]}]/3 + iint[{g[14], g[5], g[26], g[1]}]/3 - 
    iint[{g[14], g[7], g[5], g[4]}] + (8*iint[{g[14], g[9], g[8], g[1]}])/3 + 
    (8*iint[{g[14], g[9], g[9], g[4]}])/3 + 
    (8*iint[{g[14], g[9], g[10], g[6]}])/3 - 
    (5*iint[{g[14], g[11], g[5], g[4]}])/3 + 
    iint[{g[14], g[11], g[7], g[4]}] + (2*iint[{g[14], g[11], g[11], g[4]}])/
     3 + iint[{g[14], g[11], g[12], g[4]}]/3 - 
    iint[{g[14], g[11], g[13], g[4]}]/3 - 
    (2*iint[{g[14], g[11], g[17], g[4]}])/3 + 
    iint[{g[14], g[11], g[18], g[4]}]/3 + iint[{g[14], g[11], g[22], g[6]}]/
     3 - iint[{g[14], g[11], g[26], g[1]}]/3 - 
    iint[{g[14], g[12], g[5], g[4]}]/3 + iint[{g[14], g[13], g[5], g[4]}]/3 + 
    (2*iint[{g[14], g[17], g[5], g[4]}])/3 - iint[{g[14], g[18], g[5], g[4]}]/
     3 - iint[{g[14], g[22], g[13], g[6]}]/3 + 
    (4*iint[{g[14], g[24], g[8], g[1]}])/3 + 
    (4*iint[{g[14], g[24], g[9], g[4]}])/3 + 
    (4*iint[{g[14], g[24], g[10], g[6]}])/3 + 
    iint[{g[14], g[25], g[5], g[4]}] - iint[{g[14], g[25], g[7], g[4]}] - 
    (2*iint[{g[14], g[25], g[11], g[4]}])/3 - 
    iint[{g[14], g[25], g[12], g[4]}]/3 + iint[{g[14], g[25], g[13], g[4]}]/
     3 + (2*iint[{g[14], g[25], g[17], g[4]}])/3 - 
    iint[{g[14], g[25], g[18], g[4]}]/3 - iint[{g[14], g[25], g[22], g[6]}]/
     3 + iint[{g[14], g[25], g[26], g[1]}]/3 + 
    iint[{g[14], g[26], g[3], g[1]}]/3 + iint[{g[14], g[27], g[1], g[1]}]/3 - 
    iint[{g[14], g[27], g[6], g[6]}]/3 - iint[{g[16], g[4], g[6], g[6]}]/2 + 
    2*iint[{g[16], g[5], g[5], g[4]}] - iint[{g[16], g[5], g[7], g[4]}] - 
    (2*iint[{g[16], g[5], g[11], g[4]}])/3 - iint[{g[16], g[5], g[12], g[4]}]/
     3 + iint[{g[16], g[5], g[13], g[4]}]/3 + 
    (2*iint[{g[16], g[5], g[17], g[4]}])/3 - iint[{g[16], g[5], g[18], g[4]}]/
     3 - iint[{g[16], g[5], g[22], g[6]}]/3 + 
    iint[{g[16], g[5], g[26], g[1]}]/3 - iint[{g[16], g[7], g[5], g[4]}] + 
    (8*iint[{g[16], g[9], g[8], g[1]}])/3 + 
    (8*iint[{g[16], g[9], g[9], g[4]}])/3 + 
    (8*iint[{g[16], g[9], g[10], g[6]}])/3 - 
    (5*iint[{g[16], g[11], g[5], g[4]}])/3 + 
    iint[{g[16], g[11], g[7], g[4]}] + (2*iint[{g[16], g[11], g[11], g[4]}])/
     3 + iint[{g[16], g[11], g[12], g[4]}]/3 - 
    iint[{g[16], g[11], g[13], g[4]}]/3 - 
    (2*iint[{g[16], g[11], g[17], g[4]}])/3 + 
    iint[{g[16], g[11], g[18], g[4]}]/3 + iint[{g[16], g[11], g[22], g[6]}]/
     3 - iint[{g[16], g[11], g[26], g[1]}]/3 - 
    iint[{g[16], g[12], g[5], g[4]}]/3 + iint[{g[16], g[13], g[5], g[4]}]/3 + 
    (2*iint[{g[16], g[17], g[5], g[4]}])/3 - iint[{g[16], g[18], g[5], g[4]}]/
     3 - iint[{g[16], g[22], g[13], g[6]}]/3 + 
    (4*iint[{g[16], g[24], g[8], g[1]}])/3 + 
    (4*iint[{g[16], g[24], g[9], g[4]}])/3 + 
    (4*iint[{g[16], g[24], g[10], g[6]}])/3 + 
    iint[{g[16], g[25], g[5], g[4]}] - iint[{g[16], g[25], g[7], g[4]}] - 
    (2*iint[{g[16], g[25], g[11], g[4]}])/3 - 
    iint[{g[16], g[25], g[12], g[4]}]/3 + iint[{g[16], g[25], g[13], g[4]}]/
     3 + (2*iint[{g[16], g[25], g[17], g[4]}])/3 - 
    iint[{g[16], g[25], g[18], g[4]}]/3 - iint[{g[16], g[25], g[22], g[6]}]/
     3 + iint[{g[16], g[25], g[26], g[1]}]/3 + 
    iint[{g[16], g[26], g[3], g[1]}]/3 + iint[{g[16], g[27], g[1], g[1]}]/3 - 
    iint[{g[16], g[27], g[6], g[6]}]/3 - iint[{g[22], g[9], g[4], g[6]}] - 
    iint[{g[22], g[9], g[6], g[4]}] + iint[{g[22], g[10], g[1], g[1]}] - 
    iint[{g[22], g[10], g[4], g[4]}] - iint[{g[22], g[10], g[6], g[6]}] + 
    (4*iint[{g[22], g[14], g[11], g[6]}])/3 - 
    (4*iint[{g[22], g[14], g[17], g[6]}])/3 + 
    (2*iint[{g[22], g[14], g[18], g[6]}])/3 + 
    (2*iint[{g[22], g[14], g[20], g[1]}])/3 + 
    (2*iint[{g[22], g[14], g[22], g[4]}])/3 + 
    (3*iint[{g[22], g[15], g[1], g[1]}])/2 - 
    (3*iint[{g[22], g[15], g[4], g[4]}])/2 + 
    (2*iint[{g[22], g[19], g[11], g[6]}])/3 - 
    (2*iint[{g[22], g[19], g[17], g[6]}])/3 + 
    iint[{g[22], g[19], g[18], g[6]}]/3 + iint[{g[22], g[19], g[20], g[1]}]/
     3 + iint[{g[22], g[19], g[22], g[4]}]/3 - 
    (2*iint[{g[22], g[21], g[8], g[1]}])/3 - 
    (2*iint[{g[22], g[21], g[9], g[4]}])/3 - 
    (2*iint[{g[22], g[21], g[10], g[6]}])/3 - iint[{g[23], g[4], g[6], g[6]}]/
     2 + 2*iint[{g[23], g[5], g[5], g[4]}] - 
    iint[{g[23], g[5], g[7], g[4]}] - (2*iint[{g[23], g[5], g[11], g[4]}])/
     3 - iint[{g[23], g[5], g[12], g[4]}]/3 + 
    iint[{g[23], g[5], g[13], g[4]}]/3 + (2*iint[{g[23], g[5], g[17], g[4]}])/
     3 - iint[{g[23], g[5], g[18], g[4]}]/3 - 
    iint[{g[23], g[5], g[22], g[6]}]/3 + iint[{g[23], g[5], g[26], g[1]}]/3 - 
    iint[{g[23], g[7], g[5], g[4]}] + (8*iint[{g[23], g[9], g[8], g[1]}])/3 + 
    (8*iint[{g[23], g[9], g[9], g[4]}])/3 + 
    (8*iint[{g[23], g[9], g[10], g[6]}])/3 - 
    (5*iint[{g[23], g[11], g[5], g[4]}])/3 + 
    iint[{g[23], g[11], g[7], g[4]}] + (2*iint[{g[23], g[11], g[11], g[4]}])/
     3 + iint[{g[23], g[11], g[12], g[4]}]/3 - 
    iint[{g[23], g[11], g[13], g[4]}]/3 - 
    (2*iint[{g[23], g[11], g[17], g[4]}])/3 + 
    iint[{g[23], g[11], g[18], g[4]}]/3 + iint[{g[23], g[11], g[22], g[6]}]/
     3 - iint[{g[23], g[11], g[26], g[1]}]/3 - 
    iint[{g[23], g[12], g[5], g[4]}]/3 + iint[{g[23], g[13], g[5], g[4]}]/3 + 
    (2*iint[{g[23], g[17], g[5], g[4]}])/3 - iint[{g[23], g[18], g[5], g[4]}]/
     3 - iint[{g[23], g[22], g[13], g[6]}]/3 + 
    (4*iint[{g[23], g[24], g[8], g[1]}])/3 + 
    (4*iint[{g[23], g[24], g[9], g[4]}])/3 + 
    (4*iint[{g[23], g[24], g[10], g[6]}])/3 + 
    iint[{g[23], g[25], g[5], g[4]}] - iint[{g[23], g[25], g[7], g[4]}] - 
    (2*iint[{g[23], g[25], g[11], g[4]}])/3 - 
    iint[{g[23], g[25], g[12], g[4]}]/3 + iint[{g[23], g[25], g[13], g[4]}]/
     3 + (2*iint[{g[23], g[25], g[17], g[4]}])/3 - 
    iint[{g[23], g[25], g[18], g[4]}]/3 - iint[{g[23], g[25], g[22], g[6]}]/
     3 + iint[{g[23], g[25], g[26], g[1]}]/3 + 
    iint[{g[23], g[26], g[3], g[1]}]/3 + iint[{g[23], g[27], g[1], g[1]}]/3 - 
    iint[{g[23], g[27], g[6], g[6]}]/3 - (3*iint[{g[24], g[1], g[3], g[1]}])/
     2 - (9*iint[{g[24], g[2], g[1], g[1]}])/2 + 
    (3*iint[{g[24], g[3], g[1], g[1]}])/2 + 
    (3*iint[{g[24], g[6], g[13], g[6]}])/2 + 
    (9*iint[{g[24], g[7], g[6], g[6]}])/2 - 
    (3*iint[{g[24], g[13], g[6], g[6]}])/2 - 
    4*iint[{g[27], g[5], g[8], g[1]}] - 4*iint[{g[27], g[5], g[9], g[4]}] - 
    4*iint[{g[27], g[5], g[10], g[6]}] + 4*iint[{g[27], g[7], g[8], g[1]}] + 
    4*iint[{g[27], g[7], g[9], g[4]}] + 4*iint[{g[27], g[7], g[10], g[6]}] - 
    (2*iint[{g[27], g[8], g[3], g[1]}])/3 - 
    (8*iint[{g[27], g[9], g[5], g[4]}])/3 + 
    2*iint[{g[27], g[9], g[7], g[4]}] + (4*iint[{g[27], g[9], g[11], g[4]}])/
     3 + (2*iint[{g[27], g[9], g[12], g[4]}])/3 - 
    (2*iint[{g[27], g[9], g[13], g[4]}])/3 - 
    (4*iint[{g[27], g[9], g[17], g[4]}])/3 + 
    (2*iint[{g[27], g[9], g[18], g[4]}])/3 + 
    (2*iint[{g[27], g[9], g[22], g[6]}])/3 - 
    (2*iint[{g[27], g[9], g[26], g[1]}])/3 - 
    (2*iint[{g[27], g[10], g[13], g[6]}])/3 + 
    (4*iint[{g[27], g[11], g[8], g[1]}])/3 + 
    (4*iint[{g[27], g[11], g[9], g[4]}])/3 + 
    (4*iint[{g[27], g[11], g[10], g[6]}])/3 + 
    (4*iint[{g[27], g[12], g[8], g[1]}])/3 + 
    (4*iint[{g[27], g[12], g[9], g[4]}])/3 + 
    (4*iint[{g[27], g[12], g[10], g[6]}])/3 - 
    (4*iint[{g[27], g[13], g[8], g[1]}])/3 - 
    (4*iint[{g[27], g[13], g[9], g[4]}])/3 - 
    (4*iint[{g[27], g[13], g[10], g[6]}])/3 + 
    (2*iint[{g[27], g[14], g[1], g[1]}])/3 - 
    (5*iint[{g[27], g[14], g[6], g[6]}])/3 + 
    (2*iint[{g[27], g[16], g[1], g[1]}])/3 - 
    (2*iint[{g[27], g[16], g[6], g[6]}])/3 - 
    (8*iint[{g[27], g[17], g[8], g[1]}])/3 - 
    (8*iint[{g[27], g[17], g[9], g[4]}])/3 - 
    (8*iint[{g[27], g[17], g[10], g[6]}])/3 + 
    (4*iint[{g[27], g[18], g[8], g[1]}])/3 + 
    (4*iint[{g[27], g[18], g[9], g[4]}])/3 + 
    (4*iint[{g[27], g[18], g[10], g[6]}])/3 - 
    iint[{g[27], g[19], g[6], g[6]}] - iint[{g[27], g[23], g[1], g[1]}]/3 + 
    iint[{g[27], g[23], g[6], g[6]}]/3 + 2*iint[{g[27], g[24], g[5], g[4]}] - 
    2*iint[{g[27], g[24], g[7], g[4]}] - 
    (4*iint[{g[27], g[24], g[11], g[4]}])/3 - 
    (2*iint[{g[27], g[24], g[12], g[4]}])/3 + 
    (2*iint[{g[27], g[24], g[13], g[4]}])/3 + 
    (4*iint[{g[27], g[24], g[17], g[4]}])/3 - 
    (2*iint[{g[27], g[24], g[18], g[4]}])/3 - 
    (2*iint[{g[27], g[24], g[22], g[6]}])/3 + 
    (2*iint[{g[27], g[24], g[26], g[1]}])/3 + 
    (2*iint[{g[27], g[25], g[8], g[1]}])/3 + 
    (2*iint[{g[27], g[25], g[9], g[4]}])/3 + 
    (2*iint[{g[27], g[25], g[10], g[6]}])/3 + (27*I)*iint[{g[4], g[5]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (27*I)*iint[{g[4], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[4], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (9*I)*iint[{g[4], g[12]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (9*I)*iint[{g[4], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (15*I)*iint[{g[4], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[4], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (3*I)*iint[{g[4], g[25]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[5], g[27]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[9], g[14]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[9], g[16]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[9], g[19]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[9], g[23]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[11], g[27]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[14], g[9]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[14], g[24]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[16], g[9]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[16], g[24]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[22], g[21]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[23], g[9]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[23], g[24]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (24*I)*iint[{g[27], g[5]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[27], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[27], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[27], g[12]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[27], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[27], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[27], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[27], g[25]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (I/3)*iint[{g[27]}]*
     (-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/2)*(-2*Pi^2*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 
      27*Im[PolyLog[4, (I/2)*(I + Sqrt[3])]]) - 4*iint[{g[9]}]*Zeta[3] - 
    (16*iint[{g[14]}]*Zeta[3])/3 - (16*iint[{g[16]}]*Zeta[3])/3 - 
    (16*iint[{g[23]}]*Zeta[3])/3), 
 \[Epsilon]^2*(-1/2*iint[{g[1], g[1]}] + iint[{g[4], g[4]}]/2 + 
    iint[{g[6], g[6]}]/2) + \[Epsilon]^3*((Pi^2*iint[{g[1]}])/6 - 
    (Pi^2*iint[{g[4]}])/6 - (Pi^2*iint[{g[6]}])/6 - 
    iint[{g[1], g[3], g[1]}]/2 - (3*iint[{g[4], g[5], g[4]}])/2 + 
    (3*iint[{g[4], g[7], g[4]}])/2 + iint[{g[4], g[11], g[4]}] + 
    iint[{g[4], g[12], g[4]}] - iint[{g[4], g[13], g[4]}]/2 - 
    iint[{g[4], g[17], g[4]}] + iint[{g[4], g[18], g[4]}]/2 + 
    iint[{g[4], g[22], g[6]}]/2 - iint[{g[4], g[26], g[1]}]/2 + 
    (3*iint[{g[5], g[1], g[1]}])/4 + (3*iint[{g[5], g[4], g[4]}])/2 - 
    (3*iint[{g[5], g[6], g[6]}])/4 + iint[{g[6], g[11], g[6]}] + 
    iint[{g[6], g[13], g[6]}]/2 - iint[{g[6], g[17], g[6]}] + 
    iint[{g[6], g[18], g[6]}]/2 + iint[{g[6], g[20], g[1]}]/2 + 
    iint[{g[6], g[22], g[4]}]/2 - (9*iint[{g[7], g[1], g[1]}])/4 + 
    (9*iint[{g[7], g[6], g[6]}])/4 - iint[{g[11], g[1], g[1]}]/2 - 
    iint[{g[11], g[4], g[4]}]/4 - iint[{g[11], g[6], g[6]}]/4 - 
    iint[{g[12], g[1], g[1]}]/4 - iint[{g[12], g[4], g[4]}]/2 + 
    iint[{g[12], g[6], g[6]}]/4 + (3*iint[{g[13], g[1], g[1]}])/4 - 
    (3*iint[{g[13], g[6], g[6]}])/4 + 2*iint[{g[14], g[8], g[1]}] + 
    2*iint[{g[14], g[9], g[4]}] + 2*iint[{g[14], g[10], g[6]}] + 
    (2*iint[{g[16], g[8], g[1]}])/3 + (2*iint[{g[16], g[9], g[4]}])/3 + 
    (2*iint[{g[16], g[10], g[6]}])/3 + (5*iint[{g[17], g[1], g[1]}])/4 + 
    iint[{g[17], g[4], g[4]}]/4 - iint[{g[17], g[6], g[6]}]/2 - 
    iint[{g[18], g[1], g[1]}] + iint[{g[18], g[4], g[4]}]/4 + 
    iint[{g[18], g[6], g[6]}]/4 + (2*iint[{g[19], g[8], g[1]}])/3 + 
    (2*iint[{g[19], g[9], g[4]}])/3 + (2*iint[{g[19], g[10], g[6]}])/3 - 
    (2*iint[{g[21], g[11], g[6]}])/3 + (2*iint[{g[21], g[17], g[6]}])/3 - 
    iint[{g[21], g[18], g[6]}]/3 - iint[{g[21], g[20], g[1]}]/3 - 
    iint[{g[21], g[22], g[4]}]/3 - iint[{g[22], g[4], g[6]}]/2 - 
    iint[{g[22], g[6], g[4]}]/2 + (2*iint[{g[23], g[8], g[1]}])/3 + 
    (2*iint[{g[23], g[9], g[4]}])/3 + (2*iint[{g[23], g[10], g[6]}])/3 - 
    (3*iint[{g[25], g[1], g[1]}])/4 + (3*iint[{g[25], g[6], g[6]}])/4 - 
    iint[{g[27], g[5], g[4]}] + iint[{g[27], g[7], g[4]}] + 
    (2*iint[{g[27], g[11], g[4]}])/3 + iint[{g[27], g[12], g[4]}]/3 - 
    iint[{g[27], g[13], g[4]}]/3 - (2*iint[{g[27], g[17], g[4]}])/3 + 
    iint[{g[27], g[18], g[4]}]/3 + iint[{g[27], g[22], g[6]}]/3 - 
    iint[{g[27], g[26], g[1]}]/3 - (12*I)*iint[{g[14]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[16]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[19]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[23]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - 2*Zeta[3]) + 
  \[Epsilon]^4*(-1/12*(Pi^2*iint[{g[1], g[1]}]) + (Pi^2*iint[{g[1], g[3]}])/
     6 + (Pi^2*iint[{g[4], g[4]}])/12 + (Pi^2*iint[{g[4], g[5]}])/2 - 
    (Pi^2*iint[{g[4], g[7]}])/2 - (Pi^2*iint[{g[4], g[11]}])/3 - 
    (Pi^2*iint[{g[4], g[12]}])/3 + (Pi^2*iint[{g[4], g[13]}])/6 + 
    (Pi^2*iint[{g[4], g[17]}])/3 - (Pi^2*iint[{g[4], g[18]}])/6 - 
    (Pi^2*iint[{g[4], g[22]}])/6 + (Pi^2*iint[{g[4], g[26]}])/6 - 
    (Pi^2*iint[{g[5], g[1]}])/4 - (Pi^2*iint[{g[5], g[4]}])/2 + 
    (Pi^2*iint[{g[5], g[6]}])/4 + (Pi^2*iint[{g[6], g[6]}])/12 - 
    (Pi^2*iint[{g[6], g[11]}])/3 - (Pi^2*iint[{g[6], g[13]}])/6 + 
    (Pi^2*iint[{g[6], g[17]}])/3 - (Pi^2*iint[{g[6], g[18]}])/6 - 
    (Pi^2*iint[{g[6], g[20]}])/6 - (Pi^2*iint[{g[6], g[22]}])/6 + 
    (3*Pi^2*iint[{g[7], g[1]}])/4 - (3*Pi^2*iint[{g[7], g[6]}])/4 + 
    (Pi^2*iint[{g[11], g[1]}])/6 + (Pi^2*iint[{g[11], g[4]}])/12 + 
    (Pi^2*iint[{g[11], g[6]}])/12 + (Pi^2*iint[{g[12], g[1]}])/12 + 
    (Pi^2*iint[{g[12], g[4]}])/6 - (Pi^2*iint[{g[12], g[6]}])/12 - 
    (Pi^2*iint[{g[13], g[1]}])/4 + (Pi^2*iint[{g[13], g[6]}])/4 - 
    (2*Pi^2*iint[{g[14], g[8]}])/3 - (2*Pi^2*iint[{g[14], g[9]}])/3 - 
    (2*Pi^2*iint[{g[14], g[10]}])/3 - (2*Pi^2*iint[{g[16], g[8]}])/9 - 
    (2*Pi^2*iint[{g[16], g[9]}])/9 - (2*Pi^2*iint[{g[16], g[10]}])/9 - 
    (5*Pi^2*iint[{g[17], g[1]}])/12 - (Pi^2*iint[{g[17], g[4]}])/12 + 
    (Pi^2*iint[{g[17], g[6]}])/6 + (Pi^2*iint[{g[18], g[1]}])/3 - 
    (Pi^2*iint[{g[18], g[4]}])/12 - (Pi^2*iint[{g[18], g[6]}])/12 - 
    (2*Pi^2*iint[{g[19], g[8]}])/9 - (2*Pi^2*iint[{g[19], g[9]}])/9 - 
    (2*Pi^2*iint[{g[19], g[10]}])/9 + (2*Pi^2*iint[{g[21], g[11]}])/9 - 
    (2*Pi^2*iint[{g[21], g[17]}])/9 + (Pi^2*iint[{g[21], g[18]}])/9 + 
    (Pi^2*iint[{g[21], g[20]}])/9 + (Pi^2*iint[{g[21], g[22]}])/9 + 
    (Pi^2*iint[{g[22], g[4]}])/6 + (Pi^2*iint[{g[22], g[6]}])/6 - 
    (2*Pi^2*iint[{g[23], g[8]}])/9 - (2*Pi^2*iint[{g[23], g[9]}])/9 - 
    (2*Pi^2*iint[{g[23], g[10]}])/9 + (Pi^2*iint[{g[25], g[1]}])/4 - 
    (Pi^2*iint[{g[25], g[6]}])/4 + (Pi^2*iint[{g[27], g[5]}])/3 - 
    (Pi^2*iint[{g[27], g[7]}])/3 - (2*Pi^2*iint[{g[27], g[11]}])/9 - 
    (Pi^2*iint[{g[27], g[12]}])/9 + (Pi^2*iint[{g[27], g[13]}])/9 + 
    (2*Pi^2*iint[{g[27], g[17]}])/9 - (Pi^2*iint[{g[27], g[18]}])/9 - 
    (Pi^2*iint[{g[27], g[22]}])/9 + (Pi^2*iint[{g[27], g[26]}])/9 + 
    (3*iint[{g[1], g[1], g[1], g[1]}])/4 - iint[{g[1], g[3], g[3], g[1]}]/2 - 
    (3*iint[{g[4], g[4], g[4], g[4]}])/4 + (3*iint[{g[4], g[4], g[6], g[6]}])/
     4 - 3*iint[{g[4], g[5], g[5], g[4]}] + 
    (3*iint[{g[4], g[5], g[7], g[4]}])/2 + iint[{g[4], g[5], g[11], g[4]}] + 
    iint[{g[4], g[5], g[12], g[4]}]/2 - iint[{g[4], g[5], g[13], g[4]}]/2 - 
    iint[{g[4], g[5], g[17], g[4]}] + iint[{g[4], g[5], g[18], g[4]}]/2 + 
    iint[{g[4], g[5], g[22], g[6]}]/2 - iint[{g[4], g[5], g[26], g[1]}]/2 + 
    (3*iint[{g[4], g[7], g[5], g[4]}])/2 - 4*iint[{g[4], g[9], g[8], g[1]}] - 
    4*iint[{g[4], g[9], g[9], g[4]}] - 4*iint[{g[4], g[9], g[10], g[6]}] + 
    (5*iint[{g[4], g[11], g[5], g[4]}])/2 - 
    (3*iint[{g[4], g[11], g[7], g[4]}])/2 - 
    iint[{g[4], g[11], g[11], g[4]}] - iint[{g[4], g[11], g[12], g[4]}]/2 + 
    iint[{g[4], g[11], g[13], g[4]}]/2 + iint[{g[4], g[11], g[17], g[4]}] - 
    iint[{g[4], g[11], g[18], g[4]}]/2 - iint[{g[4], g[11], g[22], g[6]}]/2 + 
    iint[{g[4], g[11], g[26], g[1]}]/2 + iint[{g[4], g[12], g[5], g[4]}]/2 + 
    iint[{g[4], g[12], g[12], g[4]}]/2 - iint[{g[4], g[13], g[5], g[4]}]/2 - 
    iint[{g[4], g[17], g[5], g[4]}] + iint[{g[4], g[18], g[5], g[4]}]/2 + 
    iint[{g[4], g[22], g[13], g[6]}]/2 - 2*iint[{g[4], g[24], g[8], g[1]}] - 
    2*iint[{g[4], g[24], g[9], g[4]}] - 2*iint[{g[4], g[24], g[10], g[6]}] - 
    (3*iint[{g[4], g[25], g[5], g[4]}])/2 + 
    (3*iint[{g[4], g[25], g[7], g[4]}])/2 + 
    iint[{g[4], g[25], g[11], g[4]}] + iint[{g[4], g[25], g[12], g[4]}]/2 - 
    iint[{g[4], g[25], g[13], g[4]}]/2 - iint[{g[4], g[25], g[17], g[4]}] + 
    iint[{g[4], g[25], g[18], g[4]}]/2 + iint[{g[4], g[25], g[22], g[6]}]/2 - 
    iint[{g[4], g[25], g[26], g[1]}]/2 - iint[{g[4], g[26], g[3], g[1]}]/2 - 
    iint[{g[4], g[27], g[1], g[1]}]/2 + iint[{g[4], g[27], g[6], g[6]}]/2 + 
    (3*iint[{g[5], g[1], g[3], g[1]}])/4 + 
    (27*iint[{g[5], g[2], g[1], g[1]}])/4 - 
    (9*iint[{g[5], g[3], g[1], g[1]}])/4 - (9*iint[{g[5], g[4], g[5], g[4]}])/
     2 + (9*iint[{g[5], g[4], g[7], g[4]}])/2 + 
    3*iint[{g[5], g[4], g[11], g[4]}] + 3*iint[{g[5], g[4], g[12], g[4]}] - 
    (3*iint[{g[5], g[4], g[13], g[4]}])/2 - 
    3*iint[{g[5], g[4], g[17], g[4]}] + (3*iint[{g[5], g[4], g[18], g[4]}])/
     2 + (3*iint[{g[5], g[4], g[22], g[6]}])/2 - 
    (3*iint[{g[5], g[4], g[26], g[1]}])/2 + 
    (9*iint[{g[5], g[5], g[1], g[1]}])/4 + (9*iint[{g[5], g[5], g[4], g[4]}])/
     2 - (9*iint[{g[5], g[5], g[6], g[6]}])/4 + 
    3*iint[{g[5], g[6], g[11], g[6]}] - (3*iint[{g[5], g[6], g[13], g[6]}])/
     4 - 3*iint[{g[5], g[6], g[17], g[6]}] + 
    (3*iint[{g[5], g[6], g[18], g[6]}])/2 + 
    (3*iint[{g[5], g[6], g[20], g[1]}])/2 + 
    (3*iint[{g[5], g[6], g[22], g[4]}])/2 - 
    (27*iint[{g[5], g[7], g[1], g[1]}])/4 - 
    (3*iint[{g[5], g[11], g[1], g[1]}])/2 - 
    (3*iint[{g[5], g[11], g[4], g[4]}])/4 - 
    (3*iint[{g[5], g[11], g[6], g[6]}])/4 - 
    (3*iint[{g[5], g[12], g[1], g[1]}])/4 - 
    (3*iint[{g[5], g[12], g[4], g[4]}])/2 + 
    (3*iint[{g[5], g[12], g[6], g[6]}])/4 + 
    (9*iint[{g[5], g[13], g[1], g[1]}])/4 + 
    6*iint[{g[5], g[14], g[8], g[1]}] + 6*iint[{g[5], g[14], g[9], g[4]}] + 
    6*iint[{g[5], g[14], g[10], g[6]}] + 2*iint[{g[5], g[16], g[8], g[1]}] + 
    2*iint[{g[5], g[16], g[9], g[4]}] + 2*iint[{g[5], g[16], g[10], g[6]}] + 
    (15*iint[{g[5], g[17], g[1], g[1]}])/4 + 
    (3*iint[{g[5], g[17], g[4], g[4]}])/4 - 
    (3*iint[{g[5], g[17], g[6], g[6]}])/2 - 
    3*iint[{g[5], g[18], g[1], g[1]}] + (3*iint[{g[5], g[18], g[4], g[4]}])/
     4 + (3*iint[{g[5], g[18], g[6], g[6]}])/4 + 
    2*iint[{g[5], g[19], g[8], g[1]}] + 2*iint[{g[5], g[19], g[9], g[4]}] + 
    2*iint[{g[5], g[19], g[10], g[6]}] - 2*iint[{g[5], g[21], g[11], g[6]}] + 
    2*iint[{g[5], g[21], g[17], g[6]}] - iint[{g[5], g[21], g[18], g[6]}] - 
    iint[{g[5], g[21], g[20], g[1]}] - iint[{g[5], g[21], g[22], g[4]}] - 
    (3*iint[{g[5], g[22], g[4], g[6]}])/2 - 
    (3*iint[{g[5], g[22], g[6], g[4]}])/2 + 
    2*iint[{g[5], g[23], g[8], g[1]}] + 2*iint[{g[5], g[23], g[9], g[4]}] + 
    2*iint[{g[5], g[23], g[10], g[6]}] - (9*iint[{g[5], g[25], g[1], g[1]}])/
     4 + (9*iint[{g[5], g[25], g[6], g[6]}])/4 - 
    3*iint[{g[5], g[27], g[5], g[4]}] + 3*iint[{g[5], g[27], g[7], g[4]}] + 
    2*iint[{g[5], g[27], g[11], g[4]}] + iint[{g[5], g[27], g[12], g[4]}] - 
    iint[{g[5], g[27], g[13], g[4]}] - 2*iint[{g[5], g[27], g[17], g[4]}] + 
    iint[{g[5], g[27], g[18], g[4]}] + iint[{g[5], g[27], g[22], g[6]}] - 
    iint[{g[5], g[27], g[26], g[1]}] + (3*iint[{g[6], g[6], g[4], g[4]}])/4 - 
    (3*iint[{g[6], g[6], g[6], g[6]}])/4 + iint[{g[6], g[7], g[11], g[6]}] - 
    iint[{g[6], g[7], g[17], g[6]}] + iint[{g[6], g[7], g[18], g[6]}]/2 + 
    iint[{g[6], g[7], g[20], g[1]}]/2 + iint[{g[6], g[7], g[22], g[4]}]/2 - 
    4*iint[{g[6], g[10], g[8], g[1]}] - 4*iint[{g[6], g[10], g[9], g[4]}] - 
    4*iint[{g[6], g[10], g[10], g[6]}] + iint[{g[6], g[11], g[7], g[6]}] - 
    iint[{g[6], g[11], g[11], g[6]}] + iint[{g[6], g[11], g[17], g[6]}] - 
    iint[{g[6], g[11], g[18], g[6]}]/2 - iint[{g[6], g[11], g[20], g[1]}]/2 - 
    iint[{g[6], g[11], g[22], g[4]}]/2 + iint[{g[6], g[13], g[13], g[6]}]/2 - 
    2*iint[{g[6], g[15], g[8], g[1]}] - 2*iint[{g[6], g[15], g[9], g[4]}] - 
    2*iint[{g[6], g[15], g[10], g[6]}] - iint[{g[6], g[17], g[7], g[6]}] + 
    iint[{g[6], g[17], g[11], g[6]}] - iint[{g[6], g[17], g[17], g[6]}] + 
    iint[{g[6], g[17], g[18], g[6]}]/2 + iint[{g[6], g[17], g[20], g[1]}]/2 + 
    iint[{g[6], g[17], g[22], g[4]}]/2 + iint[{g[6], g[18], g[7], g[6]}]/2 + 
    iint[{g[6], g[20], g[3], g[1]}]/2 + iint[{g[6], g[21], g[1], g[1]}]/2 - 
    iint[{g[6], g[21], g[4], g[4]}]/2 + iint[{g[6], g[22], g[12], g[4]}]/2 - 
    (9*iint[{g[7], g[1], g[3], g[1]}])/4 - 
    (27*iint[{g[7], g[2], g[1], g[1]}])/4 + 
    (9*iint[{g[7], g[3], g[1], g[1]}])/4 + 
    (9*iint[{g[7], g[6], g[13], g[6]}])/4 + 
    (27*iint[{g[7], g[7], g[6], g[6]}])/4 - 
    (9*iint[{g[7], g[13], g[6], g[6]}])/4 - 
    2*iint[{g[9], g[9], g[1], g[1]}] + 2*iint[{g[9], g[9], g[4], g[4]}] + 
    2*iint[{g[9], g[9], g[6], g[6]}] + 2*iint[{g[9], g[10], g[4], g[6]}] + 
    2*iint[{g[9], g[10], g[6], g[4]}] + 2*iint[{g[9], g[14], g[5], g[4]}] - 
    2*iint[{g[9], g[14], g[7], g[4]}] - (4*iint[{g[9], g[14], g[11], g[4]}])/
     3 - (2*iint[{g[9], g[14], g[12], g[4]}])/3 + 
    (2*iint[{g[9], g[14], g[13], g[4]}])/3 + 
    (4*iint[{g[9], g[14], g[17], g[4]}])/3 - 
    (2*iint[{g[9], g[14], g[18], g[4]}])/3 - 
    (2*iint[{g[9], g[14], g[22], g[6]}])/3 + 
    (2*iint[{g[9], g[14], g[26], g[1]}])/3 + 
    2*iint[{g[9], g[16], g[5], g[4]}] - 2*iint[{g[9], g[16], g[7], g[4]}] - 
    (4*iint[{g[9], g[16], g[11], g[4]}])/3 - 
    (2*iint[{g[9], g[16], g[12], g[4]}])/3 + 
    (2*iint[{g[9], g[16], g[13], g[4]}])/3 + 
    (4*iint[{g[9], g[16], g[17], g[4]}])/3 - 
    (2*iint[{g[9], g[16], g[18], g[4]}])/3 - 
    (2*iint[{g[9], g[16], g[22], g[6]}])/3 + 
    (2*iint[{g[9], g[16], g[26], g[1]}])/3 + 
    2*iint[{g[9], g[23], g[5], g[4]}] - 2*iint[{g[9], g[23], g[7], g[4]}] - 
    (4*iint[{g[9], g[23], g[11], g[4]}])/3 - 
    (2*iint[{g[9], g[23], g[12], g[4]}])/3 + 
    (2*iint[{g[9], g[23], g[13], g[4]}])/3 + 
    (4*iint[{g[9], g[23], g[17], g[4]}])/3 - 
    (2*iint[{g[9], g[23], g[18], g[4]}])/3 - 
    (2*iint[{g[9], g[23], g[22], g[6]}])/3 + 
    (2*iint[{g[9], g[23], g[26], g[1]}])/3 - 
    3*iint[{g[9], g[24], g[1], g[1]}] + 3*iint[{g[9], g[24], g[6], g[6]}] - 
    (4*iint[{g[9], g[27], g[8], g[1]}])/3 - 
    (4*iint[{g[9], g[27], g[9], g[4]}])/3 - 
    (4*iint[{g[9], g[27], g[10], g[6]}])/3 + 
    2*iint[{g[10], g[9], g[4], g[6]}] + 2*iint[{g[10], g[9], g[6], g[4]}] - 
    2*iint[{g[10], g[10], g[1], g[1]}] + 2*iint[{g[10], g[10], g[4], g[4]}] + 
    2*iint[{g[10], g[10], g[6], g[6]}] - 
    (8*iint[{g[10], g[14], g[11], g[6]}])/3 + 
    (8*iint[{g[10], g[14], g[17], g[6]}])/3 - 
    (4*iint[{g[10], g[14], g[18], g[6]}])/3 - 
    (4*iint[{g[10], g[14], g[20], g[1]}])/3 - 
    (4*iint[{g[10], g[14], g[22], g[4]}])/3 - 
    3*iint[{g[10], g[15], g[1], g[1]}] + 3*iint[{g[10], g[15], g[4], g[4]}] - 
    (4*iint[{g[10], g[19], g[11], g[6]}])/3 + 
    (4*iint[{g[10], g[19], g[17], g[6]}])/3 - 
    (2*iint[{g[10], g[19], g[18], g[6]}])/3 - 
    (2*iint[{g[10], g[19], g[20], g[1]}])/3 - 
    (2*iint[{g[10], g[19], g[22], g[4]}])/3 + 
    (4*iint[{g[10], g[21], g[8], g[1]}])/3 + 
    (4*iint[{g[10], g[21], g[9], g[4]}])/3 + 
    (4*iint[{g[10], g[21], g[10], g[6]}])/3 - iint[{g[11], g[1], g[3], g[1]}]/
     2 - (9*iint[{g[11], g[2], g[1], g[1]}])/2 + 
    (3*iint[{g[11], g[3], g[1], g[1]}])/2 + 
    3*iint[{g[11], g[4], g[5], g[4]}] - 3*iint[{g[11], g[4], g[7], g[4]}] - 
    2*iint[{g[11], g[4], g[11], g[4]}] - (5*iint[{g[11], g[4], g[12], g[4]}])/
     4 + iint[{g[11], g[4], g[13], g[4]}] + 
    2*iint[{g[11], g[4], g[17], g[4]}] - iint[{g[11], g[4], g[18], g[4]}] - 
    iint[{g[11], g[4], g[22], g[6]}] + iint[{g[11], g[4], g[26], g[1]}] - 
    (3*iint[{g[11], g[5], g[1], g[1]}])/2 - 
    (3*iint[{g[11], g[5], g[4], g[4]}])/4 + 
    (3*iint[{g[11], g[5], g[6], g[6]}])/2 - 
    2*iint[{g[11], g[6], g[11], g[6]}] - iint[{g[11], g[6], g[13], g[6]}]/4 + 
    2*iint[{g[11], g[6], g[17], g[6]}] - iint[{g[11], g[6], g[18], g[6]}] - 
    iint[{g[11], g[6], g[20], g[1]}] - iint[{g[11], g[6], g[22], g[4]}] + 
    (9*iint[{g[11], g[7], g[1], g[1]}])/2 - 
    (9*iint[{g[11], g[7], g[6], g[6]}])/4 + 
    iint[{g[11], g[11], g[1], g[1]}] + iint[{g[11], g[11], g[4], g[4]}]/2 + 
    iint[{g[11], g[11], g[6], g[6]}]/2 + iint[{g[11], g[12], g[1], g[1]}]/2 + 
    iint[{g[11], g[12], g[4], g[4]}]/4 - iint[{g[11], g[12], g[6], g[6]}]/2 - 
    (3*iint[{g[11], g[13], g[1], g[1]}])/2 + 
    (3*iint[{g[11], g[13], g[6], g[6]}])/4 - 
    4*iint[{g[11], g[14], g[8], g[1]}] - 4*iint[{g[11], g[14], g[9], g[4]}] - 
    4*iint[{g[11], g[14], g[10], g[6]}] - 
    (4*iint[{g[11], g[16], g[8], g[1]}])/3 - 
    (4*iint[{g[11], g[16], g[9], g[4]}])/3 - 
    (4*iint[{g[11], g[16], g[10], g[6]}])/3 - 
    (5*iint[{g[11], g[17], g[1], g[1]}])/2 - iint[{g[11], g[17], g[4], g[4]}]/
     2 + iint[{g[11], g[17], g[6], g[6]}] + 
    2*iint[{g[11], g[18], g[1], g[1]}] - iint[{g[11], g[18], g[4], g[4]}]/2 - 
    iint[{g[11], g[18], g[6], g[6]}]/2 - (4*iint[{g[11], g[19], g[8], g[1]}])/
     3 - (4*iint[{g[11], g[19], g[9], g[4]}])/3 - 
    (4*iint[{g[11], g[19], g[10], g[6]}])/3 + 
    (4*iint[{g[11], g[21], g[11], g[6]}])/3 - 
    (4*iint[{g[11], g[21], g[17], g[6]}])/3 + 
    (2*iint[{g[11], g[21], g[18], g[6]}])/3 + 
    (2*iint[{g[11], g[21], g[20], g[1]}])/3 + 
    (2*iint[{g[11], g[21], g[22], g[4]}])/3 + 
    iint[{g[11], g[22], g[4], g[6]}] + iint[{g[11], g[22], g[6], g[4]}] - 
    (4*iint[{g[11], g[23], g[8], g[1]}])/3 - 
    (4*iint[{g[11], g[23], g[9], g[4]}])/3 - 
    (4*iint[{g[11], g[23], g[10], g[6]}])/3 + 
    (3*iint[{g[11], g[25], g[1], g[1]}])/2 - 
    (3*iint[{g[11], g[25], g[6], g[6]}])/2 + 
    2*iint[{g[11], g[27], g[5], g[4]}] - 2*iint[{g[11], g[27], g[7], g[4]}] - 
    (4*iint[{g[11], g[27], g[11], g[4]}])/3 - 
    (2*iint[{g[11], g[27], g[12], g[4]}])/3 + 
    (2*iint[{g[11], g[27], g[13], g[4]}])/3 + 
    (4*iint[{g[11], g[27], g[17], g[4]}])/3 - 
    (2*iint[{g[11], g[27], g[18], g[4]}])/3 - 
    (2*iint[{g[11], g[27], g[22], g[6]}])/3 + 
    (2*iint[{g[11], g[27], g[26], g[1]}])/3 - iint[{g[12], g[1], g[3], g[1]}]/
     4 - (9*iint[{g[12], g[2], g[1], g[1]}])/4 + 
    (3*iint[{g[12], g[3], g[1], g[1]}])/4 + 
    (3*iint[{g[12], g[4], g[5], g[4]}])/2 - 
    (3*iint[{g[12], g[4], g[7], g[4]}])/2 - 
    iint[{g[12], g[4], g[11], g[4]}] - iint[{g[12], g[4], g[12], g[4]}] + 
    iint[{g[12], g[4], g[13], g[4]}]/2 + iint[{g[12], g[4], g[17], g[4]}] - 
    iint[{g[12], g[4], g[18], g[4]}]/2 - iint[{g[12], g[4], g[22], g[6]}]/2 + 
    iint[{g[12], g[4], g[26], g[1]}]/2 - (3*iint[{g[12], g[5], g[1], g[1]}])/
     4 - (3*iint[{g[12], g[5], g[4], g[4]}])/2 + 
    (3*iint[{g[12], g[5], g[6], g[6]}])/4 - 
    iint[{g[12], g[6], g[11], g[6]}] + iint[{g[12], g[6], g[13], g[6]}]/4 + 
    iint[{g[12], g[6], g[17], g[6]}] - iint[{g[12], g[6], g[18], g[6]}]/2 - 
    iint[{g[12], g[6], g[20], g[1]}]/2 - iint[{g[12], g[6], g[22], g[4]}]/2 + 
    (9*iint[{g[12], g[7], g[1], g[1]}])/4 + iint[{g[12], g[11], g[1], g[1]}]/
     2 + iint[{g[12], g[11], g[4], g[4]}]/4 + 
    iint[{g[12], g[11], g[6], g[6]}]/4 + iint[{g[12], g[12], g[1], g[1]}]/4 + 
    iint[{g[12], g[12], g[4], g[4]}]/2 - iint[{g[12], g[12], g[6], g[6]}]/4 - 
    (3*iint[{g[12], g[13], g[1], g[1]}])/4 - 
    2*iint[{g[12], g[14], g[8], g[1]}] - 2*iint[{g[12], g[14], g[9], g[4]}] - 
    2*iint[{g[12], g[14], g[10], g[6]}] - 
    (2*iint[{g[12], g[16], g[8], g[1]}])/3 - 
    (2*iint[{g[12], g[16], g[9], g[4]}])/3 - 
    (2*iint[{g[12], g[16], g[10], g[6]}])/3 - 
    (5*iint[{g[12], g[17], g[1], g[1]}])/4 - iint[{g[12], g[17], g[4], g[4]}]/
     4 + iint[{g[12], g[17], g[6], g[6]}]/2 + 
    iint[{g[12], g[18], g[1], g[1]}] - iint[{g[12], g[18], g[4], g[4]}]/4 - 
    iint[{g[12], g[18], g[6], g[6]}]/4 - (2*iint[{g[12], g[19], g[8], g[1]}])/
     3 - (2*iint[{g[12], g[19], g[9], g[4]}])/3 - 
    (2*iint[{g[12], g[19], g[10], g[6]}])/3 + 
    (2*iint[{g[12], g[21], g[11], g[6]}])/3 - 
    (2*iint[{g[12], g[21], g[17], g[6]}])/3 + 
    iint[{g[12], g[21], g[18], g[6]}]/3 + iint[{g[12], g[21], g[20], g[1]}]/
     3 + iint[{g[12], g[21], g[22], g[4]}]/3 + 
    iint[{g[12], g[22], g[4], g[6]}]/2 + iint[{g[12], g[22], g[6], g[4]}]/2 - 
    (2*iint[{g[12], g[23], g[8], g[1]}])/3 - 
    (2*iint[{g[12], g[23], g[9], g[4]}])/3 - 
    (2*iint[{g[12], g[23], g[10], g[6]}])/3 + 
    (3*iint[{g[12], g[25], g[1], g[1]}])/4 - 
    (3*iint[{g[12], g[25], g[6], g[6]}])/4 + 
    iint[{g[12], g[27], g[5], g[4]}] - iint[{g[12], g[27], g[7], g[4]}] - 
    (2*iint[{g[12], g[27], g[11], g[4]}])/3 - 
    iint[{g[12], g[27], g[12], g[4]}]/3 + iint[{g[12], g[27], g[13], g[4]}]/
     3 + (2*iint[{g[12], g[27], g[17], g[4]}])/3 - 
    iint[{g[12], g[27], g[18], g[4]}]/3 - iint[{g[12], g[27], g[22], g[6]}]/
     3 + iint[{g[12], g[27], g[26], g[1]}]/3 + 
    (3*iint[{g[13], g[1], g[3], g[1]}])/4 + 
    (9*iint[{g[13], g[2], g[1], g[1]}])/4 - 
    (3*iint[{g[13], g[3], g[1], g[1]}])/4 - 
    (3*iint[{g[13], g[6], g[13], g[6]}])/4 - 
    (9*iint[{g[13], g[7], g[6], g[6]}])/4 + 
    (3*iint[{g[13], g[13], g[6], g[6]}])/4 - 
    8*iint[{g[14], g[5], g[8], g[1]}] - 8*iint[{g[14], g[5], g[9], g[4]}] - 
    8*iint[{g[14], g[5], g[10], g[6]}] + 8*iint[{g[14], g[7], g[8], g[1]}] + 
    8*iint[{g[14], g[7], g[9], g[4]}] + 8*iint[{g[14], g[7], g[10], g[6]}] + 
    2*iint[{g[14], g[8], g[3], g[1]}] + (8*iint[{g[14], g[9], g[5], g[4]}])/
     3 - 2*iint[{g[14], g[9], g[7], g[4]}] - 
    (4*iint[{g[14], g[9], g[11], g[4]}])/3 + 
    (2*iint[{g[14], g[9], g[12], g[4]}])/3 + 
    (2*iint[{g[14], g[9], g[13], g[4]}])/3 + 
    (4*iint[{g[14], g[9], g[17], g[4]}])/3 - 
    (2*iint[{g[14], g[9], g[18], g[4]}])/3 - 
    (2*iint[{g[14], g[9], g[22], g[6]}])/3 + 
    (2*iint[{g[14], g[9], g[26], g[1]}])/3 + 
    (4*iint[{g[14], g[10], g[7], g[6]}])/3 - 
    (8*iint[{g[14], g[10], g[11], g[6]}])/3 + 
    (2*iint[{g[14], g[10], g[13], g[6]}])/3 + 
    (8*iint[{g[14], g[10], g[17], g[6]}])/3 - 
    (4*iint[{g[14], g[10], g[18], g[6]}])/3 - 
    (4*iint[{g[14], g[10], g[20], g[1]}])/3 - 
    (4*iint[{g[14], g[10], g[22], g[4]}])/3 + 
    4*iint[{g[14], g[11], g[8], g[1]}] + 4*iint[{g[14], g[11], g[9], g[4]}] + 
    4*iint[{g[14], g[11], g[10], g[6]}] + 
    (8*iint[{g[14], g[12], g[8], g[1]}])/3 + 
    (8*iint[{g[14], g[12], g[9], g[4]}])/3 + 
    (8*iint[{g[14], g[12], g[10], g[6]}])/3 - 
    (8*iint[{g[14], g[13], g[8], g[1]}])/3 - 
    (8*iint[{g[14], g[13], g[9], g[4]}])/3 - 
    (8*iint[{g[14], g[13], g[10], g[6]}])/3 + 
    (2*iint[{g[14], g[14], g[1], g[1]}])/3 - 
    (4*iint[{g[14], g[14], g[4], g[4]}])/3 - 
    (13*iint[{g[14], g[14], g[6], g[6]}])/3 - 
    (16*iint[{g[14], g[15], g[11], g[6]}])/3 + 
    (16*iint[{g[14], g[15], g[17], g[6]}])/3 - 
    (8*iint[{g[14], g[15], g[18], g[6]}])/3 - 
    (8*iint[{g[14], g[15], g[20], g[1]}])/3 - 
    (8*iint[{g[14], g[15], g[22], g[4]}])/3 + 
    (4*iint[{g[14], g[16], g[1], g[1]}])/3 - 
    2*iint[{g[14], g[16], g[4], g[4]}] - (4*iint[{g[14], g[16], g[6], g[6]}])/
     3 - (16*iint[{g[14], g[17], g[8], g[1]}])/3 - 
    (16*iint[{g[14], g[17], g[9], g[4]}])/3 - 
    (16*iint[{g[14], g[17], g[10], g[6]}])/3 + 
    4*iint[{g[14], g[18], g[8], g[1]}] + 4*iint[{g[14], g[18], g[9], g[4]}] + 
    4*iint[{g[14], g[18], g[10], g[6]}] + 
    (2*iint[{g[14], g[19], g[1], g[1]}])/3 - 
    (2*iint[{g[14], g[19], g[4], g[4]}])/3 - 
    3*iint[{g[14], g[19], g[6], g[6]}] - (5*iint[{g[14], g[23], g[1], g[1]}])/
     3 + (5*iint[{g[14], g[23], g[6], g[6]}])/3 + 
    10*iint[{g[14], g[24], g[5], g[4]}] - 
    10*iint[{g[14], g[24], g[7], g[4]}] - 
    (20*iint[{g[14], g[24], g[11], g[4]}])/3 - 
    (10*iint[{g[14], g[24], g[12], g[4]}])/3 + 
    (10*iint[{g[14], g[24], g[13], g[4]}])/3 + 
    (20*iint[{g[14], g[24], g[17], g[4]}])/3 - 
    (10*iint[{g[14], g[24], g[18], g[4]}])/3 - 
    (10*iint[{g[14], g[24], g[22], g[6]}])/3 + 
    (10*iint[{g[14], g[24], g[26], g[1]}])/3 + 
    (10*iint[{g[14], g[25], g[8], g[1]}])/3 + 
    (10*iint[{g[14], g[25], g[9], g[4]}])/3 + 
    (10*iint[{g[14], g[25], g[10], g[6]}])/3 - 
    2*iint[{g[16], g[5], g[8], g[1]}] - 2*iint[{g[16], g[5], g[9], g[4]}] - 
    2*iint[{g[16], g[5], g[10], g[6]}] + 2*iint[{g[16], g[7], g[8], g[1]}] + 
    2*iint[{g[16], g[7], g[9], g[4]}] + 2*iint[{g[16], g[7], g[10], g[6]}] + 
    (2*iint[{g[16], g[8], g[3], g[1]}])/3 + 
    (8*iint[{g[16], g[9], g[5], g[4]}])/3 - 
    2*iint[{g[16], g[9], g[7], g[4]}] - (4*iint[{g[16], g[9], g[11], g[4]}])/
     3 - (2*iint[{g[16], g[9], g[12], g[4]}])/3 + 
    (2*iint[{g[16], g[9], g[13], g[4]}])/3 + 
    (4*iint[{g[16], g[9], g[17], g[4]}])/3 - 
    (2*iint[{g[16], g[9], g[18], g[4]}])/3 - 
    (2*iint[{g[16], g[9], g[22], g[6]}])/3 + 
    (2*iint[{g[16], g[9], g[26], g[1]}])/3 + 
    (2*iint[{g[16], g[10], g[13], g[6]}])/3 + 
    (8*iint[{g[16], g[11], g[8], g[1]}])/3 + 
    (8*iint[{g[16], g[11], g[9], g[4]}])/3 + 
    (8*iint[{g[16], g[11], g[10], g[6]}])/3 + 
    (2*iint[{g[16], g[12], g[8], g[1]}])/3 + 
    (2*iint[{g[16], g[12], g[9], g[4]}])/3 + 
    (2*iint[{g[16], g[12], g[10], g[6]}])/3 - 
    (2*iint[{g[16], g[13], g[8], g[1]}])/3 - 
    (2*iint[{g[16], g[13], g[9], g[4]}])/3 - 
    (2*iint[{g[16], g[13], g[10], g[6]}])/3 + 
    iint[{g[16], g[14], g[1], g[1]}]/3 - 2*iint[{g[16], g[14], g[4], g[4]}] - 
    (4*iint[{g[16], g[14], g[6], g[6]}])/3 - 
    4*iint[{g[16], g[15], g[11], g[6]}] + 
    4*iint[{g[16], g[15], g[17], g[6]}] - 
    2*iint[{g[16], g[15], g[18], g[6]}] - 
    2*iint[{g[16], g[15], g[20], g[1]}] - 
    2*iint[{g[16], g[15], g[22], g[4]}] + iint[{g[16], g[16], g[1], g[1]}]/
     3 - 2*iint[{g[16], g[16], g[4], g[4]}] - 
    iint[{g[16], g[16], g[6], g[6]}]/3 - 
    (10*iint[{g[16], g[17], g[8], g[1]}])/3 - 
    (10*iint[{g[16], g[17], g[9], g[4]}])/3 - 
    (10*iint[{g[16], g[17], g[10], g[6]}])/3 + 
    (8*iint[{g[16], g[18], g[8], g[1]}])/3 + 
    (8*iint[{g[16], g[18], g[9], g[4]}])/3 + 
    (8*iint[{g[16], g[18], g[10], g[6]}])/3 + 
    iint[{g[16], g[19], g[1], g[1]}] - iint[{g[16], g[19], g[4], g[4]}] - 
    iint[{g[16], g[19], g[6], g[6]}] - (2*iint[{g[16], g[23], g[1], g[1]}])/
     3 + (2*iint[{g[16], g[23], g[6], g[6]}])/3 + 
    4*iint[{g[16], g[24], g[5], g[4]}] - 4*iint[{g[16], g[24], g[7], g[4]}] - 
    (8*iint[{g[16], g[24], g[11], g[4]}])/3 - 
    (4*iint[{g[16], g[24], g[12], g[4]}])/3 + 
    (4*iint[{g[16], g[24], g[13], g[4]}])/3 + 
    (8*iint[{g[16], g[24], g[17], g[4]}])/3 - 
    (4*iint[{g[16], g[24], g[18], g[4]}])/3 - 
    (4*iint[{g[16], g[24], g[22], g[6]}])/3 + 
    (4*iint[{g[16], g[24], g[26], g[1]}])/3 + 
    (4*iint[{g[16], g[25], g[8], g[1]}])/3 + 
    (4*iint[{g[16], g[25], g[9], g[4]}])/3 + 
    (4*iint[{g[16], g[25], g[10], g[6]}])/3 + 
    (5*iint[{g[17], g[1], g[3], g[1]}])/4 + 
    (27*iint[{g[17], g[2], g[1], g[1]}])/4 - 
    (9*iint[{g[17], g[3], g[1], g[1]}])/4 - 
    3*iint[{g[17], g[4], g[5], g[4]}] + 3*iint[{g[17], g[4], g[7], g[4]}] + 
    2*iint[{g[17], g[4], g[11], g[4]}] + (5*iint[{g[17], g[4], g[12], g[4]}])/
     4 - iint[{g[17], g[4], g[13], g[4]}] - 
    2*iint[{g[17], g[4], g[17], g[4]}] + iint[{g[17], g[4], g[18], g[4]}] + 
    iint[{g[17], g[4], g[22], g[6]}] - iint[{g[17], g[4], g[26], g[1]}] + 
    (3*iint[{g[17], g[5], g[1], g[1]}])/2 + 
    (3*iint[{g[17], g[5], g[4], g[4]}])/4 - 
    (3*iint[{g[17], g[5], g[6], g[6]}])/2 + 
    2*iint[{g[17], g[6], g[11], g[6]}] - iint[{g[17], g[6], g[13], g[6]}]/2 - 
    2*iint[{g[17], g[6], g[17], g[6]}] + iint[{g[17], g[6], g[18], g[6]}] + 
    iint[{g[17], g[6], g[20], g[1]}] + iint[{g[17], g[6], g[22], g[4]}] - 
    (9*iint[{g[17], g[7], g[1], g[1]}])/2 - 
    iint[{g[17], g[11], g[1], g[1]}] - iint[{g[17], g[11], g[4], g[4]}]/2 - 
    iint[{g[17], g[11], g[6], g[6]}]/2 - iint[{g[17], g[12], g[1], g[1]}]/2 - 
    iint[{g[17], g[12], g[4], g[4]}]/4 + iint[{g[17], g[12], g[6], g[6]}]/2 + 
    (3*iint[{g[17], g[13], g[1], g[1]}])/2 + 
    4*iint[{g[17], g[14], g[8], g[1]}] + 4*iint[{g[17], g[14], g[9], g[4]}] + 
    4*iint[{g[17], g[14], g[10], g[6]}] + 
    (4*iint[{g[17], g[16], g[8], g[1]}])/3 + 
    (4*iint[{g[17], g[16], g[9], g[4]}])/3 + 
    (4*iint[{g[17], g[16], g[10], g[6]}])/3 + 
    (5*iint[{g[17], g[17], g[1], g[1]}])/2 + iint[{g[17], g[17], g[4], g[4]}]/
     2 - iint[{g[17], g[17], g[6], g[6]}] - 
    2*iint[{g[17], g[18], g[1], g[1]}] + iint[{g[17], g[18], g[4], g[4]}]/2 + 
    iint[{g[17], g[18], g[6], g[6]}]/2 + (4*iint[{g[17], g[19], g[8], g[1]}])/
     3 + (4*iint[{g[17], g[19], g[9], g[4]}])/3 + 
    (4*iint[{g[17], g[19], g[10], g[6]}])/3 - 
    (4*iint[{g[17], g[21], g[11], g[6]}])/3 + 
    (4*iint[{g[17], g[21], g[17], g[6]}])/3 - 
    (2*iint[{g[17], g[21], g[18], g[6]}])/3 - 
    (2*iint[{g[17], g[21], g[20], g[1]}])/3 - 
    (2*iint[{g[17], g[21], g[22], g[4]}])/3 - 
    iint[{g[17], g[22], g[4], g[6]}] - iint[{g[17], g[22], g[6], g[4]}] + 
    (4*iint[{g[17], g[23], g[8], g[1]}])/3 + 
    (4*iint[{g[17], g[23], g[9], g[4]}])/3 + 
    (4*iint[{g[17], g[23], g[10], g[6]}])/3 - 
    (3*iint[{g[17], g[25], g[1], g[1]}])/2 + 
    (3*iint[{g[17], g[25], g[6], g[6]}])/2 - 
    2*iint[{g[17], g[27], g[5], g[4]}] + 2*iint[{g[17], g[27], g[7], g[4]}] + 
    (4*iint[{g[17], g[27], g[11], g[4]}])/3 + 
    (2*iint[{g[17], g[27], g[12], g[4]}])/3 - 
    (2*iint[{g[17], g[27], g[13], g[4]}])/3 - 
    (4*iint[{g[17], g[27], g[17], g[4]}])/3 + 
    (2*iint[{g[17], g[27], g[18], g[4]}])/3 + 
    (2*iint[{g[17], g[27], g[22], g[6]}])/3 - 
    (2*iint[{g[17], g[27], g[26], g[1]}])/3 - 
    iint[{g[18], g[1], g[3], g[1]}] - (9*iint[{g[18], g[2], g[1], g[1]}])/2 + 
    (3*iint[{g[18], g[3], g[1], g[1]}])/2 + 
    (3*iint[{g[18], g[4], g[5], g[4]}])/2 - 
    (3*iint[{g[18], g[4], g[7], g[4]}])/2 - 
    iint[{g[18], g[4], g[11], g[4]}] - iint[{g[18], g[4], g[12], g[4]}]/4 + 
    iint[{g[18], g[4], g[13], g[4]}]/2 + iint[{g[18], g[4], g[17], g[4]}] - 
    iint[{g[18], g[4], g[18], g[4]}]/2 - iint[{g[18], g[4], g[22], g[6]}]/2 + 
    iint[{g[18], g[4], g[26], g[1]}]/2 - (3*iint[{g[18], g[5], g[1], g[1]}])/
     4 + (3*iint[{g[18], g[5], g[4], g[4]}])/4 + 
    (3*iint[{g[18], g[5], g[6], g[6]}])/4 - 
    iint[{g[18], g[6], g[11], g[6]}] + iint[{g[18], g[6], g[13], g[6]}]/4 + 
    iint[{g[18], g[6], g[17], g[6]}] - iint[{g[18], g[6], g[18], g[6]}]/2 - 
    iint[{g[18], g[6], g[20], g[1]}]/2 - iint[{g[18], g[6], g[22], g[4]}]/2 + 
    (9*iint[{g[18], g[7], g[1], g[1]}])/4 + iint[{g[18], g[11], g[1], g[1]}]/
     2 + iint[{g[18], g[11], g[4], g[4]}]/4 + 
    iint[{g[18], g[11], g[6], g[6]}]/4 + iint[{g[18], g[12], g[1], g[1]}]/4 - 
    iint[{g[18], g[12], g[4], g[4]}]/4 - iint[{g[18], g[12], g[6], g[6]}]/4 - 
    (3*iint[{g[18], g[13], g[1], g[1]}])/4 - 
    2*iint[{g[18], g[14], g[8], g[1]}] - 2*iint[{g[18], g[14], g[9], g[4]}] - 
    2*iint[{g[18], g[14], g[10], g[6]}] - 
    (2*iint[{g[18], g[16], g[8], g[1]}])/3 - 
    (2*iint[{g[18], g[16], g[9], g[4]}])/3 - 
    (2*iint[{g[18], g[16], g[10], g[6]}])/3 - 
    (5*iint[{g[18], g[17], g[1], g[1]}])/4 - iint[{g[18], g[17], g[4], g[4]}]/
     4 + iint[{g[18], g[17], g[6], g[6]}]/2 + 
    iint[{g[18], g[18], g[1], g[1]}] - iint[{g[18], g[18], g[4], g[4]}]/4 - 
    iint[{g[18], g[18], g[6], g[6]}]/4 - (2*iint[{g[18], g[19], g[8], g[1]}])/
     3 - (2*iint[{g[18], g[19], g[9], g[4]}])/3 - 
    (2*iint[{g[18], g[19], g[10], g[6]}])/3 + 
    (2*iint[{g[18], g[21], g[11], g[6]}])/3 - 
    (2*iint[{g[18], g[21], g[17], g[6]}])/3 + 
    iint[{g[18], g[21], g[18], g[6]}]/3 + iint[{g[18], g[21], g[20], g[1]}]/
     3 + iint[{g[18], g[21], g[22], g[4]}]/3 + 
    iint[{g[18], g[22], g[4], g[6]}]/2 + iint[{g[18], g[22], g[6], g[4]}]/2 - 
    (2*iint[{g[18], g[23], g[8], g[1]}])/3 - 
    (2*iint[{g[18], g[23], g[9], g[4]}])/3 - 
    (2*iint[{g[18], g[23], g[10], g[6]}])/3 + 
    (3*iint[{g[18], g[25], g[1], g[1]}])/4 - 
    (3*iint[{g[18], g[25], g[6], g[6]}])/4 + 
    iint[{g[18], g[27], g[5], g[4]}] - iint[{g[18], g[27], g[7], g[4]}] - 
    (2*iint[{g[18], g[27], g[11], g[4]}])/3 - 
    iint[{g[18], g[27], g[12], g[4]}]/3 + iint[{g[18], g[27], g[13], g[4]}]/
     3 + (2*iint[{g[18], g[27], g[17], g[4]}])/3 - 
    iint[{g[18], g[27], g[18], g[4]}]/3 - iint[{g[18], g[27], g[22], g[6]}]/
     3 + iint[{g[18], g[27], g[26], g[1]}]/3 - 
    6*iint[{g[19], g[5], g[8], g[1]}] - 6*iint[{g[19], g[5], g[9], g[4]}] - 
    6*iint[{g[19], g[5], g[10], g[6]}] + 6*iint[{g[19], g[7], g[8], g[1]}] + 
    6*iint[{g[19], g[7], g[9], g[4]}] + 6*iint[{g[19], g[7], g[10], g[6]}] + 
    (2*iint[{g[19], g[8], g[3], g[1]}])/3 + 
    (2*iint[{g[19], g[9], g[12], g[4]}])/3 + 
    (2*iint[{g[19], g[10], g[7], g[6]}])/3 - 
    (4*iint[{g[19], g[10], g[11], g[6]}])/3 + 
    (4*iint[{g[19], g[10], g[17], g[6]}])/3 - 
    (2*iint[{g[19], g[10], g[18], g[6]}])/3 - 
    (2*iint[{g[19], g[10], g[20], g[1]}])/3 - 
    (2*iint[{g[19], g[10], g[22], g[4]}])/3 + 
    (8*iint[{g[19], g[11], g[8], g[1]}])/3 + 
    (8*iint[{g[19], g[11], g[9], g[4]}])/3 + 
    (8*iint[{g[19], g[11], g[10], g[6]}])/3 + 
    2*iint[{g[19], g[12], g[8], g[1]}] + 2*iint[{g[19], g[12], g[9], g[4]}] + 
    2*iint[{g[19], g[12], g[10], g[6]}] - 
    2*iint[{g[19], g[13], g[8], g[1]}] - 2*iint[{g[19], g[13], g[9], g[4]}] - 
    2*iint[{g[19], g[13], g[10], g[6]}] + 
    (2*iint[{g[19], g[14], g[1], g[1]}])/3 - 
    (2*iint[{g[19], g[14], g[4], g[4]}])/3 - 
    3*iint[{g[19], g[14], g[6], g[6]}] - 
    (8*iint[{g[19], g[15], g[11], g[6]}])/3 + 
    (8*iint[{g[19], g[15], g[17], g[6]}])/3 - 
    (4*iint[{g[19], g[15], g[18], g[6]}])/3 - 
    (4*iint[{g[19], g[15], g[20], g[1]}])/3 - 
    (4*iint[{g[19], g[15], g[22], g[4]}])/3 + 
    iint[{g[19], g[16], g[1], g[1]}] - iint[{g[19], g[16], g[4], g[4]}] - 
    iint[{g[19], g[16], g[6], g[6]}] - 4*iint[{g[19], g[17], g[8], g[1]}] - 
    4*iint[{g[19], g[17], g[9], g[4]}] - 
    4*iint[{g[19], g[17], g[10], g[6]}] + 
    (8*iint[{g[19], g[18], g[8], g[1]}])/3 + 
    (8*iint[{g[19], g[18], g[9], g[4]}])/3 + 
    (8*iint[{g[19], g[18], g[10], g[6]}])/3 + 
    iint[{g[19], g[19], g[1], g[1]}]/3 - iint[{g[19], g[19], g[4], g[4]}]/3 - 
    2*iint[{g[19], g[19], g[6], g[6]}] - iint[{g[19], g[23], g[1], g[1]}] + 
    iint[{g[19], g[23], g[6], g[6]}] + 6*iint[{g[19], g[24], g[5], g[4]}] - 
    6*iint[{g[19], g[24], g[7], g[4]}] - 
    4*iint[{g[19], g[24], g[11], g[4]}] - 
    2*iint[{g[19], g[24], g[12], g[4]}] + 
    2*iint[{g[19], g[24], g[13], g[4]}] + 
    4*iint[{g[19], g[24], g[17], g[4]}] - 
    2*iint[{g[19], g[24], g[18], g[4]}] - 
    2*iint[{g[19], g[24], g[22], g[6]}] + 
    2*iint[{g[19], g[24], g[26], g[1]}] + 
    2*iint[{g[19], g[25], g[8], g[1]}] + 2*iint[{g[19], g[25], g[9], g[4]}] + 
    2*iint[{g[19], g[25], g[10], g[6]}] - iint[{g[21], g[6], g[4], g[4]}]/2 - 
    (2*iint[{g[21], g[7], g[11], g[6]}])/3 + 
    (2*iint[{g[21], g[7], g[17], g[6]}])/3 - iint[{g[21], g[7], g[18], g[6]}]/
     3 - iint[{g[21], g[7], g[20], g[1]}]/3 - 
    iint[{g[21], g[7], g[22], g[4]}]/3 + (8*iint[{g[21], g[10], g[8], g[1]}])/
     3 + (8*iint[{g[21], g[10], g[9], g[4]}])/3 + 
    (8*iint[{g[21], g[10], g[10], g[6]}])/3 - 
    (2*iint[{g[21], g[11], g[7], g[6]}])/3 + 
    (2*iint[{g[21], g[11], g[11], g[6]}])/3 - 
    (2*iint[{g[21], g[11], g[17], g[6]}])/3 + 
    iint[{g[21], g[11], g[18], g[6]}]/3 + iint[{g[21], g[11], g[20], g[1]}]/
     3 + iint[{g[21], g[11], g[22], g[4]}]/3 + 
    (4*iint[{g[21], g[15], g[8], g[1]}])/3 + 
    (4*iint[{g[21], g[15], g[9], g[4]}])/3 + 
    (4*iint[{g[21], g[15], g[10], g[6]}])/3 + 
    (2*iint[{g[21], g[17], g[7], g[6]}])/3 - 
    (2*iint[{g[21], g[17], g[11], g[6]}])/3 + 
    (2*iint[{g[21], g[17], g[17], g[6]}])/3 - 
    iint[{g[21], g[17], g[18], g[6]}]/3 - iint[{g[21], g[17], g[20], g[1]}]/
     3 - iint[{g[21], g[17], g[22], g[4]}]/3 - 
    iint[{g[21], g[18], g[7], g[6]}]/3 - iint[{g[21], g[20], g[3], g[1]}]/3 - 
    iint[{g[21], g[21], g[1], g[1]}]/3 + iint[{g[21], g[21], g[4], g[4]}]/3 - 
    iint[{g[21], g[22], g[12], g[4]}]/3 - iint[{g[22], g[4], g[7], g[6]}]/2 - 
    iint[{g[22], g[5], g[4], g[6]}]/2 - iint[{g[22], g[5], g[6], g[4]}]/2 - 
    iint[{g[22], g[6], g[5], g[4]}]/2 - iint[{g[22], g[7], g[4], g[6]}]/2 - 
    iint[{g[22], g[7], g[6], g[4]}]/2 + 4*iint[{g[23], g[5], g[8], g[1]}] + 
    4*iint[{g[23], g[5], g[9], g[4]}] + 4*iint[{g[23], g[5], g[10], g[6]}] - 
    4*iint[{g[23], g[7], g[8], g[1]}] - 4*iint[{g[23], g[7], g[9], g[4]}] - 
    4*iint[{g[23], g[7], g[10], g[6]}] + (2*iint[{g[23], g[8], g[3], g[1]}])/
     3 + (8*iint[{g[23], g[9], g[5], g[4]}])/3 - 
    2*iint[{g[23], g[9], g[7], g[4]}] - (4*iint[{g[23], g[9], g[11], g[4]}])/
     3 - (2*iint[{g[23], g[9], g[12], g[4]}])/3 + 
    (2*iint[{g[23], g[9], g[13], g[4]}])/3 + 
    (4*iint[{g[23], g[9], g[17], g[4]}])/3 - 
    (2*iint[{g[23], g[9], g[18], g[4]}])/3 - 
    (2*iint[{g[23], g[9], g[22], g[6]}])/3 + 
    (2*iint[{g[23], g[9], g[26], g[1]}])/3 + 
    (2*iint[{g[23], g[10], g[13], g[6]}])/3 - 
    (4*iint[{g[23], g[11], g[8], g[1]}])/3 - 
    (4*iint[{g[23], g[11], g[9], g[4]}])/3 - 
    (4*iint[{g[23], g[11], g[10], g[6]}])/3 - 
    (4*iint[{g[23], g[12], g[8], g[1]}])/3 - 
    (4*iint[{g[23], g[12], g[9], g[4]}])/3 - 
    (4*iint[{g[23], g[12], g[10], g[6]}])/3 + 
    (4*iint[{g[23], g[13], g[8], g[1]}])/3 + 
    (4*iint[{g[23], g[13], g[9], g[4]}])/3 + 
    (4*iint[{g[23], g[13], g[10], g[6]}])/3 - 
    (2*iint[{g[23], g[14], g[1], g[1]}])/3 + 
    (5*iint[{g[23], g[14], g[6], g[6]}])/3 - 
    (2*iint[{g[23], g[16], g[1], g[1]}])/3 + 
    (2*iint[{g[23], g[16], g[6], g[6]}])/3 + 
    (8*iint[{g[23], g[17], g[8], g[1]}])/3 + 
    (8*iint[{g[23], g[17], g[9], g[4]}])/3 + 
    (8*iint[{g[23], g[17], g[10], g[6]}])/3 - 
    (4*iint[{g[23], g[18], g[8], g[1]}])/3 - 
    (4*iint[{g[23], g[18], g[9], g[4]}])/3 - 
    (4*iint[{g[23], g[18], g[10], g[6]}])/3 + 
    iint[{g[23], g[19], g[6], g[6]}] + iint[{g[23], g[23], g[1], g[1]}]/3 - 
    iint[{g[23], g[23], g[6], g[6]}]/3 - 2*iint[{g[23], g[24], g[5], g[4]}] + 
    2*iint[{g[23], g[24], g[7], g[4]}] + 
    (4*iint[{g[23], g[24], g[11], g[4]}])/3 + 
    (2*iint[{g[23], g[24], g[12], g[4]}])/3 - 
    (2*iint[{g[23], g[24], g[13], g[4]}])/3 - 
    (4*iint[{g[23], g[24], g[17], g[4]}])/3 + 
    (2*iint[{g[23], g[24], g[18], g[4]}])/3 + 
    (2*iint[{g[23], g[24], g[22], g[6]}])/3 - 
    (2*iint[{g[23], g[24], g[26], g[1]}])/3 - 
    (2*iint[{g[23], g[25], g[8], g[1]}])/3 - 
    (2*iint[{g[23], g[25], g[9], g[4]}])/3 - 
    (2*iint[{g[23], g[25], g[10], g[6]}])/3 - 
    (3*iint[{g[25], g[1], g[3], g[1]}])/4 - 
    (9*iint[{g[25], g[2], g[1], g[1]}])/4 + 
    (3*iint[{g[25], g[3], g[1], g[1]}])/4 + 
    (3*iint[{g[25], g[6], g[13], g[6]}])/4 + 
    (9*iint[{g[25], g[7], g[6], g[6]}])/4 - 
    (3*iint[{g[25], g[13], g[6], g[6]}])/4 + iint[{g[27], g[4], g[6], g[6]}]/
     2 - 2*iint[{g[27], g[5], g[5], g[4]}] + 
    iint[{g[27], g[5], g[7], g[4]}] + (2*iint[{g[27], g[5], g[11], g[4]}])/
     3 + iint[{g[27], g[5], g[12], g[4]}]/3 - 
    iint[{g[27], g[5], g[13], g[4]}]/3 - (2*iint[{g[27], g[5], g[17], g[4]}])/
     3 + iint[{g[27], g[5], g[18], g[4]}]/3 + 
    iint[{g[27], g[5], g[22], g[6]}]/3 - iint[{g[27], g[5], g[26], g[1]}]/3 + 
    iint[{g[27], g[7], g[5], g[4]}] - (8*iint[{g[27], g[9], g[8], g[1]}])/3 - 
    (8*iint[{g[27], g[9], g[9], g[4]}])/3 - 
    (8*iint[{g[27], g[9], g[10], g[6]}])/3 + 
    (5*iint[{g[27], g[11], g[5], g[4]}])/3 - 
    iint[{g[27], g[11], g[7], g[4]}] - (2*iint[{g[27], g[11], g[11], g[4]}])/
     3 - iint[{g[27], g[11], g[12], g[4]}]/3 + 
    iint[{g[27], g[11], g[13], g[4]}]/3 + 
    (2*iint[{g[27], g[11], g[17], g[4]}])/3 - 
    iint[{g[27], g[11], g[18], g[4]}]/3 - iint[{g[27], g[11], g[22], g[6]}]/
     3 + iint[{g[27], g[11], g[26], g[1]}]/3 + 
    iint[{g[27], g[12], g[5], g[4]}]/3 - iint[{g[27], g[13], g[5], g[4]}]/3 - 
    (2*iint[{g[27], g[17], g[5], g[4]}])/3 + iint[{g[27], g[18], g[5], g[4]}]/
     3 + iint[{g[27], g[22], g[13], g[6]}]/3 - 
    (4*iint[{g[27], g[24], g[8], g[1]}])/3 - 
    (4*iint[{g[27], g[24], g[9], g[4]}])/3 - 
    (4*iint[{g[27], g[24], g[10], g[6]}])/3 - 
    iint[{g[27], g[25], g[5], g[4]}] + iint[{g[27], g[25], g[7], g[4]}] + 
    (2*iint[{g[27], g[25], g[11], g[4]}])/3 + 
    iint[{g[27], g[25], g[12], g[4]}]/3 - iint[{g[27], g[25], g[13], g[4]}]/
     3 - (2*iint[{g[27], g[25], g[17], g[4]}])/3 + 
    iint[{g[27], g[25], g[18], g[4]}]/3 + iint[{g[27], g[25], g[22], g[6]}]/
     3 - iint[{g[27], g[25], g[26], g[1]}]/3 - 
    iint[{g[27], g[26], g[3], g[1]}]/3 - iint[{g[27], g[27], g[1], g[1]}]/3 + 
    iint[{g[27], g[27], g[6], g[6]}]/3 + (24*I)*iint[{g[4], g[9]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[4], g[24]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (36*I)*iint[{g[5], g[14]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[5], g[16]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[5], g[19]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[5], g[23]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (24*I)*iint[{g[6], g[10]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[6], g[15]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[9], g[27]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[10], g[21]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (24*I)*iint[{g[11], g[14]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[11], g[16]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[11], g[19]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[11], g[23]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[12], g[14]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[12], g[16]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[12], g[19]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[12], g[23]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (48*I)*iint[{g[14], g[5]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (48*I)*iint[{g[14], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[14], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[14], g[12]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[14], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (32*I)*iint[{g[14], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[14], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (20*I)*iint[{g[14], g[25]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[16], g[5]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[16], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[16], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (4*I)*iint[{g[16], g[12]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[16], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (20*I)*iint[{g[16], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[16], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[16], g[25]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[17], g[14]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[17], g[16]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[17], g[19]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[17], g[23]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[18], g[14]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[18], g[16]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[18], g[19]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[18], g[23]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (36*I)*iint[{g[19], g[5]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (36*I)*iint[{g[19], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[19], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[19], g[12]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (12*I)*iint[{g[19], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (24*I)*iint[{g[19], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[19], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (12*I)*iint[{g[19], g[25]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[21], g[10]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[21], g[15]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (24*I)*iint[{g[23], g[5]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (24*I)*iint[{g[23], g[7]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[23], g[11]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[23], g[12]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (8*I)*iint[{g[23], g[13]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] - (16*I)*iint[{g[23], g[17]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[23], g[18]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (4*I)*iint[{g[23], g[25]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (16*I)*iint[{g[27], g[9]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + (8*I)*iint[{g[27], g[24]}]*
     Im[PolyLog[2, (I/2)*(I + Sqrt[3])]] + 
    (-1/90*Pi^4 - 36*Im[PolyLog[2, (I/2)*(I + Sqrt[3])]]^2)/2 - 
    I*iint[{g[14]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/3)*iint[{g[16]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/3)*iint[{g[19]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) - 
    (I/3)*iint[{g[23]}]*(-16*Im[PolyLog[3, I/Sqrt[3]]] + 
      23*Im[PolyLog[3, (I/2)*(I + Sqrt[3])]] - 
      4*Im[PolyLog[3, 1 - (I/2)*(I + Sqrt[3])]]) + 11*iint[{g[1]}]*Zeta[3] - 
    3*iint[{g[4]}]*Zeta[3] - 6*iint[{g[5]}]*Zeta[3] - 
    3*iint[{g[6]}]*Zeta[3] + 4*iint[{g[11]}]*Zeta[3] + 
    2*iint[{g[12]}]*Zeta[3] - 4*iint[{g[17]}]*Zeta[3] + 
    2*iint[{g[18]}]*Zeta[3] - (16*iint[{g[21]}]*Zeta[3])/3 + 
    (16*iint[{g[27]}]*Zeta[3])/3)}


==> anc/RULEG.m <==
{g[1] -> 2*dlg[x], g[2] -> dlg[x] - 2*dlg[1 + x], 
 g[3] -> -2*dlg[-1 + x] + 4*dlg[x] - 6*dlg[1 + x], g[4] -> 2*dlg[y], 
 g[5] -> dlg[y] - 2*dlg[1 + y], g[6] -> 2*dlg[z], 
 g[7] -> dlg[z] - 2*dlg[1 + z], 
 g[8] -> dlg[(-(x*y) + x*z + y*z + x^2*y*z - x*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z + 
       x^2*y*z - x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/2 - 
   dlg[(-(x*y) + x*z + y*z - x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z - 
       x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/2 - 
   dlg[(x*y - x*z + y*z - x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - x*z + y*z - 
       x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/2 - 
   dlg[(-(x*y) - x*z + y*z + x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) - x*z + y*z + 
       x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/2 + 
   dlg[(x*y - 2*x*y^2 - x*z + y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + x*y*z^2 - 
       2*x*y^2*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x*y^2 - x*z + 
       y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/2, 
 g[9] -> -1/2*dlg[(-(x*y) + x*z + y*z + x^2*y*z - x*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z + 
       x^2*y*z - x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])] + 
   dlg[(x*y - 2*x^2*y + x*z - y*z + x^2*y*z + x*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + x*z - 
       y*z + x^2*y*z + x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/2 + 
   dlg[(x*y - x*z + y*z - x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - x*z + y*z - 
       x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/2 + 
   dlg[(-(x*y) - x*z + y*z + x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 - 
      Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
        2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
        x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) - x*z + y*z + 
      x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
      Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
        2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
        x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])] - 
   dlg[(x*y - 2*x*y^2 - x*z + y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + x*y*z^2 - 
       2*x*y^2*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x*y^2 - x*z + 
       y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/2, 
 g[10] -> -1/2*dlg[(x*y - 2*x^2*y + x*z - y*z + x^2*y*z + x*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + x*z - 
       y*z + x^2*y*z + x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])] - 
   dlg[(x*y - x*z + y*z - x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - x*z + y*z - 
       x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/2, 
 g[11] -> -dlg[(x*y - z)*(-y + x*z)*(x - y*z)*(-1 + x*y*z)] + 
   2*dlg[Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
       2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
       x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
         y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))]], 
 g[12] -> -2*dlg[-1 + y] + 4*dlg[y] - 6*dlg[1 + y], 
 g[13] -> -2*dlg[-1 + z] + 4*dlg[z] - 6*dlg[1 + z], 
 g[14] -> -dlg[(-(x*y) + x*z + y*z + x^2*y*z - x*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z + 
       x^2*y*z - x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])] + 
   dlg[(x*y - 2*x^2*y + x*z - y*z + x^2*y*z + x*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + x*z - 
       y*z + x^2*y*z + x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4 + 
   dlg[(-(x*y) + x*z + y*z - x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2 - 
      Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
        2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
        x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z - 
      x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2 + 
      Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
        2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
        x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])] + 
   (3*dlg[(x*y - 2*x^2*y + 2*x^3*y + x*z - 2*x^2*z - y*z + x^2*y*z + 
        x*y^2*z - 2*x^2*y^2*z + x*y*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + 
        2*x^3*y + x*z - 2*x^2*z - y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 
        x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*
           (y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*(y + z + 
            y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + 
            z^2 + y^4*z^2 + y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 + 
   (3*dlg[(x*y - x*z + y*z - x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 - 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - x*z + y*z - 
        x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 + 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 + 
   (3*dlg[(x*y + x*z - 2*x^2*z - y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 
        x*y*z^2 - 2*x^2*y*z^2 + 2*x^3*y*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y + x*z - 2*x^2*z - 
        y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + x*y*z^2 - 2*x^2*y*z^2 + 
        2*x^3*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 + 
   dlg[(-(x*y) - x*z + y*z + x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 - 
      Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
        2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
        x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) - x*z + y*z + 
      x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
      Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
        2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
        x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])] - 
   dlg[(x*y - 2*x*y^2 - x*z + y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + x*y*z^2 - 
      2*x*y^2*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
        2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
         (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
          2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x*y^2 - x*z + 
      y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
      Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
        2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
        x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])], 
 g[15] -> dlg[(x*y - 2*x^2*y + x*z - y*z + x^2*y*z + x*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + x*z - 
       y*z + x^2*y*z + x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4 - 
   dlg[(x*y - 2*x^2*y + 2*x^3*y + x*z - 2*x^2*z - y*z + x^2*y*z + x*y^2*z - 
       2*x^2*y^2*z + x*y*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + 2*x^3*y + 
       x*z - 2*x^2*z - y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + x*y*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4 + 
   dlg[(x*y - x*z + y*z - x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - x*z + y*z - 
       x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4 + 
   dlg[(x*y + x*z - 2*x^2*z - y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 
       x*y*z^2 - 2*x^2*y*z^2 + 2*x^3*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y + x*z - 2*x^2*z - 
       y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + x*y*z^2 - 2*x^2*y*z^2 + 
       2*x^3*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4, 
 g[16] -> dlg[(-(x*y) + x*z + y*z + x^2*y*z - x*y^2*z - x*y*z^2 - 
      Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
        2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
        x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z + 
      x^2*y*z - x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
        2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
         (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
          2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])] - 
   (3*dlg[(x*y - 2*x^2*y + x*z - y*z + x^2*y*z + x*y^2*z - x*y*z^2 - 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + x*z - 
        y*z + x^2*y*z + x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 - 
   (3*dlg[(-(x*y) + x*z + y*z - x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2 - 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z - 
        x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2 + 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/2 - 
   (3*dlg[(x*y - 2*x^2*y + 2*x^3*y + x*z - 2*x^2*z - y*z + x^2*y*z + 
        x*y^2*z - 2*x^2*y^2*z + x*y*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + 
        2*x^3*y + x*z - 2*x^2*z - y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 
        x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*
           (y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*(y + z + 
            y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + 
            z^2 + y^4*z^2 + y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 - 
   (3*dlg[(x*y - x*z + y*z - x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 - 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - x*z + y*z - 
        x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 + 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 - 
   (3*dlg[(x*y + x*z - 2*x^2*z - y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 
        x*y*z^2 - 2*x^2*y*z^2 + 2*x^3*y*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y + x*z - 2*x^2*z - 
        y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + x*y*z^2 - 2*x^2*y*z^2 + 
        2*x^3*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 - 
   (3*dlg[(-(x*y) - x*z + y*z + x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 - 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) - x*z + y*z + 
        x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/2 + 
   dlg[(x*y - 2*x*y^2 - x*z + y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + x*y*z^2 - 
      2*x*y^2*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
        2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
         (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
          2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x*y^2 - x*z + 
      y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
      Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
        2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
        x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])], 
 g[17] -> dlg[x] + dlg[y] + dlg[-1 + z] + dlg[z] - 
   2*dlg[(x*y - z)*(-y + x*z)*(x - y*z)*(-1 + x*y*z)] + 
   dlg[y^2*z + x^4*y^2*z - x*y*(1 - y*(-1 + z)^2 + z^2 + y^2*(1 + z^2)) - 
      x^3*y*(1 - y*(-1 + z)^2 + z^2 + y^2*(1 + z^2)) + 
      x^2*(y*(-1 + z)^2 + y^3*(-1 + z)^2 + z + y^4*z - y^2*(1 - 6*z + z^2))]/
    2 + 2*dlg[Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
       2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
        (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
         2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
         y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))]], 
 g[18] -> dlg[z] - dlg[(x*y - z)*(-y + x*z)*(x - y*z)*(-1 + x*y*z)] + 
   dlg[y^2*z + x^4*y^2*z - x*y*(1 - y*(-1 + z)^2 + z^2 + y^2*(1 + z^2)) - 
     x^3*y*(1 - y*(-1 + z)^2 + z^2 + y^2*(1 + z^2)) + 
     x^2*(y*(-1 + z)^2 + y^3*(-1 + z)^2 + z + y^4*z - y^2*(1 - 6*z + z^2))], 
 g[19] -> dlg[(-(x*y) + x*z + y*z + x^2*y*z - x*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z + 
       x^2*y*z - x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/2 + 
   dlg[(x*y - 2*x^2*y + x*z - y*z + x^2*y*z + x*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + x*z - 
       y*z + x^2*y*z + x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4 - 
   dlg[(-(x*y) + x*z + y*z - x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z - 
       x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/2 - 
   (3*dlg[(x*y - 2*x^2*y + 2*x^3*y + x*z - 2*x^2*z - y*z + x^2*y*z + 
        x*y^2*z - 2*x^2*y^2*z + x*y*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + 
        2*x^3*y + x*z - 2*x^2*z - y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 
        x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*
           (y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*(y + z + 
            y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + 
            z^2 + y^4*z^2 + y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 - 
   (3*dlg[(x*y - x*z + y*z - x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 - 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - x*z + y*z - 
        x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 + 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 - 
   (3*dlg[(x*y + x*z - 2*x^2*z - y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 
        x*y*z^2 - 2*x^2*y*z^2 + 2*x^3*y*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y + x*z - 2*x^2*z - 
        y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + x*y*z^2 - 2*x^2*y*z^2 + 
        2*x^3*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 - 
   dlg[(-(x*y) - x*z + y*z + x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) - x*z + y*z + 
       x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/2 + 
   dlg[(x*y - 2*x*y^2 - x*z + y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + x*y*z^2 - 
       2*x*y^2*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x*y^2 - x*z + 
       y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/2, 
 g[20] -> -dlg[x^2*y - x*(1 + y^2)*z + y*z^2] + 
   dlg[x*z + x*y^2*z - y*(1 + x^2*z^2)], 
 g[21] -> (3*dlg[z])/2 + (3*dlg[-(x*(1 + y^2 + y*(-1 + z))) + y*z + x^2*y*z])/
    4 - (3*dlg[-(y*(1 + x^2 + x*(-1 + z))) + x*z + x*y^2*z])/4, 
 g[22] -> -dlg[x^2*y - x*(1 + y^2)*z + y*z^2] - 
   dlg[x*z + x*y^2*z - y*(1 + x^2*z^2)] + 
   2*dlg[y*z + x^2*y*z - x*(1 + y^2*z^2)], 
 g[23] -> (-3*dlg[(-(x*y) + x*z + y*z + x^2*y*z - x*y^2*z - x*y*z^2 - 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z + 
        x^2*y*z - x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 - 
   dlg[(x*y - 2*x^2*y + x*z - y*z + x^2*y*z + x*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + x*z - 
       y*z + x^2*y*z + x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4 + 
   dlg[(-(x*y) + x*z + y*z - x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z - 
       x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/2 + 
   (3*dlg[(x*y - 2*x^2*y + x*z - y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 
        2*x^3*y^2*z + x*y*z^2 - 2*x^2*y*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + x*z - 
        y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 2*x^3*y^2*z + x*y*z^2 - 
        2*x^2*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 - 
   dlg[(-(x*y) - x*z + y*z + x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) - x*z + y*z + 
       x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4, 
 g[24] -> dlg[(-(x*y) + x*z + y*z + x^2*y*z - x*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z + 
       x^2*y*z - x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4 - 
   dlg[(x*y - 2*x^2*y + x*z - y*z + x^2*y*z + x*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + x*z - 
       y*z + x^2*y*z + x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4 + 
   dlg[(x*y - 2*x^2*y + x*z - y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 
       2*x^3*y^2*z + x*y*z^2 - 2*x^2*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + x*z - 
       y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 2*x^3*y^2*z + x*y*z^2 - 
       2*x^2*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4 - 
   dlg[(-(x*y) - x*z + y*z + x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) - x*z + y*z + 
       x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4, 
 g[25] -> dlg[x] + dlg[-1 + y] + dlg[y] + dlg[z] - 
   2*dlg[(x*y - z)*(-y + x*z)*(x - y*z)*(-1 + x*y*z)] + 
   dlg[x^2*y - x*z + x^2*z - x^3*z - 2*x^2*y*z - x*y^2*z + x^2*y^2*z - 
      x^3*y^2*z + x*z^2 - x^2*z^2 + x^3*z^2 + y*z^2 - 2*x*y*z^2 + 
      6*x^2*y*z^2 - 2*x^3*y*z^2 + x^4*y*z^2 + x*y^2*z^2 - x^2*y^2*z^2 + 
      x^3*y^2*z^2 - x*z^3 + x^2*z^3 - x^3*z^3 - 2*x^2*y*z^3 - x*y^2*z^3 + 
      x^2*y^2*z^3 - x^3*y^2*z^3 + x^2*y*z^4]/2 + 
   2*dlg[Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
       2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
       x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
         y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))]], 
 g[26] -> dlg[x^2*y - x*(1 + y^2)*z + y*z^2] - 
   2*dlg[-z - x^2*y^2*z + x*y*(1 + z^2)] + 
   dlg[x*z + x*y^2*z - y*(1 + x^2*z^2)], 
 g[27] -> (-3*dlg[y])/2 - (3*dlg[y*z + x^2*y*z - x*(1 + (-1 + y)*z + z^2)])/
    4 + (3*dlg[z + x^2*z - x*(y + z - y*z + y*z^2)])/4, 
 g[28] -> dlg[(-(x*y) + x*z + y*z + x^2*y*z + x*y^2*z - 2*x*z^2 + x*y*z^2 - 
       2*x^2*y*z^2 - 2*x*y^2*z^2 + 2*x^2*y*z^3 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 + x^2*(y^2 - 2*(-1 + y)^2*y*z + 
           (1 + y*(4 + y*(-6 + y*(4 + y))))*z^2 - 2*(-1 + y)^2*y*z^3 + 
           y^2*z^4) - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z))])/(-(x*y) + x*z + y*z + 
       x^2*y*z + x*y^2*z - 2*x*z^2 + x*y*z^2 - 2*x^2*y*z^2 - 2*x*y^2*z^2 + 
       2*x^2*y*z^3 + Sqrt[y^2*z^2 + x^4*y^2*z^2 + 
         x^2*(y^2 - 2*(-1 + y)^2*y*z + (1 + y*(4 + y*(-6 + y*(4 + y))))*z^2 - 
           2*(-1 + y)^2*y*z^3 + y^2*z^4) - 2*x*y*z*
          (y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*(y + z + 
           y*z*(-2 + y + z))])]/4 - 
   dlg[(-(x*y) + x*z + y*z + x^2*y*z - x*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z + 
       x^2*y*z - x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4 + 
   dlg[(-(x*y) + x*z + y*z - x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z - 
       x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4 + 
   dlg[(x*y - x*z + y*z - x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - x*z + y*z - 
       x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4 - 
   dlg[(x*y - 2*x*y^2 - x*z + y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + x*y*z^2 - 
       2*x*y^2*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x*y^2 - x*z + 
       y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4 + 
   dlg[(x*y - 2*x*y^2 - x*z + y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 
       2*x^2*y^3*z + x*y*z^2 - 2*x*y^2*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x*y^2 - x*z + 
       y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 2*x^2*y^3*z + x*y*z^2 - 
       2*x*y^2*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
         2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
          (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
           2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4, 
 g[29] -> (-3*dlg[(-(x*y) + x*z + y*z + x^2*y*z + x*y^2*z - 2*x*z^2 + 
        x*y*z^2 - 2*x^2*y*z^2 - 2*x*y^2*z^2 + 2*x^2*y*z^3 - 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 + x^2*(y^2 - 2*(-1 + y)^2*y*z + 
            (1 + y*(4 + y*(-6 + y*(4 + y))))*z^2 - 2*(-1 + y)^2*y*z^3 + 
            y^2*z^4) - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z))])/(-(x*y) + x*z + y*z + 
        x^2*y*z + x*y^2*z - 2*x*z^2 + x*y*z^2 - 2*x^2*y*z^2 - 2*x*y^2*z^2 + 
        2*x^2*y*z^3 + Sqrt[y^2*z^2 + x^4*y^2*z^2 + 
          x^2*(y^2 - 2*(-1 + y)^2*y*z + (1 + y*(4 + y*(-6 + y*(4 + y))))*
             z^2 - 2*(-1 + y)^2*y*z^3 + y^2*z^4) - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z))])])/4 + 
   (3*dlg[(-(x*y) + x*z + y*z + x^2*y*z - x*y^2*z - x*y*z^2 - 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z + 
        x^2*y*z - x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 - 
   dlg[(x*y - 2*x^2*y + x*z - y*z + x^2*y*z + x*y^2*z - x*y*z^2 - 
      Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
        2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
        x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x^2*y + x*z - 
      y*z + x^2*y*z + x*y^2*z - x*y*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
        2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
         (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
          2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])] - 
   dlg[(-(x*y) + x*z + y*z - x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2 - 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) + x*z + y*z - 
       x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2 + 
       Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
         2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
         x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
           y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])]/4 - 
   (3*dlg[(x*y - x*z + y*z - x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 - 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - x*z + y*z - 
        x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2 + 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 - 
   dlg[(-(x*y) - x*z + y*z + x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 - 
      Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
        2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
        x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(-(x*y) - x*z + y*z + 
      x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
      Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
        2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
        x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
          y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])] + 
   (3*dlg[(x*y - 2*x*y^2 - x*z + y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + 
        x*y*z^2 - 2*x*y^2*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x*y^2 - x*z + 
        y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + x*y*z^2 - 2*x*y^2*z^2 + 
        Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
          2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4 + 
   (3*dlg[(x*y - 2*x*y^2 - x*z + y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 
        2*x^2*y^3*z + x*y*z^2 - 2*x*y^2*z^2 - Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])/(x*y - 2*x*y^2 - x*z + 
        y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 2*x^2*y^3*z + x*y*z^2 - 
        2*x*y^2*z^2 + Sqrt[y^2*z^2 + x^4*y^2*z^2 - 
          2*x*y*z*(y + z + y*z*(-2 + y + z)) - 2*x^3*y*z*
           (y + z + y*z*(-2 + y + z)) + x^2*(-2*y*(-1 + z)^2*z - 
            2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
            y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))])])/4, 
 g[30] -> dlg[-1 + x] + dlg[x] + dlg[y] + dlg[z] - 
   2*dlg[(x*y - z)*(-y + x*z)*(x - y*z)*(-1 + x*y*z)] + 
   dlg[y*(1 - y + y^2)*z*(1 - z + z^2) + x^2*y*(1 - y + y^2)*z*
       (1 - z + z^2) - x*(z^2 - 2*y*z^2 - 2*y^3*z^2 + y^4*z^2 + 
        y^2*(1 - 2*z + 6*z^2 - 2*z^3 + z^4))]/2 + 
   2*dlg[Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
       2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
       x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
         y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))]], 
 g[31] -> (3*dlg[x])/2 + (3*dlg[-y + x*z + y*z - x*y*z + x*y^2*z - y*z^2])/
    2 - (3*dlg[y*(1 - y + y^2)*z*(1 - z + z^2) + x^2*y*(1 - y + y^2)*z*
        (1 - z + z^2) - x*(z^2 - 2*y*z^2 - 2*y^3*z^2 + y^4*z^2 + 
         y^2*(1 - 2*z + 6*z^2 - 2*z^3 + z^4))])/4}


==> anc/ruleofp.m <==
{x -> p1, -1 + x -> p2, 1 + x -> p3, y -> p4, -1 + y -> p5, 1 + y -> p6, 
 z -> p7, -1 + z -> p8, 1 + z -> p9, x^2*y - x*(1 + y^2)*z + y*z^2 -> p10, 
 x*z + x*y^2*z - y*(1 + x^2*z^2) -> p11, -z - x^2*y^2*z + x*y*(1 + z^2) -> 
  p12, y*z + x^2*y*z - x*(1 + y^2*z^2) -> p13, 
 -y + x*z + y*z - x*y*z + x*y^2*z - y*z^2 -> p14, 
 z + x^2*z - x*(y + z - y*z + y*z^2) -> p15, 
 y*z + x^2*y*z - x*(1 + (-1 + y)*z + z^2) -> p16, 
 -(x*(1 + y^2 + y*(-1 + z))) + y*z + x^2*y*z -> p17, 
 -(y*(1 + x^2 + x*(-1 + z))) + x*z + x*y^2*z -> p18, 
 (-sqrt - x*y + x*z + y*z + x^2*y*z - x*y^2*z - x*y*z^2)/
   (sqrt - x*y + x*z + y*z + x^2*y*z - x*y^2*z - x*y*z^2) -> p19, 
 (-sqrt + x*y - 2*x^2*y + x*z - y*z + x^2*y*z + x*y^2*z - x*y*z^2)/
   (sqrt + x*y - 2*x^2*y + x*z - y*z + x^2*y*z + x*y^2*z - x*y*z^2) -> p20, 
 (-sqrt - x*y + x*z + y*z - x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2)/
   (sqrt - x*y + x*z + y*z - x^2*y*z - x*y^2*z + 2*x^2*y^2*z - x*y*z^2) -> 
  p21, (-sqrt - x*y - x*z + y*z + x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2)/
   (sqrt - x*y - x*z + y*z + x^2*y*z + x*y^2*z + x*y*z^2 - 2*x*y^2*z^2) -> 
  p22, (-sqrt + x*y - x*z + y*z - x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2)/
   (sqrt + x*y - x*z + y*z - x^2*y*z - x*y^2*z - x*y*z^2 + 2*x^2*y*z^2) -> 
  p23, (-sqrt + x*y - 2*x*y^2 - x*z + y*z - 2*x*y*z + x^2*y*z + 3*x*y^2*z + 
    x*y*z^2 - 2*x*y^2*z^2)/(sqrt + x*y - 2*x*y^2 - x*z + y*z - 2*x*y*z + 
    x^2*y*z + 3*x*y^2*z + x*y*z^2 - 2*x*y^2*z^2) -> p24, 
 (-sqrt + x*y - 2*x*y^2 - x*z + y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 
    2*x^2*y^3*z + x*y*z^2 - 2*x*y^2*z^2)/(sqrt + x*y - 2*x*y^2 - x*z + y*z + 
    x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 2*x^2*y^3*z + x*y*z^2 - 2*x*y^2*z^2) :> 
  p25, (-sqrt - x*y + x*z + y*z + x^2*y*z + x*y^2*z - 2*x*z^2 + x*y*z^2 - 
    2*x^2*y*z^2 - 2*x*y^2*z^2 + 2*x^2*y*z^3)/(sqrt - x*y + x*z + y*z + 
    x^2*y*z + x*y^2*z - 2*x*z^2 + x*y*z^2 - 2*x^2*y*z^2 - 2*x*y^2*z^2 + 
    2*x^2*y*z^3) :> p26, (-sqrt + x*y - 2*x^2*y + x*z - y*z + x^2*y*z + 
    x*y^2*z - 2*x^2*y^2*z + 2*x^3*y^2*z + x*y*z^2 - 2*x^2*y*z^2)/
   (sqrt + x*y - 2*x^2*y + x*z - y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 
    2*x^3*y^2*z + x*y*z^2 - 2*x^2*y*z^2) :> p27, 
 (-sqrt + x*y - 2*x^2*y + 2*x^3*y + x*z - 2*x^2*z - y*z + x^2*y*z + x*y^2*z - 
    2*x^2*y^2*z + x*y*z^2)/(sqrt + x*y - 2*x^2*y + 2*x^3*y + x*z - 2*x^2*z - 
    y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + x*y*z^2) :> p28, 
 (-sqrt + x*y + x*z - 2*x^2*z - y*z + x^2*y*z + x*y^2*z - 2*x^2*y^2*z + 
    x*y*z^2 - 2*x^2*y*z^2 + 2*x^3*y*z^2)/(sqrt + x*y + x*z - 2*x^2*z - y*z + 
    x^2*y*z + x*y^2*z - 2*x^2*y^2*z + x*y*z^2 - 2*x^2*y*z^2 + 2*x^3*y*z^2) :> 
  p29, y*(1 - y + y^2)*z*(1 - z + z^2) + x^2*y*(1 - y + y^2)*z*
    (1 - z + z^2) - x*(z^2 - 2*y*z^2 - 2*y^3*z^2 + y^4*z^2 + 
     y^2*(1 - 2*z + 6*z^2 - 2*z^3 + z^4)) -> p30, 
 Sqrt[y^2*z^2 + x^4*y^2*z^2 - 2*x*y*z*(y + z + y*z*(-2 + y + z)) - 
    2*x^3*y*z*(y + z + y*z*(-2 + y + z)) + 
    x^2*(-2*y*(-1 + z)^2*z - 2*y^3*(-1 + z)^2*z + z^2 + y^4*z^2 + 
      y^2*(1 + z*(4 + z*(-6 + z*(4 + z)))))] -> sqrt}


==> anc/tr2_integrals.m <==
 {eps^2*RaisingDRR[threepoint,0, 0, 0, 0, 0, 1, 1],
 eps^2*RaisingDRR[threepoint,0, 0, 0, 0, 1, 1, 1],
 eps^2*RaisingDRR[threepoint,0, 0, 0, 1, 1, 1, 1],
 eps^2*(j[threepoint,0, 0, 2, 0, 1, 2, 0]+(1/2)*j[threepoint,0,0,1,0,2,2,0]),
 eps^2*j[threepoint,0,0,1,0,2,2,0],
 eps^2*RaisingDRR[threepoint,0, 1, 0, 0, 0, 1, 1],
 eps^2*RaisingDRR[threepoint,0, 1, 0, 0, 1, 1, 0],
 eps^2*RaisingDRR[threepoint,0, 1, 0, 0, 1, 1, 1],
 eps^2*RaisingDRR[threepoint,0, 1, 0, 1, 0, 1, 1],
 eps^2*RaisingDRR[threepoint,0, 1, 0, 1, 1, 1, 0],
 eps^2*RaisingDRR[threepoint,0, 1, 0, 1, 1, 1, 1],
 eps^2*(j[threepoint,0, 1, 2, 0, 0, 2, 0]+(1/2)*j[threepoint,0,2,1,0,0,2,0]),
 eps^2*j[threepoint,0,2,1,0,0,2,0],
 eps^2*(j[threepoint,0, 1, 2, 2, 0, 0, 0]+(1/2)*j[threepoint,0,2,1,2,0,0,0]),
 eps^2*j[threepoint,0,2,1,2,0,0,0],
 eps^2*RaisingDRR[threepoint,1,1,0,0,0,1,1],
 eps^2*RaisingDRR[threepoint,1,1,0,0,1,1,0],
 eps^2*RaisingDRR[threepoint,1,1,0,0,1,1,1],
 eps^2*RaisingDRR[threepoint,1,1,0,1,1,0,0],
 eps^2*RaisingDRR[threepoint,1,1,0,1,1,0,1],
 eps^3*j[threepoint,0,1,2,0,1,1,0],
 eps^3*j[threepoint,0,1,1,0,1,2,0],
 eps^2*(RaisingDRR[threepoint,0,1,1,0,1,1,0]),
 eps^3*j[threepoint,0,1,2,1,0,0,1],
 eps^3*j[threepoint,0,1,1,2,0,0,1],
 eps^2*(RaisingDRR[threepoint,0,1,1,1,0,0,1]),
 eps^3*j[threepoint,0,1,2,1,0,1,0],
 eps^3*j[threepoint,0,2,1,1,0,1,0],
 eps^2*(RaisingDRR[threepoint,0,1,1,1,0,1,0]),
 eps^4*j[threepoint,0,1,1,1,0,1,1],
 eps^3*j[threepoint,0,2,1,1,0,1,1],
 eps^3*j[threepoint,0,1,1,2,0,1,1],
 eps^2*j[threepoint,0,2,1,2,0,1,1],
 eps^4*j[threepoint,0,1,1,1,1,1,0],
 eps^3*j[threepoint,0,1,1,1,1,2,0],
 eps^3*j[threepoint,0,2,1,1,1,1,0],
 eps^2*j[threepoint,0,2,1,1,1,2,0],
 eps^4*j[threepoint,1,1,1,0,1,1,0],
 eps^3*j[threepoint,1,1,1,0,2,1,0],
 eps^3*j[threepoint,1,1,1,0,1,2,0],
 eps^2*j[threepoint,1,1,1,0,2,2,0]} 

